AI Hastens Limits to Exponential Growth

At any sustained positive growth rate of energy demand, depletion of all terrestrial energy resources, including non-renewable deuterium fusion and renewable solar, occurs within a remarkably compressed period. The time to depletion is inversely proportional to the demand growth rate. Artificial Intelligence (AI) has the potential to increase the growth rate of electricity from three percent per year to fifteen percent per year, effectively collapsing multi-millennial expansion timelines into decades. To grow after terrestrial depletion will require capturing more of the sun's output than the earth's cross-sectional area, eventually capturing the entire sun's output (Kardashev Type~II civilization). Expansion beyond that threshold requires colonizing other star systems. Simple algebraic models yield the main conclusions of the paper, supported by a system dynamics simulation. This analysis reveals that even unthinkably vast resources, such as total oceanic deuterium or the full luminosity of the Sun, are decidedly finite when viewed through a logarithmic lens. Uncertainties in the exact remaining resources of coal, oil, natural gas, and uranium do not affect the conclusions of this paper, as the fundamental physical limit is dictated by the geometry of expansion and the universal speed of light.

==> anc/20260211_Kardashev_AI_v11.mdl <==
{UTF-8}
Area Ratio=(1-SW Dyson)*Earth Cross Section/Dyson Area + SW Dyson
	~	Dmnl
	~		|

Max Solar Capacity Discards=Max Capacity Solar PV/Capacity Lifetime
	~	EJ/(Year*Year)
	~		|

Max Solar PV Installation Rate=MAX(0,Absolute Max Solar PV Installation Rate-Solar Capacity Discards\
		)
	~	EJ/(Year*Year)
	~		|

Ratio Max Solar PV to New Demand=Max Solar PV Installation Rate/Total Demand for New Capacity
	~	Dmnl
	~		|

NULL attractiveness=0.5
	~	Dmnl [0,1,0.001]
	~		|

LOG10 Demand AI=LOG(Demand AI/one EJ per Year,10)
	~	Dmnl
	~		|

LOG10 Demand non AI=LOG(Demand non AI/one EJ per Year,10)
	~	Dmnl
	~		|

Energy Content Deuterium=SW D3He*Energy Content DD6+(1-SW D3He)*Energy Content DD5
	~	EJ/ton Deut
	~		|

nonrenewable:(f1-f5)
	~	
	~		|

existing:f1,f2,f3,f4,f6
	~	
	~		|

fuel:(f1-f6)
	~	
	~	f1 = Coal
		f2 = Oil
		f3 = Natural Gas
		f4 = natural Uranium
		f5 = Deuterium
		f6 = Solar PV
	|

********************************************************
	.05 Simple
********************************************************~
	|

Max Capacity Solar PV=Sol Luminosity*Area Ratio
	~	EJ/Year
	~		|

Dyson Area=4*ARCCOS (-1)*Earth Orbital Radius*Earth Orbital Radius
	~	km*km
	~		|

Earth Cross Section=ARCCOS(-1)*Earth Radius*Earth Radius
	~	km*km
	~		|

T0 zero growth non renewable depletion time=Total init NR Resources/Current Total Energy Supply
	~	Year
	~		|

Total init NR Resources= INITIAL(SUM(init NR Resources[nonrenewable!]))
	~	EJ
	~		|

T non renewable depletion time=IF THEN ELSE(r Demand Growth Rate>0,
	LN(r Demand Growth Rate*T0 zero growth non renewable depletion time+1)/r Demand Growth Rate
	,0)
	~	Year
	~		|

T renewable depletion time=IF THEN ELSE(r Demand Growth Rate>0,
	LN(Max Capacity Solar PV/Current Total Energy Supply)/r Demand Growth Rate
	,0)
	~	Year
	~		|

********************************************************
	.10 Demand
********************************************************~
	|

Demand=Demand non AI+Demand AI
	~	EJ/Year
	~	Sum of demand for AI and non-AI purposes.
	|

Demand AI= INTEG (Demand Growth AI,
		Current Total Energy Supply*initial AI fraction of Demand)
	~	EJ/Year
	~	Energy demand for AI.  We do not distinguish between primary energy and \
		electricity, although of course AI consumes electricity today.
	|

Demand Growth=Demand Growth non AI+Demand Growth AI
	~	EJ/(Year*Year)
	~	Sum of demand growth for both AI and non-AI purposes.
	|

Demand Growth AI=Demand AI*r Demand Growth Rate AI
	~	EJ/(Year*Year)
	~	Rate of demand growth for AI.  We are modeling exponential growth, put no \
		more nuance into the math than the product of the current Demand and the \
		growth rate.
	|

Demand Growth non AI=Demand non AI*r Demand Growth Rate non AI
	~	EJ/(Year*Year)
	~	Rate of demand growth for non-AI puposes.  We are modeling exponential \
		growth, put no more nuance into the math than the product of the current \
		Demand and the growth rate.
	|

Demand non AI= INTEG (Demand Growth non AI,
		Current Total Energy Supply*(1-initial AI fraction of Demand))
	~	EJ/Year
	~	Energy demand for non-AI purpose, i.e. primary energy demand for all \
		purposes (except AI)
	|

r Demand Growth Rate=Demand Growth/Demand
	~	1/Year
	~	Ratio of Demand Growth and Demand gives the average growth rate.
	|

********************************************************
	.20 Capacity
********************************************************~
	|

Orders for Gap Closure=(Capacity Gap+Supply Line Gap)/Supply Gap Closure Time
	~	EJ/(Year*Year)
	~	Sum of the gaps for capacity and supply line, closed over some \
		comparatively short ordering time.
	|

indicated Orders=Demand*Construction Time
	*(r Demand Growth Rate+1/Capacity Lifetime)
	*(r Demand Growth Rate+1/Construction Time)
	~	EJ/(Year*Year)
	~	Indicated orders maintain a steady exponential growth.
	|

Total Demand for New Capacity=MAX(0,MIN(Total Absolute Maximum New Capacity,indicated Orders\
		+Orders for Gap Closure))
	~	EJ/(Year*Year)
	~	Total demand is the indicated orders, plus any amount needed to close gaps \
		(if any).  When non-renewable resources are all depleted, we need to \
		consider the absolute maximum new capacity that we could add.
	|

Capacity Gap=Desired Capacity-Total Capacity
	~	EJ/Year
	~	The difference between capacity and the desired capacity.  A positive gap \
		will increase the indicated orders.
	|

Supply Line Gap=Desired Supply Line-Total Supply Line
	~	EJ/Year
	~	Difference between the actual and desired capacity in production.  A \
		positive gap will increase the indicated orders.
	|

Desired Capacity=Demand
	~	EJ/Year
	~	In this simple model, desired capacity is equal to demand.  Adding a \
		factor for spare capacity is not hard, but besides the point for this \
		simple model.
	|

Desired Supply Line=Demand*Construction Time*(r Demand Growth Rate+1/Capacity Lifetime\
		)
	~	EJ/Year
	~	Desired supply line capacity is the value expected from a steady \
		exponential growth.
	|

Total Supply Line=SUM(Supply Line[fuel!])
	~	EJ/Year
	~	Sum of the capacity in production for all non-renewable resource types.
	|

init Supply Construction[fuel]= INITIAL(init Market Share[fuel]*Desired Supply Line)
	~	EJ/Year
	~	We start the simulation out in “steady exponential growth.”  The \
		initial supply line is at the desired level.
	|

Capacity Orders[fuel]=Market Share for New Capacity[fuel]
	*Total Demand for New Capacity
	~	EJ/(Year*Year)
	~	New capacity (production starts) for each non-renewable resource type \
		depends on the total demand for new capacity and the market share for each \
		resource type.  If a non-renewable resource becomes scarce, the investment \
		becomes unattractive and the market share decreases.
	|

init Supply Capacity[fuel]= INITIAL(init Market Share[fuel]*Desired Capacity)
	~	EJ/Year
	~	We start the model out in “steady exponential growth”.  The initial \
		capacity is at the target level.
	|

Capacity[fuel]= INTEG (Capacity Completions[fuel]-Capacity Discards[fuel],
		init Supply Capacity[fuel])
	~	EJ/Year
	~	Capacity for energy production.  Measured in the same units as energy \
		production.  We assume that if there is capacity for a given non-renewable \
		resource, then energy production occurs proportional to the capacity and \
		the non-renewable resource is consumed accordingly.  If the non-renewable \
		resource becomes scarce, then capacity becomes unattractive for \
		investment, and eventually depreciates away.
	|

Capacity Completions[fuel]=DELAY3I ( Capacity Orders[fuel] , Construction Time , Capacity Orders\
		[fuel] )
	~	EJ/(Year*Year)
	~	We model capacity completions with a simple third-order delay of new \
		construction starts.
	|

Capacity Discards[fuel]=Capacity[fuel]/Capacity Lifetime
	~	EJ/(Year*Year)
	~	Capacity is discarded with a first order delay.
	|

Supply Line[fuel]= INTEG (Capacity Orders[fuel]-Capacity Completions[fuel],
		init Supply Construction[fuel])
	~	EJ/Year
	~	New capacity in production.
	|

Total Capacity=SUM(Capacity[fuel!])
	~	EJ/Year
	~	Total production capacity is the sum over all non-renewable resource types.
	|

********************************************************
	.25 Max New Capacity
********************************************************~
	|

Absolute Maximum New Capacity[nonrenewable]=Maximum Extraction[nonrenewable]
	/minimum extraction time ~~|
Absolute Maximum New Capacity[f6]=Absolute Max Solar PV Installation Rate
	~	EJ/(Year*Year)
	~	For non-renewable resources, the absolute maximum possible rate at which
	|

Total Absolute Maximum New Capacity=SUM(Absolute Maximum New Capacity[fuel!])
	~	EJ/(Year*Year)
	~	Sum of absolute maximum capacity for all sources.
	|

********************************************************
	.30 Non Renewable
********************************************************~
	|

init NR Resources[f1]= INITIAL(init reserves f1) ~~|
init NR Resources[f2]= INITIAL(init reserves f2) ~~|
init NR Resources[f3]= INITIAL(init reserves f3) ~~|
init NR Resources[f4]= INITIAL(init reserves f4) ~~|
init NR Resources[f5]= INITIAL(init reserves f5)
	~	EJ
	~	The initial values of resources are determined by the ratio of current \
		energy production (EJ/year), the current estimates of resources (units), \
		and the current rate of consumption of the resources (unit/year).
	|

NR Resources[nonrenewable]= INTEG (-Extraction[nonrenewable],
		init NR Resources[nonrenewable])
	~	EJ
	~	Amount of remaining non-renewable resources, in energy equivalents.
	|

Non Renewable Resource Availability[nonrenewable]=MIN(1,Maximum Extraction[nonrenewable\
		]/indicated Extraction[nonrenewable])
	*Technology Availability[nonrenewable]
	~	Dmnl
	~	The availability is a fuzzy-logic variable (between zero and one), with \
		one corresponding to full availability and zero corresponding to \
		unavailable.  It is determined by the lesser of material availability and \
		technical availability.  (For example, fusion cannot consume deuterium if \
		fusion has not been commercialized yet.)
	|

Extraction[nonrenewable]=indicated Extraction[nonrenewable]*Non Renewable Resource Availability\
		[nonrenewable]
	~	EJ/Year
	~	Extraction is the indicated consumption multiplied by the dimensionless \
		availability factor.
	|

indicated Extraction[nonrenewable]=Capacity[nonrenewable]
	~	EJ/Year
	~	Indicated consumption is the capacity.  We assume we want to keep capacity \
		utilization at 100%.
	|

Maximum Extraction[nonrenewable]=NR Resources[nonrenewable]/minimum extraction time
	~	EJ/Year
	~	The absolute maximum rate of resource consumption.  Use to prevent \
		continued resource extraction when resources vanish.
	|

********************************************************
	.31 Technology
********************************************************~
	|

Fusion Availability=SMOOTH3(STEP(1,Time Fusion Availability),Fusion Smooth Time)
	~	Dmnl
	~	We model commercialization of nuclear fusion with a smoothed step function.
	|

Coal Availability=SMOOTHI(
	1-STEP(1,Time Coal Unavailability),
	Coal Smooth Time,
	1)
	~	Dmnl
	~	We model the banning of coal with a smoothed step function.  If coal is \
		never banned, we set the unavailability time to after the end of the \
		simulation.
	|

Technology Availability[f3]=1 ~~|
Technology Availability[f5]=Fusion Availability ~~|
Technology Availability[f1]=Coal Availability ~~|
Technology Availability[f2]=1 ~~|
Technology Availability[f4]=1 ~~|
Technology Availability[f6]=1
	~	Dmnl
	~	We consider dynamic availability of individual energy sources.  Some \
		change from unavailable to available during the span of the simulation \
		(like nuclear fusion), while other may become unavailable for reasons \
		besided depletion (like coal).
	|

********************************************************
	.33 Renewable
********************************************************~
	|

Absolute Max Solar PV Installation Rate=MAX(Potential Solar PV Capacity/minimum extraction time\
		,Max Solar Capacity Discards)
	~	EJ/(Year*Year)
	~	The maximum possible rate to add solar capacity is determined by the \
		remaining area for NEW capacity and the discard of older capacity.
	|

Renewable Availability=MIN(1,Ratio Max Solar PV to New Demand)
	~	Dmnl
	~	We estimate the availability of renewable capacity.
		
		1+
		0*MAX(0,SMOOTHI(MIN(1,
		Max Solar PV Installation Rate/Total Demand for New Capacity
		),minimum extraction time,1))
	|

Potential Solar PV Capacity=MAX(0,Max Capacity Solar PV-Solar PV Capacity)
	~	EJ/Year
	~	How much “room” is left to add solar capacity?
	|

Solar Capacity Discards=Capacity Discards[f6]
	~	EJ/(Year*Year)
	~	The capacity discards for Solar alone
	|

Solar PV Capacity=Capacity[f6]
	~	EJ/Year
	~	Just the portion of capacity corresponding to solar
	|

********************************************************
	.36 init Resources
********************************************************~
	|

init Resources Deuterium=Sea Water*initial Deuterium concentration in seawater
	~	ton Deut
	~	8M ton all uranium, 0.72% natural abundance U235
	|

init reserves f5=init Resources Deuterium*Energy Content Deuterium
	~	EJ
	~	Estimate of initial energy resource (in energy units) from ratio of \
		remaining units of resources and energy content per unit.
	|

Energy Content Nat Gas=Current Energy Supply Nat Gas/Current Resource Consumption Nat Gas
	~	EJ/Billion cubic meter
	~	148 EJ/y, 4282 B cm/y, IEA World Energy Outlook 2025 pp.414, 435
	|

Energy Content nat U=Current Energy Supply nat U/Current Resource Consumption nat U
	~	EJ/ton nat U
	~	2,595 TWh/y, 59018 ton/y IAEA Red Book 2025, pp.112,113
	|

Energy Content Oil=Current Energy Supply Oil/(Current Resource Consumption Oil*Day per Year\
		)
	~	EJ/Million bbl
	~	IEA World Energy Outlook 2025, pp.414, 433.  193 EJ/y, 97.5 M bbl/d
	|

init reserves f4= INITIAL(init Resources nat U*Energy Content nat U)
	~	EJ
	~	Estimate of initial energy resource (in energy units) from ratio of \
		remaining units of resources and energy content per unit.
	|

init reserves f2=init Resources Oil*Energy Content Oil
	~	EJ
	~	Estimate of initial energy resource (in energy units) from ratio of \
		remaining units of resources and energy content per unit.
	|

init reserves f3=init Resources Nat Gas*Energy Content Nat Gas
	~	EJ
	~	Estimate of initial energy resource (in energy units) from ratio of \
		remaining units of resources and energy content per unit.
	|

Energy Content Coal=Current Energy Supply Coal/Current Resource Consumption Coal
	~	EJ/ton Coal
	~	IEA World Energy Outlook 2025, pp.414, 436.   178 EJ/y, 6404 M ton/y
	|

init reserves f1=init Resources Coal*Energy Content Coal
	~	EJ
	~	Estimate of initial energy resource (in energy units) from ratio of \
		remaining units of resources and energy content per unit.
	|

********************************************************
	.40 Market Share
********************************************************~
	|

Total Attractiveness of Resources=NULL attractiveness+SUM(Attractiveness of Resource[\
		fuel!])
	~	Dmnl
	~	Sum of the attractiveness.  (We can think of this as the Z partition \
		function in statistical mechanics.)
	|

Current Energy Supply[f1]=Current Energy Supply Coal ~~|
Current Energy Supply[f2]=Current Energy Supply Oil ~~|
Current Energy Supply[f3]=Current Energy Supply Nat Gas ~~|
Current Energy Supply[f4]=Current Energy Supply nat U ~~|
Current Energy Supply[f5]=Current Energy Supply Deuterium ~~|
Current Energy Supply[f6]=Current Energy Supply Solar PV
	~	EJ/Year
	~	Vector of current energy supplies
	|

Utility of Resource[existing]=LN(init Market Share[existing]) ~~|
Utility of Resource[f5]=Estimated Fusion Utility
	~	Dmnl
	~	We estimate the utility in such as way as to reproduce the initial market \
		shares.  We ASSUME that the initial market shares are explained by \
		difference in Utility, and that the Utilities are characteristic of the \
		price of capital, price of resources, etc.
	|

Attractiveness of Resource[fuel]=Resource Availability[fuel]*EXP(Utility of Resource[\
		fuel])
	~	Dmnl
	~	Core of the multinomial logit. Attractiveness is proportional to the \
		availability of the fuel and the exponent of the utility.  Afterwards we \
		simply need to normalize so market shares sum to one.
	|

init Market Share[fuel]= INITIAL(Current Energy Supply[fuel]/Current Total Energy Supply\
		)
	~	Dmnl
	~	Estimate of current market shares.
	|

Current Total Energy Supply= INITIAL(SUM(Current Energy Supply[fuel!]))
	~	EJ/Year
	~	Sum of current energy supply.
	|

Resource Availability[nonrenewable]=Non Renewable Resource Availability[nonrenewable]\
		 ~~|
Resource Availability[f6]=Renewable Availability
	~	Dmnl
	~	Dimensionless fuzzy variable indicating the availability (one) or \
		unavailability (zero) of a fuel type.
	|

Market Share for New Capacity[fuel]=Attractiveness of Resource[fuel]/Total Attractiveness of Resources
	~	Dmnl
	~	Market shares for new capacity sum to unity.  More attractive means higher \
		market share.  Less available means lower market share.
	|

********************************************************
	.90 Constants
********************************************************~
	|

r Demand Growth Rate non AI=0.02
	~	1/Year [0,0.05,0.001]
	~	ASSUMED CONSTANT growth rate of demand for non-AI purposes.
	|

initial AI fraction of Demand=0.015
	~	Dmnl
	~	Intial fraction of total demand by AI
	|

r Demand Growth Rate AI=0.15
	~	1/Year [0,0.2,0.001]
	~	ASSUMED CONSTANT rate of growth of demand for AI
	|

Energy Content DD6=0.345
	~	EJ/ton Deut
	~	24.9 MeV / 5 D.  NRL Plasma Formulary.  Include 
		D+T->4He+n+ 17.6 MeV, 
		D+D->T+p + 4 MeV, 
		D+D->3He+n + 3.3 MeV, and
		D+3He->4He+p + 18.3 MeV.
	|

SW D3He=1
	~	Dmnl [0,1,1]
	~	Switch whether to consider the advanced D-3He fusion reaction.  (Advanced \
		means it requires even hotter temperatures, so is more difficult.) 1 = \
		yes, 0 = no.
	|

Earth Orbital Radius==1.5e+08
	~	km
	~	Mean orbital radius of earth around the sun, in kilometers
	|

Earth Radius==6371
	~	km
	~	mean radius of the earth, in kilometers
	|

SW Dyson=0
	~	Dmnl [0,1,0.01]
	~	Control switch.  1 means the total power of the sun is available for use, \
		as in a Dyson sphere.  0 means only the solar flux that falls on the earth \
		cross section is available.
	|

Current Energy Supply Deuterium=0.01
	~	EJ/Year
	~	Trace quantities, really.  We just want non-zero
	|

Current Resource Consumption nat U=59018
	~	ton nat U/Year
	~	IAEA Red Book 2025, p.112, 59108 ton/y
	|

Current Resource Consumption Oil=97.5
	~	Million bbl/Day
	~	IEA World Energy Outlook 2025, p.433
	|

Current Resource Consumption Nat Gas=4282
	~	Billion cubic meter/Year
	~	IEA World Energy Outlook 2025 p.435 4282 B cm/Year
	|

Day per Year==365
	~	Day/Year
	~	Conversion between days and years
	|

Current Energy Supply Oil==193
	~	EJ/Year
	~	IEA World Energy Outlook 2025, p.414
	|

Current Energy Supply Nat Gas==148
	~	EJ/Year
	~	IEA World Energy Outlook 2025, p.414
	|

Current Energy Supply nat U==31
	~	EJ/Year
	~	IEA World Energy Outlook 2025, p.414
	|

Current Energy Supply Solar PV==83
	~	EJ/Year
	~	IEA World Energy Outlook 2025, p.414
	|

Current Resource Consumption Coal=6.404e+09
	~	ton Coal/Year
	~	IEA World Energy Outlook 2025, p.433
	|

Current Energy Supply Coal==178
	~	EJ/Year
	~	IEA World Energy Outlook 2025, p.414
	|

Coal Smooth Time=20
	~	Year [1,20,1]
	~	Timescale over which coal is phased out, once (if) it begins.
	|

Time Coal Unavailability=2500
	~	Year [2020,2500,10]
	~	Time at which coal (start to) become unavailable.
	|

Time Fusion Availability=2030
	~	Year [2020,2500,10]
	~	Year at which commericialization of nuclear fusion begins.
	|

init Resources nat U==1.07144e+07
	~	ton nat U
	~	IAEA Red Book 2025, p.25 10,714,400 ton
	|

Estimated Fusion Utility=-3
	~	Dmnl [-4,2,0.1]
	~	We can’t use existing supply shares to estimate utility for fusion \
		(since fusion is presently unavailable, and so contributes nothing to the \
		energy supply).  So we provide a parameter to reflect our estimates.  \
		Presently set about the same value as nuclear fission.  Higher utility \
		means more attractive, so it will enjoy higher market share than, say, \
		solar, while deuterium supplies last.
	|

Fusion Smooth Time=20
	~	Year [1,20,1]
	~	Timescale over which full commercialization proceeds.
	|

one EJ per Year==1
	~	EJ/Year
	~	Constant used to convert variables measured in EJ/Y to a dimensionless.
	|

Sol Luminosity W==3.83e+26
	~	Watt
	~	Physical constant. Luminosity of the sun
	|

init Resources Oil==6.161e+06
	~	Million bbl
	~	IEA World Energy Outlook 2025, p. p.451.  6106 B bbl
	|

Energy Content DD5=0.239
	~	EJ/ton Deut
	~	24.9 MeV / 5 D.  NRL Plasma Formulary.  Include 
		D+T->4He+n+ 17.6 MeV, 
		D+D->T+p + 4 MeV, 
		D+D->3He+n + 3.3 MeV, but neglect 
		D+3He->4He+p + 18.3 MeV.
	|

GJ per EJ==1e+09
	~	GJ/EJ
	~	Conversion between GJ and EJ
	|

init Resources Coal==2.0776e+13
	~	ton Coal
	~	20,776  B t, IEA World Energy Outlook 2025, p.451
	|

Solar PV conversion efficiency=1
	~	Dmnl [0.1,1,0.1]
	~	We assume perfect conversion.  To assume any realistic conversion \
		efficiency, say 0.1, would require even more area.
	|

init Resources Nat Gas=7920
	~	Billion cubic meter
	~	792 T cm, IEA World Energy Outlook 2025, p.435
	|

initial Deuterium concentration in seawater==33000
	~	ton Deut/(km*km*km)
	~	https://www.iaea.org/newscenter/news/what-is-deuterium, 33 g/m^3
	|

Sea Water=1.4e+09
	~	km*km*km
	~	Volume of sea water, in cubic kilometers.  \
		https://oceanservice.noaa.gov/facts/oceanwater.html
	|

Capacity Lifetime=20
	~	Year [?,?,1]
	~	Typical lifetype of energy-producing capital.
	|

Construction Time=5
	~	Year [1,20,1]
	~	Typical construction time of energy producing capacity.
	|

minimum extraction time=5
	~	Year [1,10,1]
	~	Shortest time to extract (dwindling) non-renewable resources.
	|

Watt per EJ per Year==3.17e+10
	~	Watt/(EJ/Year)
	~	Unit conversion between watts and EJ/Year
	|

Supply Gap Closure Time=1
	~	Year [1,10,1]
	~	Timescale over which perceived gaps in capacity or supply line are \
		corrected by new orders.
	|

********************************************************
	.95 rescale
********************************************************~
	|

LOG10 Demand=LOG(Demand/one EJ per Year,10)
	~	Dmnl
	~		|

LOG10 Supply capacity[fuel]=LOG(Capacity[fuel]/one EJ per Year,10)
	~	Dmnl
	~		|

LOG10 Total Supply Capacity=LOG(Total Capacity/one EJ per Year,10)
	~	Dmnl
	~		|

Sol Luminosity=Sol Luminosity W/Watt per EJ per Year
	~	EJ/Year
	~	Conversion of sun luminosity to our standardized units.
	|

LOG10 Luminosity=LOG(Sol Luminosity/one EJ per Year,10)
	~	Dmnl
	~		|

********************************************************
	.Control
********************************************************~
		Simulation Control Parameters
	|

FINAL TIME  = 2400
	~	Year
	~	The final time for the simulation.
	|

INITIAL TIME  = 2020
	~	Year
	~	The initial time for the simulation.
	|

SAVEPER  = 
        TIME STEP 
	~	Year [0,?]
	~	The frequency with which output is stored.
	|

TIME STEP  = 1
	~	Year [0,?]
	~	The time step for the simulation.
	|

\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*05 Simple
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,110,2
10,1,Current Total Energy Supply,312,126,54,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,2,Total init NR Resources,349,56,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,3,init NR Resources,197,53,62,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,4,3,2,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,5,Earth Orbital Radius,235,272,44,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,6,Dyson Area,356,274,30,18,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,7,5,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,8,SW Dyson,226,350,46,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,Earth Cross Section,365,441,41,17,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,10,Earth Radius,235,437,48,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,11,10,9,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,12,Max Capacity Solar PV,566,357,53,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,13,r Demand Growth Rate,825,90,57,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,14,T0 zero growth non renewable depletion time,495,81,63,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,15,T non renewable depletion time,670,84,51,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,16,2,14,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,17,1,14,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,18,14,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,19,13,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,20,T renewable depletion time,732,364,55,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,21,Current Total Energy Supply,695,248,65,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,22,r Demand Growth Rate,885,351,57,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,23,12,20,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,24,21,20,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,25,22,20,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,26,Area Ratio,393,356,28,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,27,6,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,28,9,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,29,Sol Luminosity,498,248,53,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,30,8,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,31,9,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,32,29,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,33,26,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*10 Demand
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,133,2
10,1,Demand non AI,416,298,48,26,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,2,48,417,155,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,3,5,2,100,0,0,22,0,192,0,-1--1--1,,1|(417,191)|
1,4,5,1,4,0,0,22,0,192,0,-1--1--1,,1|(417,248)|
11,5,0,417,218,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,6,Demand Growth non AI,479,218,54,26,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,7,1,6,1,0,0,0,0,192,0,-1--1--1,,1|(475,263)|
10,8,Current Total Energy Supply,298,225,54,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,9,8,1,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,10,initial AI fraction of Demand,688,190,49,24,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,11,Demand AI,776,313,48,26,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,12,48,777,170,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,13,15,12,100,0,0,22,0,192,0,-1--1--1,,1|(777,205)|
1,14,15,11,4,0,0,22,0,192,0,-1--1--1,,1|(777,262)|
11,15,0,777,231,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,16,Demand Growth AI,826,231,41,24,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,17,11,16,1,0,0,0,0,192,0,-1--1--1,,1|(820,276)|
10,18,Current Total Energy Supply,642,250,54,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,19,18,11,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,20,r Demand Growth Rate non AI,525,132,54,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,21,r Demand Growth Rate AI,868,118,44,25,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,22,10,11,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,23,initial AI fraction of Demand,330,176,59,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,24,23,1,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,25,20,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,26,21,16,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,27,Demand,611,516,31,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,28,Demand Growth,603,418,37,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,29,r Demand Growth Rate,769,459,56,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,30,28,29,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,31,27,29,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,32,Demand non AI,435,499,55,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,33,32,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,34,Demand AI,430,541,43,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,35,34,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,36,Demand Growth AI,426,429,64,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,37,36,28,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,38,Demand Growth non AI,425,390,51,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,39,38,28,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*20 Capacity
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,133,2
10,1,Capacity,361,460,60,28,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,2,48,361,596,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,3,5,1,100,0,0,22,0,192,0,-1--1--1,,1|(361,513)|
1,4,5,2,4,0,0,22,0,192,0,-1--1--1,,1|(361,565)|
11,5,0,361,544,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,6,Capacity Discards,403,544,34,24,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
11,7,0,363,383,8,6,1,3,0,0,4,0,0,0,0,0,0,0,0,0
10,8,Supply Line,361,311,60,26,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,9,48,361,179,25,14,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,10,12,9,100,0,0,22,0,192,0,-1--1--1,,1|(361,209)|
1,11,12,8,4,0,0,22,0,192,0,-1--1--1,,1|(361,261)|
11,12,0,361,232,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,13,Capacity Orders,403,232,34,19,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,14,16,8,100,0,0,22,0,192,0,-1--1--1,,1|(361,359)|
1,15,16,1,4,0,0,22,0,192,0,-1--1--1,,1|(361,413)|
11,16,0,361,388,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,17,Capacity Completions,415,388,46,23,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,18,Capacity Lifetime,455,613,46,25,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,19,18,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,20,1,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,21,init Supply Capacity,228,455,39,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,22,Construction Time,495,453,40,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,23,init Supply Construction,222,309,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,24,23,8,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,25,21,1,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,26,Orders for Gap Closure,547,245,39,18,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,27,13,17,1,0,0,0,0,192,0,-1--1--1,,1|(446,337)|
1,28,22,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,29,Supply Gap Closure Time,675,229,43,22,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,30,29,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,31,Desired Supply Line,732,311,36,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,32,Capacity Lifetime,852,321,44,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,33,Construction Time,846,364,43,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,34,32,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,35,33,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,36,Capacity Gap,569,406,34,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,37,Supply Line Gap,624,309,35,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,38,31,37,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,39,37,26,1,0,0,0,0,192,0,-1--1--1,,1|(614,283)|
1,40,36,26,1,0,0,0,0,192,0,-1--1--1,,1|(572,331)|
10,41,Demand,730,391,36,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,42,Total Demand for New Capacity,488,169,48,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,43,26,42,1,0,0,0,0,192,0,-1--1--1,,1|(533,211)|
10,44,Market Share for New Capacity,342,130,51,25,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,45,44,13,1,0,0,0,0,192,0,-1--1--1,,1|(405,184)|
1,46,42,13,1,0,0,0,0,192,0,-1--1--1,,1|(438,201)|
10,47,init Market Share,217,382,37,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,48,47,21,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,49,Total Capacity,490,497,33,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,50,1,49,1,0,0,0,0,192,0,-1--1--1,,1|(421,485)|
1,51,49,36,1,0,0,0,0,192,0,-1--1--1,,1|(539,460)|
10,52,r Demand Growth Rate,846,267,48,19,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,53,Total Absolute Maximum New Capacity,442,67,47,27,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,54,52,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,55,Desired Supply Line,226,221,46,24,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,56,55,23,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,57,47,23,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,58,indicated Orders,607,145,35,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,59,r Demand Growth Rate,623,58,46,22,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,60,Construction Time,730,181,46,17,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,61,59,58,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,62,60,58,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,63,Total Supply Line,511,357,41,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,64,8,63,1,0,0,0,0,192,0,-1--1--1,,1|(433,344)|
1,65,63,37,1,0,0,0,0,192,0,-1--1--1,,1|(573,344)|
1,66,41,31,0,0,0,0,0,64,0,-1--1--1,,1|(0,0)|
10,67,Desired Capacity,674,448,33,18,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,68,41,67,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,69,67,36,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,70,Desired Capacity,219,541,45,16,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,71,70,21,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,72,53,42,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,73,Capacity Lifetime,736,136,39,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,74,Demand,717,98,36,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,75,73,58,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,76,74,58,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,77,58,42,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*25 Max New Capacity
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,146,2
10,1,Absolute Maximum New Capacity,484,288,58,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,2,Maximum Extraction,625,247,37,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,3,Absolute Max Solar PV Installation Rate,643,320,60,37,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,4,2,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,5,3,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,6,Total Absolute Maximum New Capacity,322,289,46,27,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,7,1,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,8,minimum extraction time,482,206,51,19,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,9,8,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*30 Non Renewable
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,146,2
10,1,NR Resources,378,176,53,26,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,2,48,376,300,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,3,5,1,100,0,0,22,0,192,0,-1--1--1,,1|(376,221)|
1,4,5,2,4,0,0,22,0,192,0,-1--1--1,,1|(376,268)|
11,5,0,376,246,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,6,Extraction,413,246,29,15,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,7,init NR Resources,243,177,35,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,8,Capacity,680,334,36,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,indicated Extraction,544,330,41,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,10,8,9,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,11,minimum extraction time,673,158,50,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,12,Maximum Extraction,541,171,40,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,13,1,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,14,11,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,15,Non Renewable Resource Availability,547,249,62,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,16,12,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,17,9,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,18,15,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,19,9,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,20,init reserves f1,101,100,53,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,21,init reserves f2,101,146,53,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,22,init reserves f3,101,193,53,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,23,init reserves f4,101,239,53,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,24,init reserves f5,101,286,53,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,25,20,7,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,26,21,7,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,27,22,7,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,28,23,7,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,29,24,7,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,30,Technology Availability,696,249,40,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,31,30,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,32,7,7,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,33,7,1,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*31 Technology
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,100,2
10,1,Technology Availability,545,447,43,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,2,Fusion Availability,687,392,35,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,3,Time Fusion Availability,819,346,46,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,4,Fusion Smooth Time,830,426,44,23,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,5,3,2,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,6,4,2,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,7,2,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,8,Coal Availability,681,510,35,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,9,Time Coal Unavailability,839,494,46,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,10,Coal Smooth Time,831,569,56,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,11,9,8,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,12,10,8,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,13,8,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*33 Renewable
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,132,2
11,1,0,664,481,8,6,1,3,0,0,4,0,0,0,0,0,0,0,0,0
11,2,0,644,482,8,6,1,3,0,0,2,0,0,0,0,0,0,0,0,0
10,3,Capacity,68,490,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,4,Solar PV Capacity,208,498,36,22,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,5,3,4,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,6,Total Demand for New Capacity,1139,456,56,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,7,Renewable Availability,924,577,40,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,8,Capacity Discards,703,292,41,21,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,Solar Capacity Discards,586,355,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,10,8,9,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,11,Absolute Max Solar PV Installation Rate,483,500,59,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,12,Max Capacity Solar PV,197,401,49,23,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,13,Potential Solar PV Capacity,334,499,44,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,14,12,13,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,15,4,13,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,16,minimum extraction time,339,568,57,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,17,13,11,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,18,16,11,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,19,Max Solar Capacity Discards,426,385,59,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,20,Capacity Lifetime,262,309,60,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,21,12,19,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,22,20,19,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,23,19,11,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,24,minimum extraction time,599,701,57,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,25,Ratio Max Solar PV to New Demand,838,485,66,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,26,25,7,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,27,Max Solar PV Installation Rate,649,492,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,28,9,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,29,11,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,30,27,25,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,31,6,25,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*36 init Resources
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,109,2
10,1,init Resources Coal,226,329,59,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,2,Energy Content Coal,385,196,40,28,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,3,init reserves f1,390,330,50,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,4,1,3,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,5,Current Energy Supply Coal,224,156,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,6,Current Resource Consumption Coal,223,233,64,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,7,5,2,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,8,6,2,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,9,2,3,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,10,init Resources Oil,524,354,54,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,11,Energy Content Oil,691,238,40,28,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,12,init reserves f2,695,352,48,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,13,10,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,14,Current Energy Supply Oil,521,197,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,15,11,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,16,Current Resource Consumption Oil,523,272,54,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,17,14,11,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,18,16,11,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,19,Day per Year,691,163,48,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,20,19,11,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,21,init Resources Nat Gas,874,349,56,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,22,Energy Content Nat Gas,1043,216,40,28,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,23,init reserves f3,1047,341,48,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,24,21,23,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,25,Current Energy Supply Nat Gas,868,163,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,26,Current Resource Consumption Nat Gas,853,238,66,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,27,25,22,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,28,26,22,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,29,22,23,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,30,init Resources nat U,1195,342,61,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,31,Energy Content nat U,1353,203,40,28,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,32,init reserves f4,1367,342,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,33,30,32,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,34,Current Energy Supply nat U,1187,167,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,35,Current Resource Consumption nat U,1190,238,58,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,36,34,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,37,35,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,38,31,32,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,39,init Resources Deuterium,441,494,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,40,Energy Content DD5,311,587,40,28,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,41,Sea Water,292,494,46,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,42,initial Deuterium concentration in seawater,288,427,50,27,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,43,41,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,44,42,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,45,init reserves f5,584,497,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,46,39,45,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,47,Current Energy Supply Deuterium,571,591,54,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,48,Solar PV conversion efficiency,746,624,61,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,49,Watt per EJ per Year,1063,581,51,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,50,Current Energy Supply Solar PV,772,469,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,51,SW D3He,495,681,46,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,52,Energy Content DD6,339,675,52,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,53,Energy Content Deuterium,452,579,48,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,54,51,53,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,55,52,53,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,56,40,53,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,57,53,45,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*40 Market Share
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,121,2
10,1,Non Renewable Resource Availability,555,175,65,23,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,2,Attractiveness of Resource,393,95,51,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,3,15,2,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,4,Market Share for New Capacity,147,98,65,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,5,Total Attractiveness of Resources,255,168,55,27,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,6,2,5,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,7,5,4,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,8,2,4,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,9,init Market Share,385,376,38,14,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,10,Current Energy Supply,529,370,47,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,11,10,9,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,12,Current Total Energy Supply,526,468,61,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,13,10,12,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
1,14,12,9,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,15,Utility of Resource,537,93,37,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,16,15,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,17,Estimated Fusion Utility,681,129,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,18,17,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,19,Resource Availability,394,218,46,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,20,1,19,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,21,Renewable Availability,555,240,40,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,22,19,2,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,23,21,19,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,24,init Market Share,683,69,42,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,25,24,15,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,26,Current Energy Supply Coal,713,231,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,27,Current Energy Supply Oil,718,296,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,28,Current Energy Supply Nat Gas,718,358,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,29,Current Energy Supply nat U,724,425,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,30,Current Energy Supply Solar PV,729,554,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,31,26,10,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,32,27,10,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,33,28,10,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,34,29,10,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,35,30,10,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,36,Current Energy Supply Deuterium,726,488,54,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,37,36,10,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,38,NULL attractiveness,127,260,60,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,39,38,5,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
12,40,0,184,542,183,155,8,15,0,0,1,0,0,0,0,0,0,0,0,0
Partition_Function
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*90 Constants
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,100,2
10,1,Watt per EJ per Year,208,196,62,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,2,GJ per EJ,198,301,33,13,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,3,one EJ per Year,203,139,49,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,4,Day per Year,203,250,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,5,0,219,39,50,17,3,7,0,5,-1,0,0,0,102-255-255,102-255-255,|||0-0-0,0,0,0,0,0,0
Units
10,6,Sol Luminosity W,395,153,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,7,Capacity Lifetime,817,122,53,13,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,8,Construction Time,823,183,55,13,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,9,Supply Gap Closure Time,829,253,60,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,10,minimum extraction time,831,317,59,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,11,Time Fusion Availability,1005,105,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,12,Fusion Smooth Time,995,181,44,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,13,Time Coal Unavailability,1004,249,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,14,Coal Smooth Time,996,324,56,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,15,Estimated Fusion Utility,1005,394,53,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,16,init Resources Coal,184,763,59,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,17,Current Energy Supply Coal,182,590,53,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,18,Current Resource Consumption Coal,181,667,64,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,19,init Resources Oil,338,750,54,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,20,Current Energy Supply Oil,335,593,53,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,21,Current Resource Consumption Oil,337,668,54,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,22,init Resources Nat Gas,502,773,56,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,23,Current Energy Supply Nat Gas,496,587,53,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,24,Current Resource Consumption Nat Gas,481,662,66,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,25,init Resources nat U,671,772,61,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,26,Current Energy Supply nat U,663,597,53,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,27,Current Resource Consumption nat U,666,668,58,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,28,Energy Content DD5,863,676,40,28,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,29,Sea Water,392,217,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,30,initial Deuterium concentration in seawater,869,777,50,27,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,31,Current Energy Supply Deuterium,883,601,54,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,32,Solar PV conversion efficiency,1044,773,61,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,33,Current Energy Supply Solar PV,1035,610,53,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,34,0,395,47,50,17,3,7,0,5,-1,0,0,0,102-255-255,102-255-255,|||0-0-0,0,0,0,0,0,0
Physical Constants
12,35,0,831,39,189,20,3,7,0,5,-1,0,0,0,102-255-255,102-255-255,|||0-0-0,0,0,0,0,0,0
Simulation Parameters
12,36,0,614,526,481,18,3,7,0,5,-1,0,0,0,102-255-255,102-255-255,|||0-0-0,0,0,0,0,0,0
Non renewable and renewable constants
10,37,Earth Orbital Radius,397,286,61,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,38,Earth Radius,381,342,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,39,SW Dyson,710,375,35,13,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,40,Energy Content DD6,1029,684,40,28,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,41,SW D3He,841,398,40,13,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,42,initial AI fraction of Demand,685,285,46,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,43,r Demand Growth Rate non AI,665,131,54,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,44,r Demand Growth Rate AI,663,207,44,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*95 rescale
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,100,2
10,1,LOG10 Demand,492,334,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,2,Demand,352,330,36,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,3,2,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,4,LOG10 Total Supply Capacity,489,400,60,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,5,Total Capacity,338,398,43,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,6,5,4,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,7,Capacity,335,480,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,8,Sol Luminosity W,309,544,60,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,Sol Luminosity,475,566,53,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,10,Watt per EJ per Year,310,595,51,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,11,8,9,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,12,10,9,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,13,LOG10 Luminosity,628,572,48,27,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,14,one EJ per Year,709,370,56,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,15,9,13,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,16,14,13,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,17,LOG10 Supply capacity,486,478,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,18,7,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,19,14,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,20,14,1,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,21,14,4,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,22,LOG10 Demand AI,475,210,57,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,23,LOG10 Demand non AI,464,258,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,24,Demand AI,291,209,43,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,25,Demand non AI,303,261,55,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,26,24,22,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,27,25,23,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,28,14,23,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,29,14,22,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*DASH
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,121,2
12,1,0,1036,198,260,190,8,15,0,0,1,0,0,0,0,0,0,0,0,0
LOG10_Supply_Capacity
10,2,Estimated Fusion Utility,675,534,52,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,3,Time Coal Unavailability,333,535,57,22,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,4,Time Fusion Availability,499,537,54,21,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,5,Coal Smooth Time,322,659,63,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,6,Fusion Smooth Time,496,653,76,17,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,7,SW Dyson,1037,665,42,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,8,SW D3He,679,653,40,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,r Demand Growth Rate AI,883,531,57,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,10,r Demand Growth Rate non AI,888,652,57,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
12,11,0,488,190,177,175,8,15,0,0,1,0,0,0,0,0,0,0,0,0
LOG10_Demand
10,12,minimum extraction time,1066,482,62,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,13,Supply Gap Closure Time,1264,485,64,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,14,NULL attractiveness,1140,580,47,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
///---\\\
:GRAPH Demand_and_Supply
:TITLE Demand and Supply
:SCALE
:VAR Demand
:DATASET 
:LINE-WIDTH 1
:VAR Total Supply Capacity
:DATASET 
:LINE-WIDTH 1

:GRAPH Supply_Capacity
:TITLE Supply Capacity
:X-MIN 2020
:X-MAX 2100
:STACK-FILL 0
:NO-LEGEND 4
:SCALE
:VAR Capacity[f1]|coal
:DATASET 
:LINE-WIDTH 1
:VAR Capacity[f2]|oil
:DATASET 
:LINE-WIDTH 1
:VAR Capacity[f3]|nat gas
:DATASET 
:LINE-WIDTH 1
:VAR Capacity[f4]|U235
:DATASET 
:LINE-WIDTH 1
:VAR Capacity[f5]|Deut
:DATASET 
:LINE-WIDTH 1
:VAR Capacity[f6]|Solar PV
:DATASET 
:LINE-WIDTH 1

:GRAPH LOG10_Demand_and_Supply
:TITLE LOG10 Demand and Supply
:SCALE
:VAR LOG10 Demand
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Total Supply Capacity
:DATASET 
:LINE-WIDTH 3

:GRAPH LOG10_Supply_Capacity
:TITLE LOG10 Supply Capacity
:X-DIV 4
:NO-LEGEND 4
:SCALE
:VAR LOG10 Supply Capacity[f1]|Coal
:Y-MIN 1
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f2]|Oil
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f3]|Nat Gas
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f4]|Uranium
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f5]|Deuterium
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f6]|Solar
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Luminosity|Luminosity
:DATASET 
:LINE-WIDTH 3

:GRAPH LOG10_Supply_Capacity_0
:TITLE LOG10 Supply Capacity
:X-DIV 5
:X-MIN 2000
:X-MAX 2500
:NO-LEGEND 4
:SCALE
:VAR LOG10 Supply Capacity[f1]|coal
:Y-MIN 1
:Y-MAX 6
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f2]|oil
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f3]|nat gas
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f4]|U235
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f5]|Deut
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Supply Capacity[f6]|Solar PV
:DATASET 
:LINE-WIDTH 3

:GRAPH LOG10_Demand
:TITLE LOG10 Demand
:X-DIV 4
:X-MIN 2000
:X-MAX 2100
:SCALE
:VAR LOG10 Demand|Total
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Demand non AI|non AI
:DATASET 
:LINE-WIDTH 3
:VAR LOG10 Demand AI|AI
:DATASET 
:LINE-WIDTH 3

:GRAPH Partition_Function
:TITLE Partition Function
:SCALE
:VAR Total Attractiveness of Resources
:DATASET 
:LINE-WIDTH 1
:L<%^E!@
1:BAU.vdfx
4:Time
5:NULL attractiveness
6:f1
6:f2
6:f3
6:f4
6:f5
6:f6
9:BAU
19:121,11
24:2020
25:2400
26:2400
57:1
54:0
55:0
82:0
86:0
59:0
56:0
58:0
71:0
110:0
111:0
44:0
46:0
45:5
49:1
50:0
51:
52:
53:
43:BAU.csv
47:
48:
22:$,Dollar,Dollars,$s
22:Hour,Hours
22:Month,Months
22:Person,People,Persons
22:Unit,Units
22:Week,Weeks
22:Year,Years
22:Day,Days
23:0
15:0,0,0,0,0,0
27:0,
34:0,
42:0
72:0
73:0
95:0
96:0
97:0
77:0
78:0
102:0
93:0
94:0
92:0
91:0
90:0
87:0
75:
43:BAU.csv
103:8,8,8,3,8
105:0,0,0,0,0,0,0,0,0,0
104:Arial|12||0-0-0|0-0-0|-1--1--1|0-0-255|192-192-192|-1--1--1


==> anc/BAU.csv <==
"Time","Absolute Max Solar PV Installation Rate","Absolute Maximum New Capacity[f1]","Absolute Maximum New Capacity[f2]","Absolute Maximum New Capacity[f3]","Absolute Maximum New Capacity[f4]","Absolute Maximum New Capacity[f5]","Absolute Maximum New Capacity[f6]","Area Ratio","Attractiveness of Resource[f1]","Attractiveness of Resource[f2]","Attractiveness of Resource[f3]","Attractiveness of Resource[f4]","Attractiveness of Resource[f5]","Attractiveness of Resource[f6]","Capacity[f1]","Capacity[f2]","Capacity[f3]","Capacity[f4]","Capacity[f5]","Capacity[f6]","Capacity Completions[f1]","Capacity Completions[f2]","Capacity Completions[f3]","Capacity Completions[f4]","Capacity Completions[f5]","Capacity Completions[f6]","Capacity Discards[f1]","Capacity Discards[f2]","Capacity Discards[f3]","Capacity Discards[f4]","Capacity Discards[f5]","Capacity Discards[f6]","Capacity Gap","Capacity Lifetime","Capacity Orders[f1]","Capacity Orders[f2]","Capacity Orders[f3]","Capacity Orders[f4]","Capacity Orders[f5]","Capacity Orders[f6]","Coal Availability","Coal Smooth Time","Construction Time","Current Energy Supply[f1]","Current Energy Supply[f2]","Current Energy Supply[f3]","Current Energy Supply[f4]","Current Energy Supply[f5]","Current Energy Supply[f6]","Current Energy Supply Coal","Current Energy Supply Deuterium","Current Energy Supply Nat Gas","Current Energy Supply nat U","Current Energy Supply Oil","Current Energy Supply Solar PV","Current Resource Consumption Coal","Current Resource Consumption Nat Gas","Current Resource Consumption nat U","Current Resource Consumption Oil","Current Total Energy Supply","Day per Year","Demand","Demand AI","Demand Growth","Demand Growth AI","Demand Growth non AI","Demand non AI","Desired Capacity","Desired Supply Line","Dyson Area","Earth Cross Section","Earth Orbital Radius","Earth Radius","Energy Content Coal","Energy Content DD5","Energy Content DD6","Energy Content Deuterium","Energy Content Nat Gas","Energy Content nat U","Energy Content Oil","Estimated Fusion Utility","Extraction[f1]","Extraction[f2]","Extraction[f3]","Extraction[f4]","Extraction[f5]","FINAL TIME","Fusion Availability","Fusion Smooth Time","GJ per EJ","indicated Extraction[f1]","indicated Extraction[f2]","indicated Extraction[f3]","indicated Extraction[f4]","indicated Extraction[f5]","indicated Orders","init Market Share[f1]","init Market Share[f2]","init Market Share[f3]","init Market Share[f4]","init Market Share[f5]","init Market Share[f6]","init NR Resources[f1]","init NR Resources[f2]","init NR Resources[f3]","init NR Resources[f4]","init NR Resources[f5]","init reserves f1","init reserves f2","init reserves f3","init reserves f4","init reserves f5","init Resources Coal","init Resources Deuterium","init Resources Nat Gas","init Resources nat U","init Resources Oil","init Supply Capacity[f1]","init Supply Capacity[f2]","init Supply Capacity[f3]","init Supply Capacity[f4]","init Supply Capacity[f5]","init Supply Capacity[f6]","init Supply Construction[f1]","init Supply Construction[f2]","init Supply Construction[f3]","init Supply Construction[f4]","init Supply Construction[f5]","init Supply Construction[f6]","initial AI fraction of Demand","initial Deuterium concentration in seawater","INITIAL TIME","LOG10 Demand","LOG10 Demand AI","LOG10 Demand non AI","LOG10 Luminosity","LOG10 Supply capacity[f1]","LOG10 Supply capacity[f2]","LOG10 Supply capacity[f3]","LOG10 Supply capacity[f4]","LOG10 Supply capacity[f5]","LOG10 Supply capacity[f6]","LOG10 Total Supply Capacity","Market Share for New Capacity[f1]","Market Share for New Capacity[f2]","Market Share for New Capacity[f3]","Market Share for New Capacity[f4]","Market Share for New Capacity[f5]","Market Share for New Capacity[f6]","Max Capacity Solar PV","Max Solar Capacity Discards","Max Solar PV Installation Rate","Maximum Extraction[f1]","Maximum Extraction[f2]","Maximum Extraction[f3]","Maximum Extraction[f4]","Maximum Extraction[f5]","minimum extraction time","Non Renewable Resource Availability[f1]","Non Renewable Resource Availability[f2]","Non Renewable Resource Availability[f3]","Non Renewable Resource Availability[f4]","Non Renewable Resource Availability[f5]","NR Resources[f1]","NR Resources[f2]","NR Resources[f3]","NR Resources[f4]","NR Resources[f5]","NULL attractiveness","one EJ per Year","Orders for Gap Closure","Potential Solar PV Capacity","r Demand Growth Rate","r Demand Growth Rate AI","r Demand Growth Rate non AI","Ratio Max Solar PV to New Demand","Renewable Availability","Resource Availability[f1]","Resource Availability[f2]","Resource Availability[f3]","Resource Availability[f4]","Resource Availability[f5]","Resource Availability[f6]","SAVEPER","Sea Water","Sol Luminosity","Sol Luminosity W","Solar Capacity Discards","Solar PV Capacity","Solar PV conversion efficiency","Supply Gap Closure Time","Supply Line[f1]","Supply Line[f2]","Supply Line[f3]","Supply Line[f4]","Supply Line[f5]","Supply Line[f6]","Supply Line Gap","SW D3He","SW Dyson","T non renewable depletion time","T renewable depletion time","T0 zero growth non renewable depletion time","Technology Availability[f1]","Technology Availability[f2]","Technology Availability[f3]","Technology Availability[f4]","Technology Availability[f5]","Technology Availability[f6]","Time Coal Unavailability","Time Fusion Availability","TIME STEP","Total Absolute Maximum New Capacity","Total Attractiveness of Resources","Total Capacity","Total Demand for New Capacity","Total init NR Resources","Total Supply Line","Utility of Resource[f1]","Utility of Resource[f2]","Utility of Resource[f3]","Utility of Resource[f4]","Utility of Resource[f5]","Utility of Resource[f6]","Watt per EJ per Year"
2020,1.08977e+06,23098.9,1336.51,10.9496,225.115,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0864888,0.0489724,0,0.13112,178,193,148,31,0.01,83,10.5071,11.3926,3.23173,1.82989,0,4.89939,8.9,9.65,7.4,1.55,0.0005,4.15,0,20,10.5071,11.3926,3.23173,1.82989,0,4.89939,1,20,5,178,193,148,31,0.01,83,178,0.01,148,31,193,83,6.404e+09,4282,59018,97.5,633.01,365,633.01,9.49515,13.8946,1.42427,12.4703,623.515,633.01,227.725,2.82743e+17,1.27516e+08,1.5e+08,6371,2.77951e-08,0.239,0.345,0.345,0.0345633,0.000525263,0.00542325,-3,178,193,54.7482,31,0,2400,0,20,1e+09,178,193,148,31,0.01,50.5436,0.281196,0.304892,0.233804,0.0489724,1.57975e-05,0.13112,577472,33412.7,273.741,5627.88,1.5939e+13,577472,33412.7,273.741,5627.88,1.5939e+13,2.0776e+13,4.62e+13,7920,1.07144e+07,6.161e+06,178,193,148,31,0.01,83,64.0355,69.4317,53.243,11.1522,0.0035975,29.8592,0.015,33000,2020,2.80141,0.977502,2.79485,16.0821,2.25042,2.28556,2.17026,1.49136,-2,1.91908,2.80141,0.207882,0.225401,0.0639393,0.0362042,0,0.0969339,5.44894e+06,272447,1.08977e+06,115494,6682.53,54.7482,1125.58,3.1878e+12,5,1,1,0.369921,1,0,577472,33412.7,273.741,5627.88,1.5939e+13,0.5,1,0,5.44886e+06,0.02195,0.15,0.02,21560.9,1,1,1,0.369921,1,0,1,1,1.4e+09,1.2082e+16,3.83e+26,4.15,83,1,1,64.0355,69.4317,53.243,11.1522,0.0035975,29.8592,0,1,0,917.099,412.777,2.51797e+10,1,1,1,1,0,1,2500,2030,1,6.37561e+11,1.35267,633.01,50.5436,1.5939e+13,227.725,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,3.17e+10
2021,1.08977e+06,23091.7,1328.79,8.75972,223.875,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0711962,0.0489724,0,0.13112,179.607,194.743,143.832,31.2799,0.0095,83.7494,10.5071,11.3926,3.23173,1.82989,0,4.89939,8.98036,9.73713,7.19159,1.56399,0.000475,4.18747,13.6844,,15.0039,16.2682,3.79883,2.61303,0,6.99618,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,646.905,10.9194,14.3576,1.63791,12.7197,635.985,646.905,233.514,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,179.607,194.743,43.7986,31.2799,0,,0,,,179.607,194.743,143.832,31.2799,0.0095,51.8855,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.81084,1.0382,2.80345,16.0821,2.25432,2.28946,2.15785,1.49527,-2.02228,1.92298,2.80155,0.21026,0.227978,0.0532357,0.0366182,0,0.0980424,5.44894e+06,272447,1.08977e+06,115459,6643.93,43.7986,1119.38,3.1878e+12,,1,1,0.304513,1,0,577294,33219.7,218.993,5596.88,1.5939e+13,,,19.4732,5.44886e+06,0.0221943,,,15271.7,1,1,1,0.304513,1,0,1,1,,1.2082e+16,,4.18747,83.7494,,,64.0355,69.4317,53.243,11.1522,0.0035975,29.8592,5.78888,,,907.501,408.232,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.33738,633.22,71.3588,,227.725,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2022,1.08977e+06,23084.6,1321,7.00778,222.624,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0585694,0.0489724,0,0.13112,181.134,196.398,139.872,31.5458,0.009025,84.4613,10.5071,11.3926,3.23173,1.82989,0,4.89939,9.0567,9.8199,6.99359,1.57729,0.00045125,4.22307,27.8423,,17.0248,18.4595,3.54604,2.96499,0,7.93853,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,661.262,12.5573,14.8577,1.8836,12.9741,648.705,661.262,239.604,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,181.134,196.398,35.0389,31.5458,0,,0,,,181.134,196.398,139.872,31.5458,0.009025,53.3044,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.82037,1.0989,2.81205,16.0821,2.258,2.29314,2.14573,1.49894,-2.04455,1.92666,2.80169,0.212264,0.230151,0.0442117,0.0369673,0,0.0989768,5.44894e+06,272447,1.08977e+06,115423,6604.98,35.0389,1113.12,3.1878e+12,,1,1,0.250507,1,0,577114,33024.9,175.194,5565.6,1.5939e+13,,,26.9015,5.44886e+06,0.0224687,,,13587.1,1,1,1,0.250507,1,0,1,1,,1.2082e+16,,4.22307,84.4613,,,68.5322,74.3074,53.8101,11.9354,0.0035975,31.956,-0.940733,,,896.967,403.248,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.32475,633.42,80.2059,,240.545,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2023,1.08977e+06,23077.3,1313.14,5.60622,221.362,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0481506,0.0489724,0,0.13112,182.584,197.971,136.11,31.7984,0.00857375,85.1376,10.5071,11.3926,3.23173,1.82989,0,4.89939,9.12922,9.89853,6.8055,1.58992,0.000428687,4.25688,42.5102,,18.1277,19.6554,3.1041,3.15708,0,8.45282,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,676.12,14.4409,15.3997,2.16614,13.2336,661.679,676.12,246.029,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,182.584,197.971,28.0311,31.7984,0,,0,,,182.584,197.971,136.11,31.7984,0.00857375,54.8094,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.83002,1.1596,2.82065,16.0821,2.26146,2.2966,2.13389,1.50241,-2.06683,1.93012,2.80182,0.213946,0.231975,0.036635,0.0372603,0,0.0997614,5.44894e+06,272447,1.08977e+06,115387,6565.7,28.0311,1106.81,3.1878e+12,,1,1,0.205944,1,0,576933,32828.5,140.156,5534.06,1.5939e+13,,,29.9209,5.44886e+06,0.0227766,,,12861.6,1,1,1,0.205944,1,0,1,1,,1.2082e+16,,4.25688,85.1376,,,75.0499,81.3743,54.1244,13.0705,0.0035975,34.9952,-12.5893,,,885.438,397.796,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.31433,633.61,84.7303,,258.618,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2024,1.08977e+06,23070,1305.22,4.48498,220.09,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0395591,0.0489724,0,0.13112,183.962,199.465,132.536,32.0384,0.00814506,85.7802,11.4784,12.4457,3.35422,1.99905,0,5.3523,9.19811,9.97324,6.62681,1.60192,0.000407253,4.28901,57.7297,,18.8894,20.4812,2.65738,3.28972,0,8.80796,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,691.52,16.6071,15.9893,2.49106,13.4983,674.913,691.52,252.826,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,183.962,199.465,22.4249,32.0384,0,,0,,,183.962,199.465,132.536,32.0384,0.00814506,56.4111,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.8398,1.22029,2.82925,16.0821,2.26473,2.29987,2.12233,1.50567,-2.08911,1.93339,2.80195,0.215354,0.233502,0.0302963,0.0375055,0,0.100418,5.44894e+06,272447,1.08977e+06,115350,6526.11,22.4249,1100.45,3.1878e+12,,1,1,0.169198,1,0,576750,32630.5,112.124,5502.26,1.5939e+13,,,31.3019,5.44886e+06,0.023122,,,12424.2,1,1,1,0.169198,1,0,1,1,,1.2082e+16,,4.28901,85.7802,,,82.6705,89.6371,53.9968,14.3977,0.0035975,38.5486,-26.4278,,,872.863,391.854,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.30574,633.79,87.7131,,279.254,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2025,1.08977e+06,23062.7,1297.24,3.58798,218.809,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0324485,0.0489724,0,0.13112,186.243,201.937,129.264,32.4355,0.00773781,86.8435,13.0805,14.1828,3.44661,2.27806,0,6.09933,9.31213,10.0969,6.46318,1.62178,0.00038689,4.34217,70.7788,,19.5296,21.1754,2.25361,3.40123,0,9.10651,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,707.509,19.0981,16.6329,2.86472,13.7682,688.411,707.509,260.042,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,186.243,201.937,17.9399,32.4355,0,,0,,,186.243,201.937,129.264,32.4355,0.00773781,58.1217,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.84973,1.28099,2.83785,16.0821,2.27008,2.30522,2.11148,1.51102,-2.11138,1.93874,2.80396,0.216533,0.23478,0.0249868,0.0377108,0,0.100968,5.44894e+06,272447,1.08977e+06,115313,6486.22,17.9399,1094.04,3.1878e+12,,1,1,0.138785,1,0,576566,32431.1,89.6995,5470.22,1.5939e+13,,,32.0706,5.44886e+06,0.0235092,,,12082.7,1,1,1,0.138785,1,0,1,1,,1.2082e+16,,4.34217,86.8435,,,90.0814,97.6725,53.3,15.6883,0.0035975,42.0043,-38.7082,,,859.195,385.401,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.29863,636.73,90.1924,,298.75,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2026,1.08977e+06,23055.2,1289.17,2.87038,217.511,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0265791,0.0489724,0,0.13112,190.011,206.023,126.247,33.0918,0.00735092,88.6006,14.775,16.0201,3.40322,2.57317,0,6.88947,9.50055,10.3012,6.31235,1.65459,0.000367546,4.43003,80.161,,20.1665,21.8659,1.90616,3.51214,0,9.40347,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,724.142,21.9629,17.338,3.29443,14.0436,702.179,724.142,267.726,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,190.011,206.023,14.3519,33.0918,0,,0,,,190.011,206.023,126.247,33.0918,0.00735092,59.9552,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.85982,1.34169,2.84645,16.0821,2.27878,2.31392,2.10122,1.51972,-2.13366,1.94744,2.80887,0.217516,0.235846,0.02056,0.037882,0,0.101426,5.44894e+06,272447,1.08977e+06,115276,6445.83,14.3519,1087.56,3.1878e+12,,1,1,0.113681,1,0,576380,32229.1,71.7596,5437.79,1.5939e+13,,,32.7573,5.44885e+06,0.0239428,,,11754.3,1,1,1,0.113681,1,0,1,1,,1.2082e+16,,4.43003,88.6006,,,96.5305,104.665,52.107,16.8115,0.0035975,45.0114,-47.4037,,,844.395,378.42,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.29276,643.981,92.7125,,315.129,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2027,1.08977e+06,23047.6,1280.92,2.29631,216.188,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0217648,0.0489724,0,0.13112,195.285,211.742,123.338,34.0104,0.00698337,91.0601,16.2661,17.6368,3.21816,2.83286,0,7.58475,9.76427,10.5871,6.1669,1.70052,0.000349169,4.553,86.0371,,20.8674,22.6259,1.61515,3.63421,0,9.73029,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,741.48,25.2573,18.113,3.78859,14.3245,716.223,741.48,275.935,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,195.285,211.742,11.4815,34.0104,0,,0,,,195.285,211.742,123.338,34.0104,0.00698337,61.9276,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.8701,1.40239,2.85505,16.0821,2.29067,2.32581,2.0911,1.53161,-2.15593,1.95933,2.81653,0.218329,0.236728,0.0168989,0.0380236,0,0.101805,5.44894e+06,272447,1.08977e+06,115238,6404.62,11.4815,1080.94,3.1878e+12,,1,1,0.0930901,1,0,576190,32023.1,57.4077,5404.69,1.5939e+13,,,33.6499,5.44885e+06,0.0244282,,,11401.9,1,1,1,0.0930901,1,0,1,1,,1.2082e+16,,4.553,91.0601,,,101.922,110.511,50.6099,17.7505,0.0035975,47.5254,-52.3872,,,828.438,370.901,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.28795,655.443,95.5775,,328.322,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2028,1.08977e+06,23039.8,1272.46,1.83705,214.827,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0178383,0.0489724,0,0.13112,201.787,218.792,120.389,35.1427,0.0066342,94.0918,17.4829,18.9561,2.93561,3.04477,0,8.15212,10.0894,10.9396,6.01946,1.75714,0.00033171,4.70459,89.3836,,21.6636,23.4892,1.37428,3.77288,0,10.1016,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,759.593,29.0459,18.9678,4.35688,14.6109,730.547,759.593,284.737,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,201.787,218.792,9.18523,35.1427,0,,0,,,201.787,218.792,120.389,35.1427,0.0066342,64.0577,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.88058,1.46308,2.86365,16.0821,2.30489,2.34003,2.08059,1.54584,-2.17821,1.97355,2.82621,0.218997,0.237452,0.0138926,0.0381399,0,0.102117,5.44894e+06,272447,1.08976e+06,115199,6362.28,9.18523,1074.14,3.1878e+12,,1,1,0.0762961,1,0,575995,31811.4,45.9262,5370.68,1.5939e+13,,,34.8643,5.44885e+06,0.024971,,,11016.4,1,1,1,0.0762961,1,0,1,1,,1.2082e+16,,4.70459,94.0918,,,106.523,115.5,49.0069,18.5518,0.0035975,49.671,-54.5192,,,811.311,362.838,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.28402,670.209,98.922,,339.257,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2029,1.08977e+06,23031.7,1263.7,1.46964,213.422,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0146458,0.0489724,0,0.13112,209.181,226.808,117.305,36.4303,0.00630249,97.5393,18.4733,20.03,2.60755,3.21725,0,8.61394,10.459,11.3404,5.86527,1.82152,0.000315125,4.87697,91.2904,,22.5643,24.4658,1.17524,3.92973,0,10.5215,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,778.561,33.4028,19.9136,5.01041,14.9032,745.158,778.561,294.208,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,209.181,226.808,7.34819,36.4303,0,,0,,,209.181,226.808,117.305,36.4303,0.00630249,66.3667,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.89129,1.52378,2.87225,16.0821,2.32052,2.35566,2.06932,1.56146,-2.20049,1.98918,2.83713,0.219543,0.238044,0.0114347,0.038235,0,0.102371,5.44894e+06,272447,1.08976e+06,115159,6318.52,7.34819,1067.11,3.1878e+12,,1,1,0.0626415,1,0,575793,31592.6,36.7409,5335.54,1.5939e+13,,,36.4118,5.44884e+06,0.0255774,,,10603,1,1,1,0.0626415,1,0,1,1,,1.2082e+16,,4.87697,97.5393,,,110.704,120.033,47.4456,19.2799,0.0035975,51.6204,-54.8786,,,793.014,354.236,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.28083,687.27,102.778,,349.087,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2030,1.08977e+06,23023.4,1254.63,1.17571,211.964,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.0120513,0.0489724,0,0.13112,217.195,235.498,114.048,37.8261,0.00598737,101.276,19.3245,20.953,2.2748,3.36551,0,9.01087,10.8597,11.7749,5.70238,1.8913,0.000299368,5.06381,92.6255,,23.5692,25.5554,1.01011,4.10475,0,10.9901,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,798.474,38.4132,20.9632,5.76198,15.2012,760.061,798.474,304.435,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,217.195,235.498,5.87855,37.8261,0,,0,,,217.195,235.498,114.048,37.8261,0.00598737,68.8796,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.90226,1.58448,2.88085,16.0821,2.33685,2.37199,2.05709,1.57779,-2.22276,2.00551,2.84871,0.219988,0.238527,0.00942812,0.0383126,0,0.102579,5.44894e+06,272447,1.08976e+06,115117,6273.16,5.87855,1059.82,3.1878e+12,,1,1,0.0515447,1,0,575584,31365.8,29.3927,5299.11,1.5939e+13,,,38.2589,5.44884e+06,0.0262541,,,10171.5,1,1,1,0.0515447,1,0,1,1,,1.2082e+16,,5.06381,101.276,,,114.795,124.469,46.0132,19.9924,0.0035975,53.528,-54.3666,,,773.57,345.106,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.27823,705.849,107.138,,358.801,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2031,1.08977e+06,23014.7,1245.21,0.940568,210.451,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.00993979,0.0489724,0,0.13112,225.66,244.676,110.62,39.3003,0.005688,105.223,20.1205,21.8161,1.96286,3.50413,0,9.38203,11.283,12.2338,5.531,1.96501,0.0002844,5.26117,93.9524,,24.6778,26.7573,0.872316,4.29781,0,11.507,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,819.437,44.1752,22.1315,6.62627,15.5052,775.262,819.437,315.517,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,225.66,244.676,4.70284,39.3003,0,,0,,,225.66,244.676,110.62,39.3003,0.005688,71.6249,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.91352,1.64518,2.88945,16.0821,2.35345,2.38859,2.04383,1.5944,-2.24504,2.02211,2.86063,0.220352,0.238921,0.00778907,0.038376,0,0.102749,5.44894e+06,272447,1.08976e+06,115073,6226.06,4.70284,1052.26,3.1878e+12,,1,1,0.0425134,1,0,575367,31130.3,23.5142,5261.28,1.5939e+13,,,40.3673,5.44884e+06,0.0270082,,,9730.69,1,1,1,0.0425134,1,0,1,1,,1.2082e+16,,5.26117,105.223,,,119.04,129.071,44.7486,20.7316,0.0035975,55.5073,-53.5851,,,753.019,335.47,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.27612,725.485,111.992,,369.102,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2032,1.08977e+06,23005.6,1235.42,0.752454,208.879,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.00821688,0.0489724,0,0.13112,234.497,254.258,107.052,40.8394,0.0054036,109.344,20.925,22.6884,1.68427,3.64424,0,9.75717,11.7249,12.7129,5.3526,2.04197,0.00027018,5.46721,95.5726,,25.8933,28.0753,0.756632,4.50951,0,12.0738,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,841.569,50.8014,23.4356,7.62021,15.8154,790.768,841.569,327.57,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,234.497,254.258,3.76227,40.8394,0,,0,,,234.497,254.258,107.052,40.8394,0.0054036,74.636,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.92509,1.70588,2.89805,16.0821,2.37014,2.40528,2.02959,1.61108,-2.26732,2.0388,2.87274,0.22065,0.239244,0.00644766,0.0384279,0,0.102887,5.44894e+06,272447,1.08976e+06,115028,6177.12,3.76227,1044.4,3.1878e+12,,1,1,0.0351444,1,0,575141,30885.6,18.8114,5221.98,1.5939e+13,,,42.7139,5.44883e+06,0.0278475,,,9286.42,1,1,1,0.0351444,1,0,1,1,,1.2082e+16,,5.46721,109.344,,,123.597,134.012,43.658,21.5253,0.0035975,57.6323,-52.8587,,,731.423,325.36,2.51797e+10,1,,,,0,,,,,6.37561e+11,1.2744,745.996,117.35,,380.429,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2033,1.08977e+06,22996.3,1225.25,0.601963,207.246,6.3756e+11,1.08977e+06,4.50996e-10,0.281196,0.304892,0.00680675,0.0489724,0.000168031,0.13112,243.697,264.234,103.384,42.4417,0.00513342,113.634,21.7799,23.6153,1.44272,3.79313,0,10.1558,12.1849,13.2117,5.16918,2.12208,0.000256671,5.68171,97.609,,27.2211,29.5151,0.658926,4.74076,0.0162662,12.693,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,865.005,58.4216,24.8949,8.76325,16.1317,806.583,865.005,340.726,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,243.697,264.234,3.00982,42.4417,1.73253e-05,,0.003375,,,243.697,264.234,103.384,42.4417,0.00513342,77.9512,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.93702,1.76657,2.90665,16.0821,2.38685,2.42199,2.01445,1.62779,-2.28959,2.05551,2.88502,0.220866,0.239478,0.00534636,0.0384654,0.00013198,0.102988,5.44894e+06,272447,1.08976e+06,114981,6126.27,3.00982,1036.23,3.1878e+12,,1,1,0.0291131,1,0.003375,574906,30631.3,15.0491,5181.14,1.5939e+13,,,45.2963,5.44883e+06,0.0287801,,,8842.04,1,1,1,0.0291131,1,0.003375,1,1,,1.2082e+16,,5.68171,113.634,,,128.565,139.399,42.7304,22.3906,0.0035975,59.949,-52.3127,,,708.866,314.817,2.51797e+10,1,,,,0.003375,,,,,6.37561e+11,1.27316,767.396,123.248,,393.038,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2034,1.08976e+06,22986.5,1214.68,0.481571,205.548,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00564902,0.0489724,0.000596511,0.13112,253.292,274.637,99.6571,44.1127,0.00487675,118.108,22.71,24.6237,1.23685,3.95511,0,10.5895,12.6646,13.7319,4.98286,2.20564,0.000243837,5.90541,100.087,,28.6716,31.0878,0.575991,4.99337,0.0608221,13.3693,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,889.899,67.1849,26.532,10.0777,16.4543,822.715,889.899,355.135,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,253.292,274.637,2.40785,44.1127,5.84296e-05,,0.0119812,,,253.292,274.637,99.6571,44.1127,0.00487675,81.6152,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.94934,1.82727,2.91525,16.0821,2.40362,2.43876,1.99851,1.64456,-2.31187,2.07228,2.89752,0.220992,0.239615,0.00443956,0.0384874,0.000468798,0.103047,5.44894e+06,272447,1.08976e+06,114933,6073.42,2.40785,1027.74,3.1878e+12,,1,1,0.0241614,1,0.0119812,574663,30367.1,12.0393,5138.7,1.5939e+13,,,48.1252,5.44882e+06,0.0298146,,,8399.54,1,1,1,0.0241614,1,0.0119812,1,1,,1.2082e+16,,5.90541,118.108,,,134.007,145.299,41.9466,23.3382,0.0198637,62.4862,-51.9617,,,685.454,303.893,2.51797e+10,1,,,,0.0119812,,,,,6.37561e+11,1.27243,789.813,129.74,,407.097,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2035,1.08976e+06,22976.4,1203.7,0.385257,203.784,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00469572,0.0489724,0.00132493,0.13112,263.338,285.529,95.9111,45.8622,0.00463291,122.792,23.7298,25.7295,1.06295,4.13271,0,11.065,13.1669,14.2765,4.79556,2.29311,0.000231646,6.13962,102.994,,30.2604,32.8104,0.50532,5.27006,0.142579,14.1102,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,916.432,77.2626,28.3728,11.5894,16.7834,839.169,916.432,370.972,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,263.338,285.529,1.92628,45.8622,0.00012329,,0.0266119,,,263.338,285.529,95.9111,45.8622,0.00463291,85.6797,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.9621,1.88797,2.92385,16.0821,2.42051,2.45565,1.98187,1.66145,-2.33415,2.08917,2.91032,0.221031,0.239657,0.00369102,0.0384942,0.00104144,0.103065,5.44894e+06,272447,1.08976e+06,114882,6018.5,1.92628,1018.92,3.1878e+12,,1,1,0.020084,1,0.0266119,574409,30092.5,9.63141,5094.59,1.5939e+13,,,51.2257,5.44882e+06,0.0309601,,,7959.94,1,1,1,0.020084,1,0.0266119,1,1,,1.2082e+16,,6.13962,122.792,,,139.968,151.763,41.2857,24.3765,0.0806858,65.2661,-51.7687,,,661.312,292.65,2.51797e+10,1,,,,0.0266119,,,,,6.37561e+11,1.2722,813.437,136.905,,422.74,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2036,1.08976e+06,22965.8,1192.28,0.308205,201.949,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00390869,0.0489724,0.00235685,0.13112,273.901,296.982,92.1785,47.7018,0.00440127,127.718,24.8486,26.9426,0.916509,4.32757,0.00351351,11.5867,13.695,14.8491,4.60893,2.38509,0.000220063,6.38589,106.319,,32.0079,34.7052,0.444917,5.57441,0.268275,14.925,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,944.804,88.852,30.4468,13.3278,17.119,855.952,944.804,388.435,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,273.901,296.982,1.54103,47.7018,0.00020835,,0.0473386,,,273.901,296.982,92.1785,47.7018,0.00440127,90.2046,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.97534,1.94867,2.93245,16.0821,2.43759,2.47273,1.96463,1.67853,-2.35642,2.10625,2.9235,0.220989,0.239611,0.00307179,0.0384868,0.00185222,0.103045,5.44894e+06,272447,1.08976e+06,114829,5961.39,1.54103,1009.75,3.1878e+12,,1,1,0.0167178,1,0.0473386,574146,29806.9,7.70513,5048.73,1.5939e+13,,,54.635,5.44881e+06,0.0322256,,,7523.88,1,1,1,0.0167178,1,0.0473386,1,1,,1.2082e+16,,6.38589,127.718,,,146.499,158.844,40.7281,25.5138,0.223265,68.3112,-51.6841,,,636.585,281.157,2.51797e+10,1,,,,0.0473386,,,,,6.37561e+11,1.27245,838.485,144.84,,440.119,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2037,1.08976e+06,22954.9,1180.4,0.246564,200.041,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00325744,0.0489724,0.00367255,0.13112,285.054,309.076,88.4861,49.6443,0.00769471,132.919,26.0746,28.2719,0.793168,4.54107,0.0173538,12.1584,14.2527,15.4538,4.4243,2.48221,0.000384736,6.64593,110.065,,33.9393,36.7994,0.393161,5.91078,0.443263,15.8256,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,975.251,102.18,32.7884,15.327,17.4614,873.071,975.251,407.755,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,285.054,309.076,1.23282,49.6443,0.000567602,,0.0737652,,,285.054,309.076,88.4861,49.6443,0.00769471,95.2599,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,2.98912,2.00937,2.94105,16.0821,2.45493,2.49006,1.94688,1.69587,-2.11381,2.12359,2.93711,0.220873,0.239486,0.00255864,0.0384667,0.00288471,0.102991,5.44894e+06,272447,1.08976e+06,114774,5901.99,1.23282,1000.21,3.1878e+12,,1,1,0.0139324,1,0.0737652,573872,29510,6.1641,5001.03,1.5939e+13,,,58.3998,5.44881e+06,0.0336205,,,7092,1,1,1,0.0139324,1,0.0737652,1,1,,1.2082e+16,,6.64593,132.919,,,153.658,166.607,40.2565,26.7607,0.488026,71.6496,-51.6649,,,611.434,269.492,2.51797e+10,1,,,,0.0737652,,,,,6.37561e+11,1.27311,865.186,153.66,,459.42,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2038,1.08976e+06,22943.5,1168.04,0.197251,198.055,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00271746,0.0489724,0.00523824,0.13112,296.876,321.894,84.855,51.7031,0.0246638,138.431,27.4171,29.7275,0.689056,4.77488,0.0499352,12.7844,14.8438,16.0947,4.24275,2.58516,0.00123319,6.92155,114.256,,36.0839,39.1247,0.348713,6.28428,0.672186,16.8257,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1008.04,117.507,35.4367,17.626,17.8107,890.533,1008.04,429.193,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,296.876,321.894,0.986257,51.7031,0.00259494,,0.105213,,,296.876,321.894,84.855,51.7031,0.0246638,100.927,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.00348,2.07006,2.94965,16.0821,2.47258,2.50771,1.92868,1.71352,-1.60794,2.14123,2.95123,0.220696,0.239293,0.00213279,0.0384357,0.0041112,0.102909,5.44894e+06,272447,1.08975e+06,114717,5840.18,0.986257,990.276,3.1878e+12,,1,1,0.0116229,1,0.105213,573587,29200.9,4.93128,4951.38,1.5939e+13,,,62.5745,5.4488e+06,0.0351541,,,6665.12,1,1,1,0.0116229,1,0.105213,1,1,,1.2082e+16,,6.92155,138.431,,,161.523,175.134,39.8565,28.1304,0.913936,75.3168,-51.6816,,,586.029,257.735,2.51797e+10,1,,,,0.105213,,,,,6.37561e+11,1.27414,893.783,163.501,,480.875,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2039,1.08976e+06,22931.6,1155.16,0.157801,195.987,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.002269,0.0489724,0.00701268,0.13112,309.449,335.527,81.3013,53.8929,0.0733658,144.294,28.8887,31.3232,0.600905,5.03118,0.109765,13.4706,15.4725,16.7763,4.06506,2.69464,0.00366829,7.21469,118.939,,38.4756,41.718,0.310463,6.70081,0.959534,17.9409,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1043.48,135.133,38.4368,20.2699,18.1669,908.343,1043.48,453.053,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,309.449,335.527,0.789005,53.8929,0.0103338,,0.140853,,,309.449,335.527,81.3013,53.8929,0.0733658,107.299,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.01848,2.13076,2.95825,16.0821,2.49059,2.52573,1.9101,1.73153,-1.13451,2.15925,2.96592,0.220466,0.239045,0.00177896,0.0383958,0.00549815,0.102802,5.44894e+06,272447,1.08975e+06,114658,5775.8,0.789005,979.936,3.1878e+12,,1,1,0.00970471,1,0.140853,573290,28879,3.94503,4899.68,1.5939e+13,,,67.2206,5.4488e+06,0.0368353,,,6244.3,1,1,1,0.00970471,1,0.140853,1,1,,1.2082e+16,,7.21469,144.294,,,170.19,184.532,39.5162,29.6398,1.53619,79.3581,-51.7185,,,560.549,245.972,2.51797e+10,1,,,,0.140853,,,,,6.37561e+11,1.27546,924.537,174.52,,504.772,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2040,1.08976e+06,22919.2,1141.74,0.126241,193.831,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00189598,0.0489724,0.00895189,0.13112,322.866,350.073,77.8371,56.2294,0.179462,150.55,30.5059,33.0767,0.526024,5.31283,0.204604,14.2247,16.1433,17.5037,3.89186,2.81147,0.0089731,7.52748,124.178,,41.1533,44.6213,0.277479,7.16715,1.31012,19.1895,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1081.91,155.403,41.8406,23.3104,18.5302,926.51,1081.91,479.681,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,322.866,350.073,0.631204,56.2294,0.0322679,,0.179804,,,322.866,350.073,77.8371,56.2294,0.179462,114.487,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.03419,2.19146,2.96685,16.0821,2.50902,2.54416,1.89119,1.74996,-0.746027,2.17768,2.98125,0.220196,0.238752,0.00148468,0.0383487,0.00700994,0.102676,5.44894e+06,272447,1.08975e+06,114596,5708.69,0.631204,969.157,3.1878e+12,,1,1,0.0081093,1,0.179804,572981,28543.5,3.15602,4845.79,1.5939e+13,,,72.4072,5.44879e+06,0.0386728,,,5830.85,1,1,1,0.0081093,1,0.179804,1,1,,1.2082e+16,,7.52748,150.55,,,179.777,194.926,39.2257,31.3094,2.38596,83.8284,-51.7712,,,535.174,234.285,2.51797e+10,1,,,,0.179804,,,,,6.37561e+11,1.27703,957.735,186.894,,531.452,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2041,1.08976e+06,22906.3,1127.74,0.100993,191.582,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00158534,0.0489724,0.0110123,0.13112,337.228,365.646,74.4713,58.7308,0.375093,157.247,32.2894,35.0104,0.462217,5.62343,0.341226,15.0563,16.8614,18.2823,3.72356,2.93654,0.0187547,7.86234,130.055,,44.1614,47.8828,0.248975,7.69102,1.72946,20.5921,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1123.75,178.713,45.7078,26.807,18.9008,945.04,1123.75,509.477,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,337.228,365.646,0.504963,58.7308,0.0829661,,0.221188,,,337.228,365.646,74.4713,58.7308,0.375093,122.618,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.05067,2.25216,2.97545,16.0821,2.52792,2.56306,1.87199,1.76887,-0.425861,2.19658,2.99725,0.219894,0.238425,0.00123973,0.0382962,0.00861158,0.102535,5.44894e+06,272447,1.08975e+06,114532,5638.68,0.504963,957.911,3.1878e+12,,1,1,0.00678065,1,0.221188,572658,28193.4,2.52482,4789.56,1.5939e+13,,,78.2118,5.44879e+06,0.0406742,,,5426.23,1,1,1,0.00678065,1,0.221188,1,1,,1.2082e+16,,7.86234,157.247,,,190.424,206.471,38.9772,33.1637,3.49147,88.7932,-51.8432,,,510.081,222.757,2.51797e+10,1,,,,0.221188,,,,,6.37561e+11,1.27878,993.699,200.83,,561.32,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2042,1.08976e+06,22892.8,1113.11,0.0807942,189.233,6.3756e+11,1.08976e+06,4.50996e-10,0.281196,0.304892,0.00132636,0.0489724,0.0131528,0.13112,352.656,382.374,71.2099,61.4177,0.697565,164.441,34.264,37.1514,0.407686,5.96733,0.525545,15.977,17.6328,19.1187,3.5605,3.07088,0.0348782,8.22204,136.665,,47.5508,51.5579,0.22429,8.28132,2.22417,22.1726,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1169.46,205.52,50.1068,30.828,19.2788,963.941,1169.46,542.9,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,352.656,382.374,0.403971,61.4177,0.184284,,0.264182,,,352.656,382.374,71.2099,61.4177,0.697565,131.841,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.06799,2.31285,2.98405,16.0821,2.54735,2.58249,1.85254,1.78829,-0.156416,2.21601,3.01401,0.219571,0.238075,0.00103568,0.03824,0.0102704,0.102384,5.44894e+06,272447,1.08975e+06,114464,5565.55,0.403971,946.165,3.1878e+12,,1,1,0.00567296,1,0.264182,572321,27827.8,2.01985,4730.83,1.5939e+13,,,84.721,5.44878e+06,0.0428461,,,5032.03,1,1,1,0.00567296,1,0.264182,1,1,,1.2082e+16,,8.22204,164.441,,,202.296,219.343,38.7639,35.2313,4.8797,94.329,-51.9438,,,485.439,211.465,2.51797e+10,1,,,,0.264182,,,,,6.37561e+11,1.28066,1032.8,216.562,,594.843,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2043,1.08975e+06,22878.7,1097.82,0.0646353,186.776,6.3756e+11,1.08975e+06,4.50996e-10,0.281196,0.304892,0.00111024,0.0489724,0.0153362,0.13112,369.287,400.407,68.0571,64.3141,1.18823,172.196,36.4594,39.5318,0.36096,6.34967,0.762946,17.0007,18.4644,20.0204,3.40286,3.2157,0.0594116,8.60979,144.119,,51.38,55.7098,0.202863,8.94821,2.80222,23.9581,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1219.57,236.348,55.1166,35.4522,19.6644,983.22,1219.57,580.475,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,369.287,400.407,0.323177,64.3141,0.366018,,0.308036,,,369.287,400.407,68.0571,64.3141,1.18823,142.329,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.08621,2.37355,2.99265,16.0821,2.56736,2.6025,1.83287,1.80831,0.0749012,2.23602,3.03159,0.219235,0.237709,0.0008656,0.0381813,0.0119569,0.102227,5.44894e+06,272447,1.08975e+06,114394,5489.08,0.323177,933.882,3.1878e+12,,1,1,0.00474861,1,0.308036,571968,27445.4,1.61588,4669.41,1.5939e+13,,,92.0322,5.44877e+06,0.0451936,,,4649.86,1,1,1,0.00474861,1,0.308036,1,1,,1.2082e+16,,8.60979,172.196,,,215.583,233.75,38.5805,37.5453,6.57833,100.525,-52.0863,,,461.404,200.481,2.51797e+10,1,,,,0.308036,,,,,6.37561e+11,1.28263,1075.45,234.361,,632.561,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2044,1.08975e+06,22864,1081.8,0.0517083,184.204,6.3756e+11,1.08975e+06,4.50996e-10,0.281196,0.304892,0.00092975,0.0489724,0.0175295,0.13112,387.282,419.919,65.0152,67.4481,1.89177,180.587,38.9099,42.1889,0.320824,6.77645,1.05868,18.1434,19.3641,20.9959,3.25076,3.3724,0.0945883,9.02934,152.542,,55.7159,60.4111,0.18422,9.70334,3.47327,25.9799,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1274.68,271.8,60.8277,40.7701,20.0577,1002.88,1274.68,622.81,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,387.282,419.919,0.258541,67.4481,0.66607,,0.352089,,,387.282,419.919,65.0152,67.4481,1.89177,154.282,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.1054,2.43425,3.00125,16.0821,2.58803,2.62317,1.81302,1.82897,0.276867,2.25669,3.05005,0.218891,0.237337,0.000723743,0.0381215,0.0136454,0.102067,5.44894e+06,272447,1.08974e+06,114320,5408.99,0.258541,921.019,3.1878e+12,,1,1,0.00397663,1,0.352089,571599,27045,1.29271,4605.09,1.5939e+13,,,100.255,5.44876e+06,0.0477198,,,4281.27,1,1,1,0.00397663,1,0.352089,1,1,,1.2082e+16,,9.02934,180.587,,,230.503,249.928,38.4224,40.1439,8.61761,107.482,-52.2872,,,438.118,189.868,2.51797e+10,1,,,,0.352089,,,,,6.37561e+11,1.28464,1122.14,254.537,,675.097,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2045,1.08975e+06,22848.5,1065,0.0413666,181.506,6.3756e+11,1.08975e+06,4.50996e-10,0.281196,0.304892,0.000778901,0.0489724,0.0197045,0.13112,406.828,441.111,62.0853,70.8521,2.85585,189.701,41.6553,45.1656,0.286266,7.25457,1.41825,19.4235,20.3414,22.0556,3.10426,3.54261,0.142793,9.48504,162.079,,60.6353,65.745,0.167957,10.5601,4.24894,28.2738,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1335.51,312.57,67.3444,46.8856,20.4588,1022.94,1335.51,670.6,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,406.828,441.111,0.206833,70.8521,1.13027,,0.395775,,,406.828,441.111,62.0853,70.8521,2.85585,167.936,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.12565,2.49495,3.00985,16.0821,2.60941,2.64455,1.79299,1.85035,0.455736,2.27807,3.06946,0.218547,0.236964,0.000605365,0.0380615,0.0153144,0.101907,5.44894e+06,272447,1.08974e+06,114242,5325.01,0.206833,907.529,3.1878e+12,,1,1,0.00333143,1,0.395775,571212,26625.1,1.03417,4537.65,1.5939e+13,,,109.512,5.44875e+06,0.0504259,,,3927.73,1,1,1,0.00333143,1,0.395775,1,1,,1.2082e+16,,9.48504,189.701,,,247.309,268.15,38.2858,43.0707,11.0322,115.318,-52.5666,,,415.7,179.678,2.51797e+10,1,,,,0.395775,,,,,6.37561e+11,1.28666,1173.43,277.448,,723.167,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2046,1.08975e+06,22832.2,1047.36,0.0330933,178.672,6.3756e+11,1.08975e+06,4.50996e-10,0.281196,0.304892,0.000652749,0.0489724,0.0218376,0.13112,428.142,464.221,59.2673,74.5641,4.13131,199.639,44.7411,48.5114,0.256443,7.79198,1.84785,20.8624,21.4071,23.2111,2.96336,3.7282,0.206566,9.98196,172.891,,66.2264,71.8073,0.153733,11.5338,5.14313,30.8809,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1402.86,359.456,74.7864,53.9184,20.868,1043.4,1402.86,724.646,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,428.142,464.221,0.165466,74.5641,1.81208,,0.438621,,,428.142,464.221,59.2673,74.5641,4.13131,183.56,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.14701,2.55565,3.01845,16.0821,2.63159,2.66673,1.77282,1.87253,0.616088,2.30025,3.08989,0.218206,0.236595,0.000506529,0.0380022,0.0169459,0.101748,5.44894e+06,272447,1.08974e+06,114161,5236.79,0.165466,893.359,3.1878e+12,,1,1,0.00279187,1,0.438621,570805,26183.9,0.827332,4466.79,1.5939e+13,,,119.943,5.44874e+06,0.0533101,,,3590.53,1,1,1,0.00279187,1,0.438621,1,1,,1.2082e+16,,9.98196,199.639,,,266.289,288.73,38.1675,46.3763,13.8629,124.169,-52.9481,,,394.253,169.957,2.51797e+10,1,,,,0.438621,,,,,6.37561e+11,1.28867,1229.97,303.504,,777.594,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2047,1.08975e+06,22815.1,1028.79,0.0264746,175.689,6.3756e+11,1.08975e+06,4.50996e-10,0.281196,0.304892,0.000547191,0.0489724,0.0239099,0.13112,451.476,489.522,56.5604,78.6279,5.7726,210.52,48.2196,52.2831,0.230649,8.3978,2.35464,22.4844,22.5738,24.4761,2.82802,3.93139,0.28863,10.526,185.165,,72.5904,78.7076,0.141257,12.6422,6.1723,33.8483,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1477.64,413.374,83.2915,62.0062,21.2854,1064.27,1477.64,785.869,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,451.476,489.522,0.132373,78.6279,2.77224,,0.480242,,,451.476,489.522,56.5604,78.6279,5.7726,201.471,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.16957,2.61634,3.02705,16.0821,2.65463,2.68977,1.75251,1.89558,0.761371,2.32329,3.11142,0.217874,0.236234,0.000423969,0.0379443,0.0185256,0.101593,5.44894e+06,272447,1.08974e+06,114075,5143.94,0.132373,878.446,3.1878e+12,,1,1,0.00234039,1,0.480242,570377,25719.7,0.661866,4392.23,1.5939e+13,,,131.705,5.44873e+06,0.0563678,,,3270.75,1,1,1,0.00234039,1,0.480242,1,1,,1.2082e+16,,10.526,210.52,,,287.775,312.026,38.0648,50.1181,17.1582,134.187,-53.46,,,373.856,160.738,2.51797e+10,1,,,,0.480242,,,,,6.37561e+11,1.29064,1292.48,333.176,,839.329,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2048,1.08974e+06,22797,1009.21,0.0211797,172.544,6.3756e+11,1.08974e+06,4.50996e-10,0.281196,0.304892,0.000458823,0.0489724,0.0259061,0.13112,477.122,517.329,53.963,83.0943,7.8386,222.478,52.151,56.5457,0.208285,9.08248,2.94714,24.3176,23.8561,25.8664,2.69815,4.15471,0.39193,11.1239,199.11,,79.8437,86.5721,0.13028,13.9054,7.35586,37.2305,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1560.93,475.381,93.0182,71.3071,21.7111,1085.55,1560.93,855.325,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,477.122,517.329,0.105899,83.0943,4.07872,,0.520338,,,477.122,517.329,53.963,83.0943,7.8386,222.035,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.19338,2.67704,3.03565,16.0821,2.67863,2.71377,1.7321,1.91957,0.894239,2.34729,3.13412,0.217552,0.235885,0.000354976,0.0378883,0.0200427,0.101443,5.44894e+06,272447,1.08973e+06,113985,5046.04,0.105899,862.72,3.1878e+12,,1,1,0.00196243,1,0.520338,569925,25230.2,0.529493,4313.6,1.5939e+13,,,144.974,5.44872e+06,0.0595913,,,2969.22,1,1,1,0.00196243,1,0.520338,1,1,,1.2082e+16,,11.1239,222.478,,,312.146,338.45,37.9754,54.3624,20.9758,145.551,-54.1359,,,354.566,152.043,2.51797e+10,1,,,,0.520338,,,,,6.37561e+11,1.29255,1361.82,367.009,,909.461,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2049,1.08974e+06,22777.9,988.515,0.0169438,169.22,6.3756e+11,1.08974e+06,4.50996e-10,0.281196,0.304892,0.000384814,0.0489724,0.027815,0.13112,505.417,548.008,51.4731,88.022,10.3938,235.672,56.6041,61.3741,0.18885,9.85802,3.63552,26.3941,25.2708,27.4004,2.57366,4.4011,0.519691,11.7836,214.968,,88.1198,95.5456,0.120591,15.3467,8.71652,41.0896,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1653.95,546.688,104.148,82.0031,22.1453,1107.27,1653.95,934.231,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,505.417,548.008,0.0847188,88.022,5.80681,,0.558679,,,505.417,548.008,51.4731,88.022,10.3938,245.674,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.21852,2.73774,3.04425,16.0821,2.70365,2.73879,1.71158,1.94459,1.01677,2.37231,3.15806,0.217244,0.235551,0.000297296,0.0378346,0.0214891,0.101299,5.44894e+06,272447,1.08973e+06,113890,4942.57,0.0847188,846.101,3.1878e+12,,1,1,0.00164588,1,0.558679,569448,24712.9,0.423594,4230.51,1.5939e+13,,,159.952,5.44871e+06,0.0629694,,,2686.54,1,1,1,0.00164588,1,0.558679,1,1,,1.2082e+16,,11.7836,235.672,,,339.838,368.476,37.8974,59.1853,25.3846,158.464,-55.0155,,,336.42,143.886,2.51797e+10,1,,,,0.558679,,,,,6.37561e+11,1.29438,1438.99,405.626,,989.246,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2050,1.08974e+06,22757.7,966.594,0.013555,165.699,6.3756e+11,1.08974e+06,4.50996e-10,0.281196,0.304892,0.000322807,0.0489724,0.0296285,0.13112,536.75,581.982,49.0883,93.4789,13.5096,250.282,61.658,66.8539,0.171916,10.7382,4.43191,28.7507,26.8375,29.0991,2.45442,4.67395,0.675482,12.5141,233.011,,97.5721,105.794,0.112011,16.9929,10.2808,45.4971,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1758.1,628.691,116.892,94.3036,22.5882,1129.41,1758.1,1023.98,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,536.75,581.982,0.067775,93.4789,8.03964,,0.595104,,,536.75,581.982,49.0883,93.4789,13.5096,272.879,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.24504,2.79844,3.05285,16.0821,2.72977,2.76491,1.69098,1.97071,1.13064,2.39843,3.1833,0.21695,0.235233,0.000249054,0.0377835,0.0228591,0.101162,5.44894e+06,272447,1.08973e+06,113789,4832.97,0.067775,828.497,3.1878e+12,,1,1,0.00138068,1,0.595104,568943,24164.9,0.338875,4142.49,1.5939e+13,,,176.865,5.44869e+06,0.0664875,,,2422.99,1,1,1,0.00138068,1,0.595104,1,1,,1.2082e+16,,12.5141,250.282,,,371.354,402.648,37.8292,64.674,30.4656,173.159,-56.1456,,,319.437,136.273,2.51797e+10,1,,,,0.595104,,,,,6.37561e+11,1.29613,1525.09,449.744,,1080.13,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2051,1.08974e+06,22736.2,943.315,0.010844,161.96,6.3756e+11,1.08974e+06,4.50996e-10,0.281196,0.304892,0.000270839,0.0489724,0.0313412,0.13112,571.571,619.737,46.8058,99.5432,17.2661,266.519,67.4036,73.0837,0.157122,11.7388,5.35072,31.4298,28.5785,30.9868,2.34029,4.97716,0.863303,13.3259,253.552,,108.377,117.51,0.104385,18.8747,12.0793,50.5354,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1874.99,722.994,131.489,108.449,23.04,1152,1874.99,1126.19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,571.571,619.737,0.05422,99.5432,10.8691,,0.629504,,,571.571,619.737,46.8058,99.5432,17.2661,304.216,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.273,2.85913,3.06145,16.0821,2.75707,2.79221,1.6703,1.99801,1.23719,2.42573,3.2099,0.216673,0.234932,0.000208692,0.0377351,0.0241496,0.101033,5.44894e+06,272447,1.08972e+06,113681,4716.58,0.05422,809.801,3.1878e+12,,1,1,0.0011584,1,0.629504,568406,23582.9,0.2711,4049.01,1.5939e+13,,,195.972,5.44868e+06,0.0701278,,,2178.63,1,1,1,0.0011584,1,0.629504,1,1,,1.2082e+16,,13.3259,266.519,,,407.268,441.588,37.7692,70.9287,36.3144,189.906,-57.5808,,,303.615,129.199,2.51797e+10,1,,,,0.629504,,,,,6.37561e+11,1.29779,1621.44,500.188,,1183.77,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2052,1.08973e+06,22713.4,918.526,0.00867521,157.979,6.3756e+11,1.08973e+06,4.50996e-10,0.281196,0.304892,0.000227272,0.0489724,0.0329502,0.13112,610.396,661.833,44.6227,106.305,21.7535,284.623,73.945,80.1763,0.14416,12.8781,6.40899,34.48,30.5198,33.0917,2.23113,5.31524,1.08767,14.2311,276.95,,120.737,130.911,0.0975835,21.0272,14.1478,56.2987,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2006.48,831.444,148.217,124.717,23.5008,1175.04,2006.48,1242.71,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,610.396,661.833,0.043376,106.305,14.397,,0.661823,,,610.396,661.833,44.6227,106.305,21.7535,340.339,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.30244,2.91983,3.07005,16.0821,2.78561,2.82075,1.64956,2.02655,1.33753,2.45427,3.23793,0.216412,0.234649,0.000174911,0.0376897,0.0253589,0.100911,5.44894e+06,272447,1.08972e+06,113567,4592.63,0.043376,789.893,3.1878e+12,,1,1,0.000972063,1,0.661823,567834,22963.1,0.21688,3949.46,1.5939e+13,,,217.565,5.44866e+06,0.0738692,,,1953.23,1,1,1,0.000972063,1,0.661823,1,1,,1.2082e+16,,14.2311,284.623,,,448.242,486.015,37.7165,78.0645,43.043,209.012,-59.3846,,,288.941,122.655,2.51797e+10,1,,,,0.661823,,,,,6.37561e+11,1.29936,1729.53,557.904,,1302.09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2053,1.08973e+06,22689,892.052,0.00694017,153.726,6.3756e+11,1.08973e+06,4.50996e-10,0.281196,0.304892,0.000190738,0.0489724,0.0344547,0.13112,653.821,708.918,42.5357,113.868,27.0748,304.872,81.4019,88.2617,0.132771,14.1767,7.62673,37.9571,32.691,35.4459,2.12678,5.69338,1.35374,15.2436,303.611,,134.885,146.251,0.0914936,23.4912,16.5273,62.8957,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2154.7,956.16,167.395,143.424,23.9708,1198.54,2154.7,1375.65,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,653.821,708.918,0.0347008,113.868,18.7369,,0.692041,,,653.821,708.918,42.5357,113.868,27.0748,382.002,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.33339,2.98053,3.07865,16.0821,2.81546,2.8506,1.62875,2.0564,1.43257,2.48412,3.26743,0.216167,0.234384,0.000146628,0.0376471,0.0264868,0.100797,5.44894e+06,272447,1.08971e+06,113445,4460.26,0.0347008,768.632,3.1878e+12,,1,1,0.000815805,1,0.692041,567224,22301.3,0.173504,3843.16,1.5939e+13,,,241.981,5.44864e+06,0.0776882,,,1746.38,1,1,1,0.000815805,1,0.692041,1,1,,1.2082e+16,,15.2436,304.872,,,495.034,536.75,37.6699,86.2137,50.7819,230.83,-61.6302,,,275.386,116.626,2.51797e+10,1,,,,0.692041,,,,,6.37561e+11,1.30083,1851.09,623.983,,1437.28,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2054,1.08972e+06,22662.8,863.696,0.00555213,149.172,6.3756e+11,1.08972e+06,4.50996e-10,0.281196,0.304892,0.000160096,0.0489724,0.0358553,0.13112,702.532,761.734,40.5417,122.351,33.3478,327.585,89.912,97.4889,0.122731,15.6588,9.02735,41.9253,35.1266,38.0867,2.02708,6.11755,1.66739,16.3793,334.004,,151.087,163.82,0.0860198,26.313,19.2651,70.4509,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2322.09,1099.58,189.388,164.938,24.4502,1222.51,2322.09,1527.46,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,702.532,761.734,0.0277607,122.351,24.0162,,0.720172,,,702.532,761.734,40.5417,122.351,33.3478,430.071,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.36588,3.04123,3.08725,16.0821,2.84667,2.8818,1.6079,2.08761,1.52307,2.51532,3.29844,0.21594,0.234137,0.000122943,0.0376075,0.0275345,0.100691,5.44894e+06,272447,1.08971e+06,113314,4318.48,0.0277607,745.858,3.1878e+12,,1,1,0.000684744,1,0.720172,566570,21592.4,0.138803,3729.29,1.5939e+13,,,269.602,5.44861e+06,0.081559,,,1557.45,1,1,1,0.000684744,1,0.720172,1,1,,1.2082e+16,,16.3793,327.585,,,548.516,594.74,37.6287,95.5281,59.6824,255.769,-64.4012,,,262.912,111.091,2.51797e+10,1,,,,0.720172,,,,,6.37561e+11,1.3022,1988.09,699.673,,1591.86,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2055,1.08972e+06,22634.7,833.226,0.00444171,144.278,6.3756e+11,1.08972e+06,4.50996e-10,0.281196,0.304892,0.000134389,0.0489724,0.037154,0.13112,757.317,821.136,38.6373,131.892,40.7078,353.131,99.6332,108.029,0.113852,17.3518,10.6381,46.4582,37.8659,41.0568,1.93187,6.59462,2.03539,17.6566,368.661,,169.652,183.949,0.0810801,29.5462,22.4159,79.1076,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2511.48,1264.52,214.617,189.678,24.9392,1246.96,2511.48,1700.96,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,757.317,821.136,0.0222085,131.892,30.3785,,0.746258,,,757.317,821.136,38.6373,131.892,40.7078,485.546,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.39993,3.10193,3.09585,16.0821,2.87928,2.91442,1.58701,2.12022,1.60968,2.54794,3.33099,0.215729,0.233909,0.000103101,0.0375708,0.0285039,0.100593,5.44894e+06,272447,1.0897e+06,113173,4166.13,0.0222085,721.388,3.1878e+12,,1,1,0.000574795,1,0.746258,565867,20830.7,0.111043,3606.94,1.5939e+13,,,300.868,5.44859e+06,0.0854545,,,1385.66,1,1,1,0.000574795,1,0.746258,1,1,,1.2082e+16,,17.6566,353.131,,,609.692,661.07,37.5919,106.182,69.9202,284.295,-67.7931,,,251.473,106.027,2.51797e+10,1,,,,0.746258,,,,,6.37561e+11,1.30347,2142.82,786.414,,1768.75,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2056,1.08971e+06,22604.4,800.381,0.00355336,139.002,6.3756e+11,1.08971e+06,4.50996e-10,0.281196,0.304892,0.00011282,0.0489724,0.0383539,0.13112,819.084,888.108,36.8193,142.65,49.3105,381.933,110.747,120.079,0.105971,19.2874,12.4906,51.6404,40.9542,44.4054,1.84097,7.13248,2.46552,19.0966,408.195,,190.932,207.022,0.0766047,33.2523,26.0423,89.0303,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2726.1,1454.2,243.568,218.13,25.438,1271.9,2726.1,1899.37,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,819.084,888.108,0.0177668,142.65,37.9867,,0.770359,,,819.084,888.108,36.8193,142.65,49.3105,549.575,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.43554,3.16262,3.10445,16.0821,2.91333,2.94847,1.56608,2.15427,1.69294,2.58199,3.3651,0.215534,0.233697,8.64753e-05,0.0375369,0.0293979,0.100502,5.44894e+06,272447,1.08969e+06,113022,4001.9,0.0177668,695.009,3.1878e+12,,1,1,0.000482541,1,0.770359,565110,20009.5,0.0888341,3475.05,1.5939e+13,,,336.281,5.44856e+06,0.0893467,,,1230.1,1,1,1,0.000482541,1,0.770359,1,1,,1.2082e+16,,19.0966,381.933,,,679.711,736.99,37.5592,118.377,81.698,316.944,-71.9139,,,241.017,101.408,2.51797e+10,1,,,,0.770359,,,,,6.37561e+11,1.30465,2317.9,885.856,,1971.28,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2057,1.08971e+06,22571.6,764.856,0.00284269,133.296,6.3756e+11,1.08971e+06,4.50996e-10,0.281196,0.304892,9.47192e-05,0.0489724,0.0394588,0.13112,888.877,963.782,35.0843,154.804,59.3355,414.476,123.462,133.866,0.0989515,21.5017,14.6214,57.5692,44.4439,48.1891,1.75422,7.74022,2.96678,20.7238,453.308,,215.333,233.479,0.0725336,37.5018,30.2166,100.408,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2969.67,1672.33,276.796,250.85,25.9468,1297.34,2969.67,2126.4,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,888.877,963.782,0.0142135,154.804,47.0264,,0.792551,,,888.877,963.782,35.0843,154.804,59.3355,623.477,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.47271,3.22332,3.11305,16.0821,2.94884,2.98398,1.54511,2.18978,1.77331,2.6175,3.40077,0.215355,0.233503,7.25409e-05,0.0375056,0.0302196,0.100418,5.44894e+06,272447,1.08968e+06,112858,3824.28,0.0142135,666.48,3.1878e+12,,1,1,0.000405123,1,0.792551,564291,19121.4,0.0710673,3332.4,1.5939e+13,,,376.422,5.44853e+06,0.0932078,,,1089.8,1,1,1,0.000405123,1,0.792551,1,1,,1.2082e+16,,20.7238,414.476,,,759.897,823.933,37.5298,132.342,95.2497,354.334,-76.886,,,231.487,97.2069,2.51797e+10,1,,,,0.792551,,,,,6.37561e+11,1.30573,2516.36,999.899,,2203.28,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2058,1.0897e+06,22536.1,726.305,0.00227415,127.104,6.3756e+11,1.0897e+06,4.50996e-10,0.281196,0.304892,7.95274e-05,0.0489724,0.0404731,0.13112,967.895,1049.46,33.429,168.566,70.9902,451.322,138.017,149.647,0.0926755,24.0366,17.0729,64.3562,48.3947,52.4729,1.67145,8.4283,3.54951,22.5661,504.804,,243.32,263.825,0.0688154,42.376,35.0216,113.458,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3246.46,1923.18,314.943,288.477,26.4657,1323.28,3246.46,2386.33,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,967.895,1049.46,0.0113708,168.566,57.7096,,0.812924,,,967.895,1049.46,33.429,168.566,70.9902,708.766,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.51141,3.28402,3.12165,16.0821,2.98583,3.02097,1.52412,2.22677,1.8512,2.65449,3.43801,0.21519,0.233324,6.08597e-05,0.0374769,0.0309727,0.100341,5.44894e+06,272447,1.08968e+06,112680,3631.53,0.0113708,635.519,3.1878e+12,,1,1,0.000340146,1,0.812924,563402,18157.6,0.0568538,3177.59,1.5939e+13,,,421.956,5.44849e+06,0.097011,,,963.699,1,1,1,0.000340146,1,0.812924,1,1,,1.2082e+16,,22.5661,451.322,,,851.768,923.546,37.5034,148.342,110.845,397.173,-82.8477,,,222.824,93.3961,2.51797e+10,1,,,,0.812924,,,,,6.37561e+11,1.30673,2741.66,1130.72,,2469.18,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2059,1.08969e+06,22497.4,684.327,0.00181932,120.361,6.3756e+11,1.08969e+06,4.50996e-10,0.281196,0.304892,6.67756e-05,0.0489724,0.0414016,0.13112,1057.52,1146.63,31.8503,184.174,84.5136,493.112,154.688,167.723,0.0870427,26.94,19.8937,72.1297,52.8758,57.3317,1.59251,9.20871,4.22568,24.6556,563.607,,275.43,298.64,0.0654063,47.9681,40.5526,128.431,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3561.41,2211.66,358.744,331.748,26.995,1349.75,3561.41,2684.07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1057.52,1146.63,0.00909661,184.174,70.2793,,0.831573,,,1057.52,1146.63,31.8503,184.174,84.5136,807.182,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.55162,3.34472,3.13025,16.0821,3.02429,3.05942,1.50311,2.26523,1.92693,2.69295,3.4768,0.21504,0.233161,5.10654e-05,0.0374507,0.0316611,0.100271,5.44894e+06,272447,1.08967e+06,112487,3421.63,0.00909661,601.805,3.1878e+12,,1,1,0.000285606,1,0.831573,562434,17108.2,0.0454831,3009.03,1.5939e+13,,,473.652,5.44845e+06,0.100731,,,850.746,1,1,1,0.000285606,1,0.831573,1,1,,1.2082e+16,,24.6556,493.112,,,957.072,1037.72,37.4795,166.681,128.794,446.275,-89.9549,,,214.969,89.9471,2.51797e+10,1,,,,0.831573,,,,,6.37561e+11,1.30765,2997.8,1280.83,,2774.02,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2060,1.08968e+06,22455.1,638.461,0.00145546,112.994,6.3756e+11,1.08968e+06,4.50996e-10,0.281196,0.304892,5.60708e-05,0.0489724,0.0422493,0.13112,1159.33,1257.03,30.3448,201.906,100.182,540.586,173.791,188.436,0.0819671,30.2669,23.1401,81.0373,57.9664,62.8513,1.51724,10.0953,5.00908,27.0293,630.779,,312.278,338.593,0.0622685,54.3855,46.9192,145.613,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3920.15,2543.41,409.046,381.511,27.5349,1376.75,3920.15,3025.27,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1159.33,1257.03,0.00727729,201.906,85.0141,,0.848599,,,1159.33,1257.03,30.3448,201.906,100.182,920.723,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.5933,3.40542,3.13885,16.0821,3.06421,3.09934,1.48208,2.30515,2.00079,2.73286,3.51711,0.214902,0.233012,4.28516e-05,0.0374267,0.0322887,0.100207,5.44894e+06,272447,1.08965e+06,112275,3192.31,0.00727729,564.971,3.1878e+12,,1,1,0.00023982,1,0.848599,561377,15961.5,0.0363865,2824.85,1.5939e+13,,,532.395,5.4484e+06,0.104344,,,749.873,1,1,1,0.00023982,1,0.848599,1,1,,1.2082e+16,,27.0293,540.586,,,1077.81,1168.64,37.4579,187.709,149.452,502.576,-98.3837,,,207.862,86.8321,2.51797e+10,1,,,,0.848599,,,,,6.37561e+11,1.30849,3289.37,1453.12,,3123.65,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2061,1.08967e+06,22408.7,588.18,0.00116437,104.918,6.3756e+11,1.08967e+06,4.50996e-10,0.281196,0.304892,4.70836e-05,0.0489724,0.0430213,0.13112,1275.15,1382.61,28.9095,222.077,118.313,594.594,195.689,212.18,0.0773754,34.0807,26.8764,91.2483,63.7577,69.1305,1.44548,11.1039,5.91563,29.7297,707.54,,354.572,384.451,0.0593697,61.7513,54.2473,165.334,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4329.2,2924.92,466.823,438.737,28.0856,1404.28,4329.2,3416.41,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1275.15,1382.61,0.00582183,222.077,102.235,,0.864105,,,1275.15,1382.61,28.9095,222.077,118.313,1051.68,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.63641,3.46611,3.14745,16.0821,3.10556,3.1407,1.46104,2.3465,2.07303,2.77422,3.55891,0.214777,0.232876,3.59623e-05,0.0374049,0.0328595,0.100149,5.44894e+06,272447,1.08964e+06,112043,2940.9,0.00582183,524.589,3.1878e+12,,1,1,0.000201381,1,0.864105,560217,14704.5,0.0291092,2622.95,1.5939e+13,,,599.206,5.44835e+06,0.107831,,,660.034,1,1,1,0.000201381,1,0.864105,1,1,,1.2082e+16,,29.7297,594.594,,,1216.3,1318.8,37.4382,211.828,173.232,567.151,-108.333,,,201.445,84.0242,2.51797e+10,1,,,,0.864105,,,,,6.37561e+11,1.30925,3621.66,1650.89,,3524.75,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2062,1.08966e+06,22357.7,532.876,0.000931493,96.0348,6.3756e+11,1.08966e+06,4.50996e-10,0.281196,0.304892,3.9538e-05,0.0489724,0.0437227,0.13112,1407.08,1525.66,27.5414,245.054,139.273,656.112,220.8,239.407,0.0732048,38.454,31.177,102.957,70.3542,76.283,1.37707,12.2527,6.96367,32.8056,795.294,,403.126,437.097,0.0566821,70.2073,62.6813,187.974,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4796.02,3363.65,533.195,504.548,28.6473,1432.37,4796.02,3864.98,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1407.08,1525.66,0.00465747,245.054,122.309,,0.878194,,,1407.08,1525.66,27.5414,245.054,139.273,1202.68,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.68088,3.52681,3.15605,16.0821,3.14832,3.18346,1.43999,2.38926,2.14387,2.81698,3.60214,0.214663,0.232753,3.0183e-05,0.0373851,0.0333776,0.100096,5.44894e+06,272447,1.08962e+06,111788,2664.38,0.00465747,480.174,3.1878e+12,,1,1,0.000169108,1,0.878194,558942,13321.9,0.0232873,2400.87,1.5939e+13,,,675.264,5.44829e+06,0.111175,,,580.221,1,1,1,0.000169108,1,0.878194,1,1,,1.2082e+16,,32.8056,656.112,,,1375.18,1491.07,37.4202,239.498,200.602,641.237,-120.03,,,195.662,81.4975,2.51797e+10,1,,,,0.878194,,,,,6.37561e+11,1.30994,4000.73,1877.95,,3985.01,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2063,1.08964e+06,22301.4,471.85,0.000745195,86.2326,6.3756e+11,1.08964e+06,4.50996e-10,0.281196,0.304892,3.32022e-05,0.0489724,0.0443587,0.13112,1557.53,1688.78,26.2376,271.255,163.487,726.264,249.604,270.638,0.0694014,43.4704,36.1273,116.388,77.8765,84.4392,1.31188,13.5628,8.17434,36.3132,895.657,,458.876,497.545,0.0541818,79.9166,72.3877,213.97,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5329.21,3868.2,609.45,580.23,29.2203,1461.01,5329.21,4379.56,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1557.53,1688.78,0.00372597,271.255,145.661,,0.890968,,,1557.53,1688.78,26.2376,271.255,163.487,1376.76,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.72666,3.58751,3.16465,16.0821,3.19244,3.22757,1.41892,2.43338,2.21348,2.86109,3.64675,0.21456,0.232641,2.53342e-05,0.0373672,0.0338468,0.100048,5.44894e+06,272447,1.08961e+06,111507,2359.25,0.00372597,431.163,3.1878e+12,,1,1,0.000142009,1,0.890968,557535,11796.2,0.0186299,2155.82,1.5939e+13,,,761.928,5.44822e+06,0.11436,,,509.475,1,1,1,0.000142009,1,0.890968,1,1,,1.2082e+16,,36.3132,726.264,,,1557.51,1688.76,37.4037,271.252,232.107,726.254,-133.729,,,190.459,79.2272,2.51797e+10,1,,,,0.890968,,,,,6.37561e+11,1.31057,4433.56,2138.69,,4513.29,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2064,1.08963e+06,22239.1,404.298,0.000596156,75.3824,6.3756e+11,1.08963e+06,4.50996e-10,0.281196,0.304892,2.78821e-05,0.0489724,0.0449341,0.13112,1729.26,1874.98,24.9951,301.163,191.44,806.339,282.652,306.471,0.0659193,49.226,41.8252,131.799,86.4629,93.7491,1.24975,15.0581,9.57198,40.317,1010.49,,522.899,566.963,0.0518483,91.0666,83.5573,243.824,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5938.66,4448.43,697.069,667.265,29.8047,1490.23,5938.66,4970.01,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1729.26,1874.98,0.00298078,301.163,172.779,,0.902526,,,1729.26,1874.98,24.9951,301.163,191.44,1577.37,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.77369,3.64821,3.17325,16.0821,3.23786,3.273,1.39785,2.4788,2.28203,2.90652,3.69269,0.214467,0.23254,2.12655e-05,0.0373509,0.034271,0.100004,5.44894e+06,272447,1.08959e+06,111196,2021.49,0.00298078,376.912,3.1878e+12,,1,1,0.000119255,1,0.902526,555978,10107.5,0.0149039,1884.56,1.5939e+13,,,860.763,5.44814e+06,0.117378,,,446.893,1,1,1,0.000119255,1,0.902526,1,1,,1.2082e+16,,40.317,806.339,,,1766.78,1915.67,37.3884,307.698,268.367,823.836,-149.725,,,185.784,77.1902,2.51797e+10,1,,,,0.902526,,,,,6.37561e+11,1.31114,4928.18,2438.14,,5119.74,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2065,1.08961e+06,22169.9,329.299,0.000476925,63.3359,6.3756e+11,1.08961e+06,4.50996e-10,0.281196,0.240457,2.34147e-05,0.0462485,0.0454538,0.13112,1925.45,2087.7,23.8112,335.331,223.693,897.821,320.579,347.594,0.0627189,55.8312,48.3837,149.484,96.2724,104.385,1.19056,16.7665,11.1846,44.8911,1141.93,,628.617,537.545,0.0523439,103.389,101.613,293.119,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6635.73,5115.7,797.755,767.354,30.4008,1520.04,6635.73,5647.71,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1925.45,1646.5,0.00238462,316.68,204.224,,0.912965,,,1925.45,2087.7,23.8112,335.331,223.693,1808.52,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.82189,3.7089,3.18185,16.0821,3.28453,3.31967,1.37678,2.52547,2.34965,2.95319,3.73987,0.225951,0.193216,1.88146e-05,0.0371624,0.0365238,0.105359,5.44894e+06,272447,1.08956e+06,110850,1646.5,0.00238462,316.68,3.1878e+12,,1,0.788663,0.000100147,0.94438,0.912965,554248,8232.48,0.0119231,1583.4,1.5939e+13,,,973.577,5.44804e+06,0.120221,,,391.635,1,1,0.788663,0.000100147,0.94438,0.912965,1,1,,1.2082e+16,,44.8911,897.821,,,2007.03,2176.16,37.3744,349.538,310.099,935.861,-168.35,,,181.589,75.3649,2.51797e+10,1,,,,0.912965,,,,,6.37561e+11,1.2445,5493.81,2782.09,,5816.06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2066,1.08959e+06,22092.9,263.439,0.00038154,50.6687,6.3756e+11,1.08959e+06,4.50996e-10,0.281196,0.172294,1.96631e-05,0.0331383,0.0459224,0.13112,2149.75,2330.91,22.6834,374.395,260.892,1002.41,364.114,394.798,0.0597664,63.4131,55.9322,169.783,107.488,116.546,1.13417,18.7198,13.0446,50.1207,1292.44,,781.577,478.887,0.0546531,92.1071,127.64,364.443,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7433.49,5883.05,913.466,882.458,31.0088,1550.44,7433.49,6425.7,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2149.75,1317.2,0.0019077,253.344,240.64,,0.922375,,,2149.75,2330.91,22.6834,374.395,260.892,2074.77,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.87119,3.7696,3.19045,16.0821,3.33239,3.36753,1.35571,2.57333,2.41646,3.00105,3.78824,0.241642,0.148059,1.68972e-05,0.0284769,0.0394627,0.112676,5.44894e+06,272447,1.08954e+06,110465,1317.2,0.0019077,253.344,3.1878e+12,,1,0.565099,8.41011e-05,0.676674,0.922375,552323,6585.98,0.00953849,1266.72,1.5939e+13,,,1159.68,5.44794e+06,0.122885,,,336.855,1,1,0.565099,8.41011e-05,0.676674,0.922375,1,1,,1.2082e+16,,50.1207,1002.41,,,2315.07,2366.11,37.364,397.096,363.328,1079.5,-132.756,,,177.831,73.7309,2.51797e+10,1,,,,0.922375,,,,,6.37561e+11,1.16369,6141.05,3234.45,,6558.46,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2067,1.08956e+06,22006.9,210.751,0.000305232,40.535,6.3756e+11,1.08956e+06,4.50996e-10,0.281196,0.123136,1.65126e-05,0.0236835,0.046344,0.13112,2406.38,2609.17,21.609,419.089,303.78,1122.08,414.095,448.99,0.0570326,72.1176,64.6197,193.089,120.319,130.458,1.08045,20.9544,15.189,56.1038,1464.86,,969.167,424.399,0.0569122,81.6271,159.729,451.915,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8346.96,6765.51,1046.46,1014.83,31.629,1581.45,8346.96,7319.02,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2406.38,1053.76,0.00152616,202.675,282.772,,0.930845,,,2406.38,2609.17,21.609,419.089,303.78,2381.39,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.92153,3.8303,3.19905,16.0821,3.38136,3.4165,1.33463,2.62231,2.48256,3.05002,3.83772,0.254362,0.111385,1.49368e-05,0.0214234,0.0419215,0.118607,5.44894e+06,272447,1.08951e+06,110035,1053.76,0.00152616,202.675,3.1878e+12,,1,0.403867,7.06261e-05,0.483609,0.930845,550173,5268.78,0.00763079,1013.37,1.5939e+13,,,1428.8,5.44782e+06,0.12537,,,285.946,1,1,0.403867,7.06261e-05,0.483609,0.930845,1,1,,1.2082e+16,,56.1038,1122.08,,,2732.53,2450.2,37.3589,425.79,435.036,1274.16,-36.0549,,,174.467,72.2698,2.51797e+10,1,,,,0.930845,,,,,6.37561e+11,1.1055,6882.1,3810.19,,7355.07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2068,1.08954e+06,21910.7,168.601,0.000244185,32.428,6.3756e+11,1.08954e+06,4.50996e-10,0.281196,0.0877912,1.38668e-05,0.0168854,0.0467229,0.13112,2700.16,2927.7,20.5856,470.252,353.21,1259.06,478.437,487.641,0.0550716,82.0081,75.741,223.091,135.008,146.385,1.02928,23.5126,17.6605,62.9531,1662.45,,1187.67,370.797,0.0585683,71.3174,197.34,553.8,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9393.41,7780.33,1199.31,1167.05,32.2615,1613.08,9393.41,8344.91,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2700.16,843.006,0.00122093,162.14,331.472,,0.938455,,,2700.16,2927.7,20.5856,470.252,353.21,2734.43,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,3.97282,3.891,3.20766,16.0821,3.43139,3.46653,1.31356,2.67233,2.54803,3.10005,3.88823,0.264349,0.0825315,1.30361e-05,0.0158737,0.0439237,0.123264,5.44894e+06,272447,1.08947e+06,109553,843.006,0.00122093,162.14,3.1878e+12,,1,0.287941,5.93098e-05,0.344794,0.938455,547767,4215.03,0.00610463,810.7,1.5939e+13,,,1758.36,5.44768e+06,0.127676,,,242.494,1,1,0.287941,5.93098e-05,0.344794,0.938455,1,1,,1.2082e+16,,62.9531,1259.06,,,3287.6,2425.61,37.3588,435.3,530.145,1532.98,95.9159,,,171.458,70.9644,2.51797e+10,1,,,,0.938455,,,,,6.37561e+11,1.06373,7730.96,4492.79,,8249,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2069,1.0895e+06,21802.7,134.881,0.000195348,25.9424,6.3756e+11,1.0895e+06,4.50996e-10,0.281196,0.0629011,1.16446e-05,0.0120139,0.0470629,0.13112,3043.59,3268.95,19.6114,528.747,411.291,1419.2,567.483,498.361,0.0543404,87.7468,91.0217,264.613,152.179,163.448,0.980569,26.4374,20.5645,70.96,1901.33,,1436.13,321.25,0.0594713,61.3575,240.361,669.657,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,10592.7,8947.38,1375.01,1342.11,32.9068,1645.34,10592.7,9523.25,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3043.59,674.404,0.000976741,129.712,388.786,,0.945284,,,3043.59,3268.95,19.6114,528.747,411.291,3140.84,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.02501,3.9517,3.21626,16.0821,3.48339,3.51441,1.29251,2.72325,2.61415,3.15204,3.93909,0.27187,0.0608149,1.12583e-05,0.0116154,0.0455019,0.126771,5.44894e+06,272447,1.08943e+06,109013,674.404,0.000976741,129.712,3.1878e+12,,1,0.206306,4.98048e-05,0.245319,0.945284,545067,3372.02,0.00488371,648.56,1.5939e+13,,,2141.59,5.44752e+06,0.129807,,,206.237,1,1,0.206306,4.98048e-05,0.245319,0.945284,1,1,,1.2082e+16,,70.96,1419.2,,,3996.83,2308.76,37.3623,424.609,651.744,1863.69,240.253,,,168.77,69.7991,2.51797e+10,1,,,,0.945284,,,,,6.37561e+11,1.03431,8691.39,5282.43,,9283,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2070,1.08947e+06,21680.9,107.905,0.000156279,20.7539,6.3756e+11,1.08947e+06,4.50996e-10,0.281196,0.0456445,9.77742e-06,0.00861246,0.0473675,0.13112,3458.89,3603.87,18.6851,590.057,481.748,1612.85,687.172,484.371,0.0547172,88.1793,111.507,320.423,172.944,180.193,0.934257,29.5028,24.0874,80.6426,2201.64,,1715.16,278.409,0.0596375,52.5318,288.919,799.766,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,11967.7,10289.5,1576.99,1543.42,33.5649,1678.25,11967.7,10876.9,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3458.89,539.524,0.000781393,103.77,458.336,,0.951401,,,3458.89,3603.87,18.6851,590.057,481.748,3608.62,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.07801,4.01239,3.22486,16.0821,3.53894,3.55677,1.2715,2.77089,2.68282,3.20759,3.98972,0.277327,0.0450165,9.6429e-06,0.00849397,0.0467158,0.129316,5.44894e+06,272447,1.08939e+06,108405,539.524,0.000781393,103.77,3.1878e+12,,1,0.149707,4.18189e-05,0.175864,0.951401,542023,2697.62,0.00390697,518.848,1.5939e+13,,,2575.98,5.44733e+06,0.13177,,,176.145,1,1,0.149707,4.18189e-05,0.175864,0.951401,1,1,,1.2082e+16,,80.6426,1612.85,,,4865.48,2131.65,37.3674,398.22,801.083,2268.73,374.342,,,166.37,68.7595,2.51797e+10,1,,,,0.951401,,,,,6.37561e+11,1.01395,9766.1,6184.6,,10502.5,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2071,1.08942e+06,21542.6,86.3238,0.000125023,16.6031,6.3756e+11,1.08942e+06,4.50996e-10,0.281196,0.0336735,8.20831e-06,0.00626679,0.04764,0.13112,3973.12,3908.04,17.8056,648.733,569.168,1852.63,839.37,453.333,0.0557526,84.3497,137.591,391.392,198.656,195.402,0.89028,32.4367,28.4584,92.6317,2575.22,,2027.21,242.76,0.0591758,45.1789,343.449,945.274,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,13544.7,11832.9,1809.17,1774.94,34.2362,1711.81,13544.7,12432.1,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3973.12,431.619,0.000625114,83.0156,544.623,,0.956875,,,3973.12,3908.04,17.8056,648.733,569.168,4146.96,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.13177,4.07309,3.23346,16.0821,3.59913,3.59196,1.25056,2.81207,2.75524,3.26779,4.04019,0.281223,0.0336767,8.2091e-06,0.00626739,0.0476446,0.131132,5.44894e+06,272447,1.08933e+06,107713,431.619,0.000625114,83.0156,3.1878e+12,,1,0.110444,3.51077e-05,0.127966,0.956875,538564,2158.09,0.00312557,415.078,1.5939e+13,,,3061.6,5.44709e+06,0.13357,,,151.115,1,1,0.110444,3.51077e-05,0.127966,0.956875,1,1,,1.2082e+16,,92.6317,1852.63,,,5893.47,1925.69,37.3723,362.572,978.494,2748.08,486.376,,,164.229,67.8328,2.51797e+10,1,,,,0.956875,,,,,6.37561e+11,0.999904,10969.5,7208.56,,11945.7,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2072,1.08936e+06,21383.6,69.059,0.000100018,13.2825,6.3756e+11,1.08936e+06,4.50996e-10,0.281196,0.0252709,6.88956e-06,0.00464197,0.0478835,0.13112,4613.83,4165.98,16.9711,700.646,678.301,2151.39,1023.93,412.787,0.0569624,77.7626,169.329,477.448,230.692,208.299,0.848554,35.0323,33.915,107.57,3026.78,,2376.72,213.594,0.0582318,39.2348,404.72,1108.25,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,15353.9,13607.9,2076.1,2041.18,34.9209,1746.05,15353.9,14219,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4613.83,345.295,0.000500092,66.4125,652.367,,0.961766,,,4613.83,4165.98,16.9711,700.646,678.301,4766.43,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.18622,4.13379,3.24206,16.0821,3.66406,3.61972,1.22971,2.8455,2.83142,3.33272,4.09086,0.284002,0.0255231,6.95831e-06,0.00468829,0.0483614,0.132428,5.44894e+06,272447,1.08925e+06,106918,345.295,0.000500092,66.4125,3.1878e+12,,1,0.0828846,2.94673e-05,0.0947875,0.961766,534591,1726.48,0.00250046,332.063,1.5939e+13,,,3602.23,5.44679e+06,0.135216,,,130.158,1,1,0.0828846,2.94673e-05,0.0947875,0.961766,1,1,,1.2082e+16,,107.57,2151.39,,,7081.31,1715.12,37.3757,323.402,1184.35,3301.96,575.452,,,162.321,67.007,2.51797e+10,1,,,,0.961766,,,,,6.37561e+11,0.990119,12327.1,8368.66,,13643.5,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2073,1.08928e+06,21199.1,55.2472,8.00147e-05,10.626,6.3756e+11,1.08928e+06,4.50996e-10,0.281196,0.0192708,5.78131e-06,0.00350011,0.0481009,0.13112,5407.07,4370.46,16.1795,743.377,813.715,2521.27,1240.27,368.88,0.0579773,69.8176,206.694,578.326,270.353,218.523,0.808974,37.1688,40.6858,126.064,3557.93,,2769.85,189.822,0.0569473,34.477,473.805,1291.56,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,17430,15649,2382.97,2347.35,35.6193,1780.97,17430,16272.4,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5407.07,276.236,0.000400073,53.13,786.156,,0.966132,,,5407.07,4370.46,16.1795,743.377,813.715,5479.18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.2413,4.19449,3.25066,16.0821,3.73296,3.64053,1.20896,2.87121,2.91047,3.40162,4.14214,0.286003,0.0196002,5.88013e-06,0.00355994,0.0489231,0.133361,5.44894e+06,272447,1.08916e+06,105995,276.236,0.000400073,53.13,3.1878e+12,,1,0.0632052,2.47272e-05,0.0714712,0.966132,529977,1381.18,0.00200037,265.65,1.5939e+13,,,4205.51,5.44642e+06,0.136717,,,112.462,1,1,0.0632052,2.47272e-05,0.0714712,0.966132,1,1,,1.2082e+16,,126.064,2521.27,,,8434.11,1515.93,37.377,284.874,1419.74,3932.76,647.587,,,160.62,66.2716,2.51797e+10,1,,,,0.966132,,,,,6.37561e+11,0.983193,13872.1,9684.69,,15624.8,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2074,1.08919e+06,20982.8,44.1978,6.40117e-05,8.5008,6.3756e+11,1.08919e+06,4.50996e-10,0.281196,0.0149039,4.85017e-06,0.00268229,0.0482946,0.13112,6376.98,4520.82,15.4285,776.025,979.724,2973.53,1488.43,325.968,0.0585809,61.6121,249.746,694.045,318.849,226.041,0.771424,38.8013,48.9862,148.677,4170.46,,3214.27,170.362,0.0554409,30.6604,552.041,1498.79,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,19813,17996.4,2735.79,2699.46,36.3317,1816.59,19813,18632.2,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6376.98,220.989,0.000320059,42.504,950.355,,0.970024,,,6376.98,4520.82,15.4285,776.025,979.724,6299.19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.29695,4.25519,3.25926,16.0821,3.80461,3.65522,1.18832,2.88988,2.9911,3.47327,4.19431,0.287462,0.015236,4.95826e-06,0.00274206,0.0493708,0.134041,5.44894e+06,272447,1.08905e+06,104914,220.989,0.000320059,42.504,3.1878e+12,,1,0.0488825,2.07447e-05,0.0547714,0.970024,524570,1104.94,0.00160029,212.52,1.5939e+13,,,4882.34,5.44597e+06,0.138081,,,97.3968,1,1,0.0488825,2.07447e-05,0.0547714,0.970024,1,1,,1.2082e+16,,148.677,2973.53,,,9963.69,1336.87,37.376,249.533,1686.85,4645.99,711.878,,,159.105,65.617,2.51797e+10,1,,,,0.970024,,,,,6.37561e+11,0.978201,15642.5,11181.5,,17920.3,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2075,1.08908e+06,20727.7,35.3582,5.12094e-05,6.80064,6.3756e+11,1.08908e+06,4.50996e-10,0.281196,0.0116653,4.0681e-06,0.00208455,0.0484672,0.13112,7546.56,4620.75,14.7156,798.836,1180.48,3518.9,1769.7,286.654,0.0586917,53.8736,298.738,825.195,377.328,231.037,0.735782,39.9418,59.0242,175.945,4868.51,,3718.97,154.279,0.0538028,27.5693,641.004,1734.13,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,22548.8,20695.8,3141.44,3104.38,37.0584,1852.92,22548.8,21344.4,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7546.56,176.791,0.000256047,34.0032,1149.19,,0.973489,,,7546.56,4620.75,14.7156,798.836,1180.48,7242.52,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.35312,4.31588,3.26786,16.0821,3.87775,3.66471,1.16778,2.90246,3.07206,3.54641,4.24749,0.288543,0.0119701,4.17439e-06,0.00213902,0.0497335,0.134546,5.44894e+06,272447,1.08891e+06,103639,176.791,0.000256047,34.0032,3.1878e+12,,1,0.0382603,1.73996e-05,0.0425659,0.973489,518193,883.955,0.00128023,170.016,1.5939e+13,,,5646.25,5.44542e+06,0.139317,,,84.4851,1,1,0.0382603,1.73996e-05,0.0425659,0.973489,1,1,,1.2082e+16,,175.945,3518.9,,,11689.5,1181.26,37.3728,218.581,1989.15,5450.73,777.739,,,157.757,65.0346,2.51797e+10,1,,,,0.973489,,,,,6.37561e+11,0.974537,17680.2,12888.8,,20566.6,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2076,1.08895e+06,20425.9,28.2866,4.09675e-05,5.44051,6.3756e+11,1.08895e+06,4.50996e-10,0.281196,0.00922123,3.41144e-06,0.00163906,0.0486206,0.13112,8938.93,4676.36,14.0386,812.768,1420.2,4168.15,2086.85,252.13,0.0583223,46.9899,354.179,973.082,446.946,233.818,0.701928,40.6384,71.0099,208.408,5659.75,,4294.25,140.821,0.0520974,25.0306,742.503,2002.37,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,25690.2,23800.2,3607.83,3570.03,37.7995,1889.98,25690.2,24461.7,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8938.93,141.433,0.000204838,27.2026,1386.92,,0.976572,,,8938.93,4676.36,14.0386,812.768,1420.2,8327.65,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.40977,4.37658,3.27646,16.0821,3.95129,3.66991,1.14732,2.90997,3.15235,3.61994,4.30169,0.289356,0.00948881,3.51044e-06,0.00168662,0.0500315,0.134924,5.44894e+06,272447,1.08875e+06,102129,141.433,0.000204838,27.2026,3.1878e+12,,1,0.0302442,1.45911e-05,0.033469,0.976572,510647,707.164,0.00102419,136.013,1.5939e+13,,,6513.05,5.44477e+06,0.140436,,,73.3622,1,1,0.0302442,1.45911e-05,0.033469,0.976572,1,1,,1.2082e+16,,208.408,4168.15,,,13638.8,1048.89,37.3679,192.277,2331.42,6359.67,853.299,,,156.557,64.5165,2.51797e+10,1,,,,0.976572,,,,,6.37561e+11,0.9718,20030.5,14840.7,,23608.4,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2077,1.0888e+06,20068.3,22.6293,3.2774e-05,4.35241,6.3756e+11,1.0888e+06,4.50996e-10,0.281196,0.00734821,2.86029e-06,0.00130108,0.048757,0.13112,10578.8,4694.68,13.3949,819.12,1703.37,4932.83,2444.31,222.622,0.0575392,41.0943,416.844,1139.76,528.942,234.734,0.669747,40.956,85.1683,246.641,6555.81,,4951.76,129.399,0.0503686,22.9115,858.593,2308.97,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,29298,27370.3,4144.09,4105.54,38.5555,1927.78,29298,28045,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,10578.8,113.146,0.00016387,21.7621,1668.13,,0.979311,,,10578.8,4694.68,13.3949,819.12,1703.37,9575.85,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.46684,4.43728,3.28506,16.0821,4.02444,3.67161,1.12694,2.91335,3.23131,3.6931,4.35683,0.289975,0.00757762,2.94959e-06,0.0013417,0.0502792,0.135213,5.44894e+06,272447,1.08856e+06,100342,113.146,0.00016387,21.7621,3.1878e+12,,1,0.024101,1.22337e-05,0.0265676,0.979311,501708,565.731,0.00081935,108.81,1.5939e+13,,,7500.64,5.44401e+06,0.141446,,,63.7458,1,1,0.024101,1.22337e-05,0.0265676,0.979311,1,1,,1.2082e+16,,246.641,4932.83,,,15846.2,937.578,37.3617,170.318,2719.74,7388.96,944.828,,,155.49,64.0558,2.51797e+10,1,,,,0.979311,,,,,6.37561e+11,0.969725,22742.2,17076.5,,27100.1,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2078,1.08862e+06,19645.2,18.1034,2.62192e-05,3.48193,6.3756e+11,1.08862e+06,4.50996e-10,0.281196,0.00589377,2.39782e-06,0.00104069,0.0488781,0.13112,12494.2,4682.56,12.7827,819.258,2035.04,5825.95,2848.04,197.794,0.05643,36.1609,487.784,1328.02,624.71,234.128,0.639137,40.9629,101.752,291.297,7572.33,,5704.71,119.569,0.0486453,21.1127,991.604,2660.06,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,33442.1,31475.8,4760.7,4721.37,39.3266,1966.33,33442.1,32164,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,12494.2,90.517,0.000131096,17.4096,1997.89,,0.981743,,,12494.2,4682.56,12.7827,819.258,2035.04,11011.6,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.52429,4.49798,3.29366,16.0821,4.09671,3.67048,1.10662,2.91342,3.30857,3.76537,4.41279,0.290453,0.00608778,2.47675e-06,0.00107495,0.0504871,0.135436,5.44894e+06,272447,1.08833e+06,98225.8,90.517,0.000131096,17.4096,3.1878e+12,,1,0.0193307,1.02557e-05,0.0212505,0.981743,491129,452.585,0.00065548,87.0482,1.5939e+13,,,8629.2,5.44312e+06,0.142356,,,55.4119,1,1,0.0193307,1.02557e-05,0.0212505,0.981743,1,1,,1.2082e+16,,291.297,5825.95,,,18353.6,844.355,37.3546,152.135,3161.49,8558.16,1056.87,,,154.541,63.6463,2.51797e+10,1,,,,0.981743,,,,,6.37561e+11,0.968131,25869.8,19640.8,,31107.1,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2079,1.08842e+06,19145.4,14.4827,2.09754e-05,2.78554,6.3756e+11,1.08842e+06,4.50996e-10,0.281196,0.00475189,2.00988e-06,0.000837459,0.0489855,0.13112,14717.5,4646.23,12.2,814.456,2421.07,6862.67,3305.5,177.048,0.0550828,32.0818,568.303,1541.33,735.877,232.312,0.610002,40.7228,121.054,343.133,8728.66,,6568.06,110.993,0.0469459,19.561,1144.18,3062.64,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,38202.8,36197.2,5469.69,5429.57,40.1132,2005.66,38202.8,36899.1,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,14717.5,72.4136,0.000104877,13.9277,2382.09,,0.9839,,,14717.5,4646.23,12.2,814.456,2421.07,12662.9,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.5821,4.55867,3.30226,16.0821,4.16784,3.6671,1.08636,2.91087,3.38401,3.83649,4.46944,0.290825,0.0049146,2.0787e-06,0.000866134,0.0506628,0.135609,5.44894e+06,272447,1.08807e+06,95726.9,72.4136,0.000104877,13.9277,3.1878e+12,,1,0.0155855,8.59644e-06,0.0171006,0.9839,478635,362.068,0.000524384,69.6386,1.5939e+13,,,9921.41,5.44208e+06,0.143175,,,48.1783,1,1,0.0155855,8.59644e-06,0.0171006,0.9839,1,1,,1.2082e+16,,343.133,6862.67,,,21210.3,766.129,37.3468,137.087,3665.31,9890.2,1192.76,,,153.697,63.2823,2.51797e+10,1,,,,0.9839,,,,,6.37561e+11,0.966893,29474.2,22584.3,,35706.4,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2080,1.08818e+06,18556.7,11.5862,1.67803e-05,2.22843,6.3756e+11,1.08818e+06,4.50996e-10,0.281196,0.00384727,1.68452e-06,0.000677151,0.0490807,0.13112,17287.2,4590.97,11.6451,805.815,2868.32,8060.86,3825.55,159.715,0.0535751,28.7199,659.962,1783.82,864.358,229.548,0.582256,40.2907,143.416,403.043,10047.7,,7558.86,103.419,0.0452818,18.2026,1319.34,3524.64,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,43672.5,41626.7,6284.93,6244.01,40.9154,2045.77,43672.5,42342.8,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,17287.2,57.9309,8.39014e-05,11.1422,2827.63,,0.985811,,,17287.2,4590.97,11.6451,805.815,2868.32,14562.1,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.64021,4.61937,3.31086,16.0821,4.23772,3.6619,1.06614,2.90624,3.45763,3.90638,4.52666,0.291117,0.003983,1.74395e-06,0.000701041,0.0508122,0.135745,5.44894e+06,272447,1.08777e+06,92783.4,57.9309,8.39014e-05,11.1422,3.1878e+12,,1,0.0126185,7.20486e-06,0.0138272,0.985811,463917,289.655,0.000419507,55.7109,1.5939e+13,,,11402.9,5.44088e+06,0.14391,,,41.8937,1,1,0.0126185,7.20486e-06,0.0138272,0.985811,1,1,,1.2082e+16,,403.043,8060.86,,,24472.9,700.074,37.3386,124.566,4241.19,11411.5,1355.2,,,152.948,62.959,2.51797e+10,1,,,,0.985811,,,,,6.37561e+11,0.965923,33624.8,25965.1,,40987.6,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2081,1.0879e+06,17865.2,9.26894,1.34242e-05,1.78275,6.3756e+11,1.0879e+06,4.50996e-10,0.281196,0.00312536,1.41171e-06,0.000549613,0.0491649,0.13112,20248.3,4521.13,11.1164,794.244,3384.87,9441.64,4418.52,145.16,0.0519693,25.9392,764.573,2060.32,1012.42,226.057,0.555822,39.7122,169.243,472.082,11556.1,,8696.55,96.6579,0.0436599,16.9979,1520.52,4055.13,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,49957.4,47870.7,7222.35,7180.61,41.7337,2086.69,49957.4,48601.1,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,20248.3,46.3447,6.71212e-05,8.91374,3342.57,,0.987504,,,20248.3,4521.13,11.1164,794.244,3384.87,16746.5,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.6986,4.68007,3.31946,16.0821,4.30639,3.65525,1.04597,2.89995,3.52954,3.97505,4.58435,0.291348,0.00323819,1.46267e-06,0.000569454,0.0509398,0.135853,5.44894e+06,272447,1.08743e+06,89326,46.3447,6.71212e-05,8.91374,3.1878e+12,,1,0.0102507,6.03801e-06,0.0112229,0.987504,446630,231.724,0.000335606,44.5687,1.5939e+13,,,13102.9,5.4395e+06,0.14457,,,36.4305,1,1,0.0102507,6.03801e-06,0.0112229,0.987504,1,1,,1.2082e+16,,472.082,9441.64,,,28206.2,643.778,37.3303,114.049,4900.57,13152.3,1546.85,,,152.281,62.6717,2.51797e+10,1,,,,0.987504,,,,,6.37561e+11,0.965157,38401.4,29849.4,,47054.2,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2082,1.08758e+06,17055.3,7.41516,1.07394e-05,1.4262,6.3756e+11,1.08758e+06,4.50996e-10,0.281196,0.00254584,1.18299e-06,0.00044745,0.0492395,0.13112,23654.4,4440.24,10.6126,780.471,3980.2,11029.9,5096.21,132.835,0.0503127,23.6199,884.221,2376.32,1182.72,222.012,0.530629,39.0236,199.01,551.494,13283.9,,10003.4,90.5669,0.0420841,15.9178,1751.67,4664.51,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,57179.8,55051.4,8300.27,8257.7,42.5684,2128.42,57179.8,55796.3,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,23654.4,37.0758,5.36969e-05,7.13099,3936.42,,0.989001,,,23654.4,4440.24,10.6126,780.471,3980.2,19258.7,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.75724,4.74077,3.32806,16.0821,4.37391,3.64741,1.02582,2.89236,3.5999,4.04257,4.64242,0.291531,0.00263941,1.22646e-06,0.000463895,0.0510492,0.135939,5.44894e+06,272447,1.08703e+06,85276.3,37.0758,5.36969e-05,7.13099,3.1878e+12,,1,0.00834995,5.05974e-06,0.00913678,0.989001,426382,185.379,0.000268485,35.6549,1.5939e+13,,,15054.7,5.43791e+06,0.145161,,,31.6795,1,1,0.00834995,5.05974e-06,0.00913678,0.989001,1,1,,1.2082e+16,,551.494,11029.9,,,32484.2,595.276,37.322,105.107,5656.52,15147.1,1770.72,,,151.689,62.4165,2.51797e+10,1,,,,0.989001,,,,,6.37561e+11,0.96455,43895.8,34313.4,,54025.6,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2083,1.08722e+06,16109.1,5.93212,8.59151e-06,1.14096,6.3756e+11,1.08722e+06,4.50996e-10,0.281196,0.00207841,9.91252e-07,0.000365167,0.0493054,0.13112,27567.9,4351.06,10.1323,765.067,4665.41,12854.7,5872.11,122.285,0.0486397,21.6629,1021.29,2738.12,1378.4,217.553,0.506613,38.2534,233.271,642.735,15265.7,,11505,85.0371,0.0405565,14.9406,2017.3,5364.68,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,65480.1,63309.1,9539.78,9496.36,43.4198,2170.99,65480.1,64068.9,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,27567.9,29.6606,4.29575e-05,5.70479,4620.27,,0.990325,,,27567.9,4351.06,10.1323,765.067,4665.41,22148,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.81611,4.80147,3.33666,16.0821,4.4404,3.6386,1.00571,2.8837,3.66889,4.10906,4.70083,0.291677,0.00215588,1.0282e-06,0.000378778,0.0511432,0.136007,5.44894e+06,272447,1.08657e+06,80545.4,29.6606,4.29575e-05,5.70479,3.1878e+12,,1,0.00681687,4.23968e-06,0.00745659,0.990325,402727,148.303,0.000214788,28.524,1.5939e+13,,,17296.2,5.43609e+06,0.14569,,,27.5472,1,1,0.00681687,4.23968e-06,0.00745659,0.990325,1,1,,1.2082e+16,,642.735,12854.7,,,37391.4,553.008,37.3138,97.4052,6523.97,17435.3,2030.46,,,151.164,62.19,2.51797e+10,1,,,,0.990325,,,,,6.37561e+11,0.964066,50214.3,39444.2,,62038.5,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2084,1.0868e+06,15006.4,4.7457,6.87321e-06,0.912767,6.3756e+11,1.0868e+06,4.50996e-10,0.281196,0.00169995,8.30541e-07,0.000298609,0.0493636,0.13112,32061.6,4255.79,9.67429,748.477,5453.43,14950.1,6761.59,113.15,0.0469741,19.9896,1178.48,3152.88,1603.08,212.79,0.483715,37.4238,272.671,747.505,17540.7,,13230.6,79.9845,0.0390779,14.0499,2322.61,6169.31,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,75019.8,72805.4,10965.1,10920.8,44.2882,2214.41,75019.8,73580.5,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,32061.6,23.7285,3.4366e-05,4.56383,5407.04,,0.991494,,,32061.6,4255.79,9.67429,748.477,5453.43,25470.8,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.87518,4.86216,3.34526,16.0821,4.50599,3.62898,0.985619,2.87418,3.73667,4.17464,4.75951,0.291795,0.00176402,8.61845e-07,0.000309863,0.0512241,0.136061,5.44894e+06,272447,1.08605e+06,75031.9,23.7285,3.4366e-05,4.56383,3.1878e+12,,1,0.00557558,3.5523e-06,0.00609749,0.991494,375159,118.642,0.00017183,22.8192,1.5939e+13,,,19871.3,5.43399e+06,0.146163,,,23.9524,1,1,0.00557558,3.5523e-06,0.00609749,0.991494,1,1,,1.2082e+16,,747.505,14950.1,,,43024.3,515.76,37.3057,90.6829,7519.98,20061.9,2330.55,,,150.697,61.9888,2.51797e+10,1,,,,0.991494,,,,,6.37561e+11,0.963679,57479.1,45342.1,,71249.9,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2085,1.08632e+06,13723.9,3.79656,5.49857e-06,0.730213,6.3756e+11,1.08632e+06,4.50996e-10,0.281196,0.00139257,6.95847e-07,0.000244584,0.049415,0.13112,37220.2,4156.15,9.23755,731.043,6359.24,17355.5,7782.19,105.147,0.045332,18.5392,1358.91,3628.78,1861.01,207.808,0.461878,36.5521,317.962,867.773,20153.6,,15213.9,75.3437,0.0376483,13.233,2673.56,7094.13,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,85984.9,83726.2,12604.1,12558.9,45.1739,2258.7,85984.9,84516.8,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,37220.2,18.9828,2.74928e-05,3.65107,6311.71,,0.992526,,,37220.2,4156.15,9.23755,731.043,6359.24,29292.3,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.93442,4.92286,3.35386,16.0821,4.57078,3.61869,0.965557,2.86394,3.8034,4.23944,4.81843,0.291888,0.00144552,7.22306e-07,0.000253884,0.0512939,0.136105,5.44894e+06,272447,1.08545e+06,68619.5,18.9828,2.74928e-05,3.65107,3.1878e+12,,1,0.0045674,2.9762e-06,0.00499433,0.992526,343098,94.914,0.000137464,18.2553,1.5939e+13,,,22830.1,5.43159e+06,0.146585,,,20.825,1,1,0.0045674,2.9762e-06,0.00499433,0.992526,1,1,,1.2082e+16,,867.773,17355.5,,,49493.3,482.595,37.2978,84.7431,8664.11,23078.3,2676.44,,,150.282,61.8101,2.51797e+10,1,,,,0.992526,,,,,6.37561e+11,0.963369,65831.3,52122.3,,81840.4,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2086,1.08577e+06,12235.1,3.03725,4.39885e-06,0.584171,6.3756e+11,1.08577e+06,4.50996e-10,0.281196,0.00114227,5.82965e-07,0.00020061,0.0494603,0.13112,43141.3,4053.49,8.82101,713.03,7400.19,20116.5,8953.96,98.0584,0.043724,17.2657,1566.12,4175.16,2157.07,202.675,0.44105,35.6515,370.009,1005.82,23155.7,,17493.7,71.0625,0.0362673,12.4803,3077.01,8157.18,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,98589,96285.2,14488.9,14442.8,46.0774,2303.87,98589,97091.5,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,43141.3,15.1862,2.19943e-05,2.92085,7351.62,,0.993436,,,43141.3,4053.49,8.82101,713.03,7400.19,33687.1,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,4.99383,4.98356,3.36246,16.0821,4.63489,3.60783,0.945518,2.85311,3.86924,4.30355,4.87756,0.291964,0.00118601,6.05288e-07,0.000208292,0.0513543,0.13614,5.44894e+06,272447,1.08476e+06,61175.5,15.1862,2.19943e-05,2.92085,3.1878e+12,,1,0.00374646,2.4934e-06,0.0040964,0.993436,305878,75.9312,0.000109971,14.6043,1.5939e+13,,,26230.3,5.42883e+06,0.146962,,,18.1043,1,1,0.00374646,2.4934e-06,0.0040964,0.993436,1,1,,1.2082e+16,,1005.82,20116.5,,,56925,452.792,37.2901,79.4369,9978.75,26543.7,3074.58,,,149.914,61.6516,2.51797e+10,1,,,,0.993436,,,,,6.37561e+11,0.96312,75433.3,59917.4,,94017,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2087,1.08513e+06,10509.4,2.4298,3.51908e-06,0.467337,6.3756e+11,1.08513e+06,4.50996e-10,0.281196,0.000938023,4.8837e-07,0.000164736,0.0495002,0.13112,49938.2,3948.87,8.42368,694.644,8596.3,23285.8,10299.8,91.7179,0.0421566,16.1341,1804.18,4802.74,2496.91,197.444,0.421184,34.7322,429.815,1164.29,26605.6,,20114.5,67.0987,0.034934,11.7839,3540.85,9379.24,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,113078,110728,16656.2,16609.2,46.999,2349.95,113078,111550,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,49938.2,12.149,1.75954e-05,2.33668,8546.78,,0.994239,,,49938.2,3948.87,8.42368,694.644,8596.3,38741.3,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.05338,5.04426,3.37106,16.0821,4.69843,3.59647,0.925502,2.84176,3.93431,4.36709,4.93688,0.292025,0.000974145,5.07176e-07,0.00017108,0.0514064,0.136169,5.44894e+06,272447,1.08397e+06,52547.2,12.149,1.75954e-05,2.33668,3.1878e+12,,1,0.00307657,2.0888e-06,0.00336386,0.994239,262736,60.745,8.7977e-05,11.6834,1.5939e+13,,,30138.2,5.42566e+06,0.147298,,,15.7371,1,1,0.00307657,2.0888e-06,0.00336386,0.994239,1,1,,1.2082e+16,,1164.29,23285.8,,,65464.8,425.796,37.2827,74.6516,11489.6,30525.7,3532.61,,,149.588,61.5108,2.51797e+10,1,,,,0.994239,,,,,6.37561e+11,0.962919,86472.3,68879.5,,108018,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2088,1.0844e+06,8511.92,1.94384,2.81527e-06,0.373869,6.3756e+11,1.0844e+06,4.50996e-10,0.207263,0.000771063,4.09104e-07,0.000135414,0.0495354,0.13112,57741.2,3843.15,8.04465,676.046,9970.66,26924.2,11846.2,85.9971,0.0406337,15.1182,2077.73,5523.78,2887.06,192.157,0.402233,33.8023,498.533,1346.21,30570.8,,18464.7,68.6927,0.0364464,12.0638,4413.03,11681.2,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,129734,127337,19148.5,19100.6,47.9389,2396.95,129734,128176,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,42559.6,9.71919,1.40763e-05,1.86935,9920.27,,0.994946,,,57741.2,3843.15,8.04465,676.046,9970.66,44553.8,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.11305,5.10496,3.37966,16.0821,4.76149,3.58469,0.905507,2.82998,3.99872,4.43014,4.99635,0.233187,0.000867508,4.60275e-07,0.000152352,0.0557314,0.14752,5.44894e+06,272447,1.08306e+06,42559.6,9.71919,1.40763e-05,1.86935,3.1878e+12,,0.737075,0.00252897,1.74977e-06,0.00276512,0.994946,212798,48.596,7.03816e-05,9.34673,1.5939e+13,,,34630.2,5.42202e+06,0.147598,,,13.6777,1,0.737075,0.00252897,1.74977e-06,0.00276512,0.994946,1,1,,1.2082e+16,,1346.21,26924.2,,,75279.4,401.177,37.2755,70.3014,13226.3,35102.2,4059.37,,,149.298,61.3859,2.51797e+10,1,,,,0.994946,,,,,6.37561e+11,0.888825,99163.3,79183.9,,124117,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2089,1.08357e+06,6809.53,1.55507,2.25221e-06,0.299095,6.3756e+11,1.08357e+06,4.50996e-10,0.143539,0.000634374,3.42686e-07,0.000111411,0.0495664,0.13112,66700.3,3736.99,7.68305,657.362,11549.9,31101.8,13623.2,80.7972,0.0391573,14.1983,2392.14,6352.38,3335.01,186.849,0.384153,32.8681,577.493,1555.09,35128.6,,16434.1,72.6308,0.0392349,12.7556,5674.97,15012.2,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,148883,146438,22014.6,21965.7,48.8977,2444.89,148883,147293,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,34047.7,7.77535,1.12611e-05,1.49548,11498.7,,0.995568,,,66700.3,3736.99,7.68305,657.362,11549.9,51238.3,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.17284,5.16565,3.38826,16.0821,4.82413,3.57252,0.885534,2.8178,4.06258,4.49279,5.05597,0.173993,0.000768965,4.15392e-07,0.000135048,0.0600826,0.158938,5.44894e+06,272447,1.08201e+06,34047.7,7.77535,1.12611e-05,1.49548,3.1878e+12,,0.510458,0.00208065,1.4657e-06,0.00227497,0.995568,170238,38.8768,5.63053e-05,7.47738,1.5939e+13,,,43214.4,5.41784e+06,0.147865,,,11.4556,1,0.510458,0.00208065,1.4657e-06,0.00227497,0.995568,1,1,,1.2082e+16,,1555.09,31101.8,,,81898,383.873,37.2713,67.2471,15561.6,41259.7,8085.81,,,149.04,61.275,2.51797e+10,1,,,,0.995568,,,,,6.37561e+11,0.824971,113754,94452.7,,139208,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2090,1.08261e+06,5447.63,1.24406,1.80177e-06,0.239276,6.3756e+11,1.08261e+06,4.50996e-10,0.0994858,0.000522322,2.87038e-07,9.17338e-05,0.0495937,0.13112,76988.4,3630.94,7.33806,638.692,13364.5,35899.1,15665.6,76.0412,0.0377284,13.3591,2753.55,7304.74,3849.42,181.547,0.366903,31.9346,668.225,1794.96,40368.1,,14603.9,76.6735,0.0421353,13.4659,7280.03,19247.5,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,170897,168403,25310.4,25260.5,49.8757,2493.78,170897,169276,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,27238.1,6.22028,9.00885e-06,1.19638,13312.6,,0.996116,,,76988.4,3630.94,7.33806,638.692,13364.5,58925.6,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.23273,5.22635,3.39686,16.0821,4.88643,3.56002,0.865581,2.80529,4.12595,4.55508,5.11571,0.127413,0.000668946,3.67614e-07,0.000117485,0.0635154,0.167927,5.44894e+06,272447,1.08081e+06,27238.1,6.22028,9.00885e-06,1.19638,3.1878e+12,,0.353795,0.00171313,1.22769e-06,0.00187317,0.996116,136191,31.1014,4.50442e-05,5.98191,1.5939e+13,,,55692.8,5.41304e+06,0.148103,,,9.42967,1,0.353795,0.00171313,1.22769e-06,0.00187317,0.996116,1,1,,1.2082e+16,,1794.96,35899.1,,,84708.8,375.706,37.2713,65.8045,18844.4,49919.4,15324.7,,,148.812,61.1767,2.51797e+10,1,,,,0.996116,,,,,6.37561e+11,0.780813,130529,114618,,153951,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2091,1.08151e+06,4358.1,0.995245,1.44142e-06,0.191421,6.3756e+11,1.08151e+06,4.50996e-10,0.0689988,0.000430363,2.40415e-07,7.55853e-05,0.0496176,0.13112,88804.6,3525.43,7.00888,620.116,15449.8,41408.9,17006.1,72.8083,0.0369515,12.7891,3242.22,8593.21,4440.23,176.272,0.350444,31.0058,772.491,2070.44,46391.7,,12816,79.9368,0.0446554,14.0394,9216.12,24354.5,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,196208,193664,29100.5,29049.6,50.8732,2543.66,196208,194554,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,21790.5,4.97623,7.20708e-06,0.957105,15397.3,,0.996597,,,88804.6,3525.43,7.00888,620.116,15449.8,67766.1,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.29272,5.28705,3.40546,16.0821,4.94844,3.54721,0.845649,2.79247,4.18892,4.61709,5.17556,0.0919687,0.000573632,3.2045e-07,0.000100748,0.0661355,0.17477,5.44894e+06,272447,1.07944e+06,21790.5,4.97623,7.20708e-06,0.957105,3.1878e+12,,0.245376,0.00141152,1.02828e-06,0.00154343,0.996597,108953,24.8811,3.60354e-05,4.78553,1.5939e+13,,,71586,5.40753e+06,0.148315,,,7.74611,1,0.245376,0.00141152,1.02828e-06,0.00154343,0.996597,1,1,,1.2082e+16,,2070.44,41408.9,,,83647.1,376.339,37.2758,65.9113,23370.9,61862.2,25194.4,,,148.609,61.0893,2.51797e+10,1,,,,0.996597,,,,,6.37561e+11,0.750242,149816,139352,,169360,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2092,1.0802e+06,3486.48,0.796196,1.15313e-06,0.153137,6.3756e+11,1.0802e+06,4.50996e-10,0.0483565,0.0003547,2.01337e-07,6.22984e-05,0.0496387,0.13112,101370,3421.97,6.69539,601.9,17919.6,47931.7,17309.5,71.7294,0.037213,12.5984,3947.85,10454.8,5068.52,171.098,0.33477,30.095,895.978,2396.58,54055.8,,11182,82.0207,0.0465572,14.4059,11478.4,30320.1,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,225308,222713,33458.9,33407,51.8907,2594.53,225308,223622,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,17432.4,3.98098,5.76566e-06,0.765684,17866.2,,0.99702,,,101370,3421.97,6.69539,601.9,17919.6,77932.8,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.35278,5.34775,3.41406,16.0821,5.00591,3.53428,0.825776,2.77952,4.25333,4.68062,5.23364,0.0662843,0.000486202,2.75982e-07,8.5395e-05,0.0680419,0.179731,5.44894e+06,272447,1.07781e+06,17432.4,3.98098,5.76566e-06,0.765684,3.1878e+12,,0.171967,0.00116336,8.61139e-07,0.00127211,0.99702,87162,19.9049,2.88283e-05,3.82842,1.5939e+13,,,90764,5.40101e+06,0.148503,,,6.38901,1,0.171967,0.00116336,8.61139e-07,0.00127211,0.99702,1,1,,1.2082e+16,,2396.58,47931.7,,,79457.1,383.467,37.2835,67.1617,29344.8,77623.5,36708.2,,,148.429,61.0119,2.51797e+10,1,,,,0.99702,,,,,6.37561e+11,0.729532,171252,168697,,186913,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2093,1.07859e+06,2789.19,0.636957,9.22506e-07,0.122509,6.3756e+11,1.07859e+06,4.50996e-10,0.0345171,0.000292246,1.68561e-07,5.13308e-05,0.0496572,0.13112,113611,3322.6,6.39783,584.403,20971.4,55989.8,16765.5,72.5554,0.0384347,12.743,4929.87,13045.9,5680.57,166.13,0.319892,29.2202,1048.57,2799.49,64280.8,,9779.58,82.8008,0.0477577,14.5433,14069.2,37149.5,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,258767,256120,38471,38418.1,52.9285,2646.42,258767,257047,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,13945.9,3.18479,4.61253e-06,0.612547,20916.7,,0.997392,,,113611,3322.6,6.39783,584.403,20971.4,89624.6,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.41291,5.40844,3.42266,16.0821,5.05542,3.52148,0.806033,2.76671,4.32163,4.74811,5.28889,0.0482327,0.000408372,2.3554e-07,7.17274e-05,0.0693888,0.183221,5.44894e+06,272447,1.07579e+06,13945.9,3.18479,4.61253e-06,0.612547,3.1878e+12,,0.122751,0.000958522,7.20952e-07,0.00104816,0.997392,69729.6,15.9239,2.30627e-05,3.06274,1.5939e+13,,,113134,5.39295e+06,0.14867,,,5.30578,1,0.122751,0.000958522,7.20952e-07,0.00104816,0.997392,1,1,,1.2082e+16,,2799.49,55989.8,,,73329.5,393.759,37.2928,68.9691,36875.4,97488.8,48852.9,,,148.269,60.9431,2.51797e+10,1,,,,0.997392,,,,,6.37561e+11,0.715638,194486,202758,,208194,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2094,1.07654e+06,2231.35,0.509566,7.38005e-07,0.0980076,6.3756e+11,1.07654e+06,4.50996e-10,0.025159,0.000240572,1.41054e-07,4.22561e-05,0.0496735,0.13112,124696,3229.02,6.11638,567.926,24852.7,66236.3,15666.7,74.5625,0.0402699,13.0954,6219.06,16447.4,6234.82,161.451,0.305819,28.3963,1242.64,3311.81,77649.5,,8611.78,82.3466,0.0482821,14.464,17003,44881.5,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,297238,294539,44234.8,44180.8,53.987,2699.35,297238,295483,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,11156.7,2.54783,3.69002e-06,0.490038,24796,,0.997718,,,124696,3229.02,6.11638,567.926,24852.7,103070,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.4731,5.46914,3.43126,16.0821,5.09585,3.50907,0.786494,2.75429,4.39537,4.8211,5.34161,0.0356241,0.000340641,1.99727e-07,5.98329e-05,0.0703356,0.18566,5.44894e+06,272447,1.07323e+06,11156.7,2.54783,3.69002e-06,0.490038,3.1878e+12,,0.0894713,0.00078904,6.03302e-07,0.000862855,0.997718,55783.7,12.7391,1.84501e-05,2.45019,1.5939e+13,,,138670,5.38271e+06,0.148819,,,4.4396,1,0.0894713,0.00078904,6.03302e-07,0.000862855,0.997718,1,1,,1.2082e+16,,3311.81,66236.3,,,66343.6,404.004,37.3021,70.7695,46014.7,121592,61020.5,,,148.128,60.8821,2.51797e+10,1,,,,0.997718,,,,,6.37561e+11,0.706235,219588,241740,,234463,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2095,1.07391e+06,1785.08,0.407652,5.90404e-07,0.0784061,6.3756e+11,1.07391e+06,4.50996e-10,0.0187118,0.00019778,1.17965e-07,3.47408e-05,0.0496877,0.13112,134128,3142.14,5.85083,552.625,29829.1,79371.8,14275.7,76.9555,0.0423132,13.5158,7828.54,20693,6706.41,157.107,0.292541,27.6312,1491.46,3968.59,94442.9,,7648.47,80.8426,0.0482182,14.2003,20309.9,53595.2,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,341473,338719,50863,50807.9,55.0668,2753.34,341473,339683,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8925.39,2.03826,2.95202e-06,0.39203,29769.6,,0.998004,,,134128,3142.14,5.85083,552.625,29829.1,118533,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.53336,5.52984,3.43986,16.0821,5.12752,3.49722,0.767217,2.74243,4.47464,4.89967,5.39275,0.0267407,0.000282643,1.68581e-07,4.96474e-05,0.0710076,0.18738,5.44894e+06,272447,1.06995e+06,8925.39,2.03826,2.95202e-06,0.39203,3.1878e+12,,0.0665437,0.000648687,5.04547e-07,0.000709397,0.998004,44627,10.1913,1.47601e-05,1.96015,1.5939e+13,,,167491,5.36957e+06,0.148952,,,3.74076,1,0.0665437,0.000648687,5.04547e-07,0.000709397,0.998004,1,1,,1.2082e+16,,3968.59,79371.8,,,59288.7,411.788,37.3101,72.1381,56798.6,150027,73047.9,,,148.002,60.828,2.51797e+10,1,,,,0.998004,,,,,6.37561e+11,0.699752,247030,286024,,266635,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2096,1.07057e+06,1428.06,0.326122,4.72323e-07,0.0627248,6.3756e+11,1.07057e+06,4.50996e-10,0.0141698,0.000162366,9.85884e-08,2.85212e-05,0.0497002,0.13112,141698,3061.98,5.6006,538.51,36166.2,96096.3,12796.2,79.0852,0.0442218,13.8901,9763.55,25796.1,7084.88,153.099,0.28003,26.9255,1808.31,4804.81,114770,,6852.73,78.5222,0.0476787,13.7932,24035.7,63411.3,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,392336,389527,58485.3,58429.1,56.1681,2808.41,392336,390510,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7140.31,1.63061,2.36162e-06,0.313624,36103.1,,0.998255,,,141698,3061.98,5.6006,538.51,36166.2,136315,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.59366,5.59054,3.44846,16.0821,5.15136,3.486,0.748235,2.73119,4.5583,4.98271,5.44337,0.0203829,0.000233559,1.41817e-07,4.1027e-05,0.0714925,0.188612,5.44894e+06,272447,1.06576e+06,7140.31,1.63061,2.36162e-06,0.313624,3.1878e+12,,0.0503912,0.000532534,4.21672e-07,0.000582393,0.998255,35701.6,8.15305,1.18081e-05,1.56812,1.5939e+13,,,199884,5.35285e+06,0.149069,,,3.17004,1,0.0503912,0.000532534,4.21672e-07,0.000582393,0.998255,1,1,,1.2082e+16,,4804.81,96096.3,,,52661.5,415.675,37.316,72.8227,69279.9,182929,85114.3,,,147.891,60.78,2.51797e+10,1,,,,0.998255,,,,,6.37561e+11,0.695181,277566,336199,,305396,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2097,1.06637e+06,1142.45,0.260898,3.77859e-07,0.0501799,6.3756e+11,1.06637e+06,4.50996e-10,0.0108967,0.00013311,8.23375e-08,2.3383e-05,0.0497112,0.13112,147409,2987.97,5.36479,525.474,44121.5,117088,11365.9,80.5224,0.045762,14.1428,12029.2,31769.8,7370.44,149.399,0.26824,26.2737,2206.07,5854.38,138684,,6190.54,75.6216,0.0467771,13.2842,28241.6,74490.9,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,450821,447956,67250.7,67193.5,57.2915,2864.57,450821,448959,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5712.25,1.30449,1.88929e-06,0.250899,44054.2,,0.998475,,,147409,2987.97,5.36479,525.474,44121.5,156765,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.654,5.65124,3.45706,16.0821,5.16852,3.47538,0.729553,2.72055,4.64465,5.06851,5.49434,0.0157493,0.000192388,1.19005e-07,3.37961e-05,0.071849,0.189511,5.44894e+06,272447,1.06052e+06,5712.25,1.30449,1.88929e-06,0.250899,3.1878e+12,,0.0387511,0.00043658,3.52165e-07,0.000477472,0.998475,28561.3,6.52244,9.44646e-06,1.2545,1.5939e+13,,,236304,5.33185e+06,0.149174,,,2.69804,1,0.0387511,0.00043658,3.52165e-07,0.000477472,0.998475,1,1,,1.2082e+16,,5854.38,117088,,,46718,415.112,37.3195,72.7259,83552.1,220544,97619.9,,,147.792,60.7374,2.51797e+10,1,,,,0.998475,,,,,6.37561e+11,0.691884,312137,393069,,351339,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2098,1.06119e+06,913.96,0.208718,3.02287e-07,0.0401439,6.3756e+11,1.06119e+06,4.50996e-10,0.00848728,0.000109001,6.87198e-08,1.91484e-05,0.0497208,0.13112,151404,2919.09,5.14231,513.343,53944.6,143003,10062.6,81.0532,0.0468111,14.2364,14636.5,38642.5,7570.22,145.955,0.257116,25.6672,2697.23,7150.15,166282,,5633.66,72.3521,0.0456146,12.7103,33003.5,87034.2,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,518072,515150,77330.9,77272.5,58.4373,2921.87,518072,516172,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4569.8,1.04359,1.51143e-06,0.20072,53872.8,,0.998668,,,151404,2919.09,5.14231,513.343,53944.6,180282,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.71439,5.71193,3.46566,16.0821,5.18014,3.46525,0.711159,2.71041,4.73195,5.15535,5.54628,0.0123101,0.000158097,9.96725e-08,2.77732e-05,0.0721159,0.190178,5.44894e+06,272447,1.05404e+06,4569.8,1.04359,1.51143e-06,0.20072,3.1878e+12,,0.0301828,0.000357505,2.93921e-07,0.000391005,0.998668,22849,5.21795,7.55717e-06,1.0036,1.5939e+13,,,277363,5.30594e+06,0.149267,,,2.30318,1,0.0301828,0.000357505,2.93921e-07,0.000391005,0.998668,1,1,,1.2082e+16,,7150.15,143003,,,41542.6,410.211,37.3205,71.8672,99764.5,263265,111081,,,147.704,60.6997,2.51797e+10,1,,,,0.998668,,,,,6.37561e+11,0.689456,351789,457645,,405091,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2099,1.05489e+06,731.168,0.166974,2.41829e-07,0.0321151,6.3756e+11,1.05489e+06,4.50996e-10,0.00667986,8.91833e-05,5.732e-08,1.56676e-05,0.0497292,0.13112,153897,2854.19,4.93201,501.913,65883.9,174495,8918.68,80.6353,0.0473364,14.1635,17606.4,46469.3,7694.84,142.71,0.2466,25.0956,3294.19,8724.76,197766,,5159.7,68.8876,0.0442755,12.1021,38412.2,101280,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,595403,592422,88923,88863.3,59.606,2980.3,595403,593465,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3655.84,0.834872,1.20915e-06,0.160576,65807.3,,0.998837,,,153897,2854.19,4.93201,501.913,65883.9,207327,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.77481,5.77263,3.47426,16.0821,5.18723,3.45548,0.693024,2.70063,4.81878,5.24178,5.59949,0.00971427,0.000129696,8.33584e-08,2.27848e-05,0.0723193,0.190682,5.44894e+06,272447,1.04616e+06,3655.84,0.834872,1.20915e-06,0.160576,3.1878e+12,,0.0237552,0.000292507,2.45163e-07,0.000319927,0.998837,18279.2,4.17436,6.04574e-06,0.802878,1.5939e+13,,,323820,5.27445e+06,0.149349,,,1.96963,1,0.0237552,0.000292507,2.45163e-07,0.000319927,0.998837,1,1,,1.2082e+16,,8724.76,174495,,,37113.7,401.51,37.3193,70.3411,118131,311657,126054,,,147.626,60.6661,2.51797e+10,1,,,,0.998837,,,,,6.37561e+11,0.687634,397637,531147,,467411,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2100,1.04734e+06,584.935,0.13358,1.93464e-07,0.0256921,6.3756e+11,1.04734e+06,4.50996e-10,0.00530173,7.29328e-05,4.77867e-08,1.28132e-05,0.0497365,0.13112,155121,2792.12,4.73275,490.98,80196.1,212240,7936.92,79.3445,0.0473669,13.9372,20972.2,55338,7756.03,139.606,0.236637,24.549,4009.8,10612,233481,,4751.35,65.3616,0.0428259,11.483,44573.3,117508,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,684326,681286,102254,102193,60.7982,3039.91,684326,682350,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2924.67,0.667898,9.67318e-07,0.12846,80114.7,,0.998985,,,155121,2792.12,4.73275,490.98,80196.1,238428,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.83526,5.83333,3.48286,16.0821,5.19067,3.44593,0.675113,2.69106,4.90415,5.32683,5.65403,0.00772572,0.000106278,6.96352e-08,1.86715e-05,0.0724765,0.191069,5.44894e+06,272447,1.03673e+06,2924.67,0.667898,9.67318e-07,0.12846,3.1878e+12,,0.0188542,0.000239208,2.04388e-07,0.000261641,0.998985,14623.4,3.33949,4.83659e-06,0.642302,1.5939e+13,,,376576,5.2367e+06,0.149423,,,1.68573,1,0.0188542,0.000239208,2.04388e-07,0.000261641,0.998985,1,1,,1.2082e+16,,10612,212240,,,33354.7,389.763,37.3163,68.2797,138937,366468,143095,,,147.557,60.6364,2.51797e+10,1,,,,0.998985,,,,,6.37561e+11,0.686244,450844,615004,,539255,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2101,1.0384e+06,467.948,0.106864,1.54771e-07,0.0205537,6.3756e+11,1.0384e+06,4.50996e-10,0.00423644,5.96333e-05,3.98219e-08,1.0477e-05,0.049743,0.13112,155301,2731.86,4.54348,480.369,97158.4,256966,7104.22,77.324,0.0469675,13.5827,24781.1,65372.9,7765.07,136.593,0.227174,24.0184,4857.92,12848.3,273937,,4395.36,61.8703,0.0413157,10.87,51608.9,136038,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,786579,783478,117584,117522,62.0141,3100.71,786579,784564,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2339.74,0.534318,7.73854e-07,0.102768,97072.4,,0.999114,,,155301,2731.86,4.54348,480.369,97158.4,274195,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.89574,5.89403,3.49146,16.0821,5.19118,3.43646,0.657388,2.68157,4.98748,5.40988,5.70981,0.00618306,8.70344e-05,5.81198e-08,1.52911e-05,0.0725995,0.191368,5.44894e+06,272447,1.02555e+06,2339.74,0.534318,7.73854e-07,0.102768,3.1878e+12,,0.0150658,0.000195588,1.70322e-07,0.000213937,0.999114,11698.7,2.67159,3.86927e-06,0.513842,1.5939e+13,,,436676,5.19198e+06,0.149488,,,1.44266,1,0.0150658,0.000195588,1.70322e-07,0.000213937,0.999114,1,1,,1.2082e+16,,12848.3,256966,,,30169.1,375.78,37.3117,65.8255,162538,428638,162740,,,147.496,60.61,2.51797e+10,1,,,,0.999114,,,,,6.37561e+11,0.685169,512643,710872,,621824,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2102,1.02789e+06,374.358,0.0854909,1.23817e-07,0.0164429,6.3756e+11,1.02789e+06,4.50996e-10,0.00340364,4.87646e-05,3.31733e-08,8.56771e-06,0.0497486,0.13112,154641,2672.59,4.36327,469.933,117082,309490,6400.63,74.7438,0.046218,13.1299,29094.4,76735.8,7732.03,133.629,0.218163,23.4966,5854.08,15474.5,319803,,4081.64,58.4785,0.0397814,10.2744,59658.5,157239,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,904163,901000,135213,135150,63.2544,3162.72,904163,902107,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1871.79,0.427455,6.19083e-07,0.0822147,116991,,0.999227,,,154641,2672.59,4.36327,469.933,117082,315327,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,5.95625,5.95472,3.50006,16.0821,5.18932,3.42693,0.639812,2.67204,5.06849,5.49065,5.76668,0.00497368,7.1259e-05,4.84756e-08,1.25199e-05,0.0726969,0.191603,5.44894e+06,272447,1.01242e+06,1871.79,0.427455,6.19083e-07,0.0822147,3.1878e+12,,0.0121041,0.00015994,1.41885e-07,0.00017495,0.999227,9358.95,2.13727,3.09542e-06,0.411074,1.5939e+13,,,505320,5.13945e+06,0.149545,,,1.23368,1,0.0121041,0.00015994,1.41885e-07,0.00017495,0.999227,1,1,,1.2082e+16,,15474.5,309490,,,27460.2,360.326,37.3061,63.1127,189366,499303,185517,,,147.441,60.5866,2.51797e+10,1,,,,0.999227,,,,,6.37561e+11,0.684329,584360,820648,,716590,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2103,1.01564e+06,299.486,0.0683927,9.90533e-08,0.0131544,6.3756e+11,1.01564e+06,4.50996e-10,0.00274656,3.98906e-05,2.76273e-08,7.00878e-06,0.0497535,0.13112,153309,2613.7,4.19132,459.566,140322,370752,5804.99,71.7732,0.045199,12.6085,33988.5,89627.3,7665.46,130.685,0.209566,22.9783,7016.1,18537.6,371916,,3802.48,55.2267,0.0382488,9.70334,68881.5,181529,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.03938e+06,1.03615e+06,155487,155423,64.5195,3225.98,1.03938e+06,1.03728e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1497.43,0.341964,4.95267e-07,0.0657718,140227,,0.999326,,,153309,2613.7,4.19132,459.566,140322,362629,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.01677,6.01542,3.50866,16.0821,5.18557,3.41726,0.622351,2.66235,5.14713,5.56908,5.82443,0.00401739,5.8348e-05,4.04105e-08,1.02518e-05,0.0727745,0.191789,5.44894e+06,272447,997101,1497.43,0.341964,4.95267e-07,0.0657718,3.1878e+12,,0.0097674,0.000130835,1.18165e-07,0.000143117,0.999326,7487.16,1.70982,2.47633e-06,0.328859,1.5939e+13,,,583876,5.07819e+06,0.149597,,,1.05345,1,0.0097674,0.000130835,1.18165e-07,0.000143117,0.999326,1,1,,1.2082e+16,,18537.6,370752,,,25141.3,344.061,37.2996,60.2572,219930,579806,211960,,,147.393,60.5659,2.51797e+10,1,,,,0.999326,,,,,6.37561e+11,0.683667,667460,946506,,825319,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2104,1.00142e+06,239.589,0.0547142,7.92427e-08,0.0105235,6.3756e+11,1.00142e+06,4.50996e-10,0.00222424,3.26484e-05,2.3004e-08,5.73647e-06,0.0497578,0.117706,151449,2554.79,4.02696,449.196,167294,441841,5297.75,68.5635,0.0439843,12.0451,39554.4,104288,7572.44,127.74,0.201348,22.4598,8364.72,22092.1,431271,,3623.1,53.1815,0.0374716,9.34424,81051.4,191734,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.19486e+06,1.19157e+06,178802,178736,65.8099,3290.49,1.19486e+06,1.19272e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1197.95,0.273571,3.96213e-07,0.0526174,167196,,0.999413,,,151449,2554.79,4.02696,449.196,167294,417027,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.07732,6.07612,3.51726,16.0821,5.18027,3.40736,0.604977,2.65244,5.22348,5.64527,5.88286,0.00332111,4.87488e-05,3.43483e-08,8.56539e-06,0.0742957,0.175752,5.44894e+06,272447,979328,1197.95,0.273571,3.96213e-07,0.0526174,3.1878e+12,,0.00790991,0.000107082,9.83903e-08,0.000117137,0.999413,5989.73,1.36785,1.98107e-06,0.263087,1.5939e+13,,,673903,5.0071e+06,0.149642,,,0.8977,0.8977,0.00790991,0.000107082,9.83903e-08,0.000117137,0.999413,0.8977,1,,1.2082e+16,,22092.1,441841,,,23138.7,327.514,37.2927,57.352,254823,671708,242633,,,147.35,60.5475,2.51797e+10,1,,,,0.999413,,,,,6.37561e+11,0.669727,763593,1.09093e+06,,950092,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2105,984981,191.671,0.0437714,6.33941e-08,0.00841879,6.3756e+11,984981,4.50996e-10,0.00180652,2.6738e-05,1.91516e-08,4.6981e-06,0.0497616,0.0987736,149174,2495.61,3.86959,438.782,198484,524037,4862.18,65.2401,0.0426364,11.4616,45899.1,120999,7458.7,124.781,0.19348,21.9391,9924.2,26201.9,499032,,3535.3,52.3253,0.037479,9.19401,97381.6,193296,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.37367e+06,1.37031e+06,205613,205546,67.1261,3356.3,1.37367e+06,1.37148e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,958.357,0.218857,3.16971e-07,0.0420939,198382,,0.999488,,,149174,2495.61,3.86959,438.782,198484,479584,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.13788,6.13682,3.52586,16.0821,5.17369,3.39718,0.587665,2.64225,5.29773,5.71936,5.94183,0.00277767,4.11118e-05,2.94471e-08,7.2237e-06,0.0765124,0.151872,5.44894e+06,272447,958779,958.357,0.218857,3.16971e-07,0.0420939,3.1878e+12,,0.00642442,8.76966e-05,8.19132e-08,9.59337e-05,0.999488,4791.78,1.09428,1.58485e-06,0.21047,1.5939e+13,,,793173,4.92491e+06,0.149682,,,0.753309,0.753309,0.00642442,8.76966e-05,8.19132e-08,9.59337e-05,0.999488,0.753309,1,,1.2082e+16,,26201.9,524037,,,21464.1,312.132,37.2862,54.6512,296320,759153,294141,,,147.312,60.5311,2.51797e+10,1,,,,0.999488,,,,,6.37561e+11,0.650373,874633,1.27276e+06,,1.07734e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2106,966022,153.337,0.0350171,5.07153e-08,0.00673503,6.3756e+11,966022,4.50996e-10,0.00147082,2.19132e-05,1.59428e-08,3.85042e-06,0.0497649,0.0814484,146578,2436.07,3.71875,428.304,234459,618834,4484.55,61.9,0.0412057,10.8751,53146.4,140087,7328.88,121.804,0.185937,21.4152,11722.9,30941.7,576540,,3499.36,52.1357,0.0379309,9.16089,118400,193781,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.57928e+06,1.57586e+06,236447,236378,68.4686,3423.43,1.57928e+06,1.57705e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,766.685,0.175085,2.53577e-07,0.0336751,234354,,0.999554,,,146578,2436.07,3.71875,428.304,234459,551524,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.19846,6.19752,3.53446,16.0821,5.16607,3.38669,0.570397,2.63175,5.37007,5.79157,6.00119,0.00232463,3.46339e-05,2.51976e-08,6.08561e-06,0.0786535,0.128729,5.44894e+06,272447,935080,766.685,0.175085,2.53577e-07,0.0336751,3.1878e+12,,0.00523058,7.1872e-05,6.81887e-08,7.86244e-05,0.999554,3833.43,0.875427,1.26788e-06,0.168376,1.5939e+13,,,953813,4.83011e+06,0.149718,,,0.621176,0.621176,0.00523058,7.1872e-05,6.81887e-08,7.86244e-05,0.999554,0.621176,1,,1.2082e+16,,30941.7,618834,,,20137.2,299.218,37.281,52.3836,347803,831451,377273,,,147.279,60.5167,2.51797e+10,1,,,,0.999554,,,,,6.37561e+11,0.63271,1.00274e+06,1.50534e+06,,1.19978e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2107,944193,122.67,0.0280137,4.05723e-08,0.00538802,6.3756e+11,944193,4.50996e-10,0.00119994,1.79725e-05,1.32707e-08,3.15805e-06,0.0497677,0.0663001,143733,2376.17,3.57402,417.764,275882,727979,4169.26,58.8401,0.0398902,10.3378,61782.8,158114,7186.66,118.808,0.178701,20.8882,13794.1,36399,665333,,3489.89,52.271,0.0385963,9.18483,144744,192826,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.81573e+06,1.81223e+06,271905,271835,69.838,3491.9,1.81573e+06,1.81346e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,613.348,0.140068,2.02861e-07,0.0269401,275775,,0.999612,,,143733,2376.17,3.57402,417.764,275882,634256,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.25905,6.25821,3.54306,16.0821,5.15756,3.37588,0.553157,2.62093,5.44072,5.86212,6.06085,0.00194389,2.91153e-05,2.14983e-08,5.11601e-06,0.0806231,0.107405,5.44894e+06,272447,907794,613.348,0.140068,2.02861e-07,0.0269401,3.1878e+12,,0.00426727,5.89471e-05,5.676e-08,6.44864e-05,0.999612,3066.74,0.700342,1.01431e-06,0.134701,1.5939e+13,,,1.16106e+06,4.72096e+06,0.14975,,,0.505646,0.505646,0.00426727,5.89471e-05,5.676e-08,6.44864e-05,0.999612,0.505646,1,,1.2082e+16,,36399,727979,,,19152,289.453,37.2777,50.6694,413057,885145,495724,,,147.249,60.5038,2.51797e+10,1,,,,0.999612,,,,,6.37561e+11,0.617289,1.15039e+06,1.79531e+06,,1.31773e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2108,919850,98.1357,0.0224109,3.24578e-08,0.00431042,6.3756e+11,919850,4.50996e-10,0.000980536,1.47503e-05,1.10455e-08,2.5919e-06,0.0497702,0.0534915,140716,2316.2,3.43521,407.214,323871,849694,3925.33,56.3737,0.0389137,9.90479,72601,171991,7035.79,115.81,0.17176,20.3607,16193.6,42484.7,770623,,3489.82,52.4977,0.0393122,9.22482,177137,190381,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.08763e+06,2.08407e+06,312682,312610,71.2347,3561.74,2.08763e+06,2.08532e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,490.679,0.112055,1.62289e-07,0.0215521,323761,,0.999662,,,140716,2316.2,3.43521,407.214,323871,729398,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.31965,6.31891,3.55166,16.0821,5.14834,3.36478,0.535953,2.60982,5.51037,5.92926,6.11959,0.00162271,2.44105e-05,1.82795e-08,4.28938e-06,0.0823656,0.088524,5.44894e+06,272447,877365,490.679,0.112055,1.62289e-07,0.0215521,3.1878e+12,,0.00348702,4.83786e-05,4.72429e-08,5.29258e-05,0.999662,2453.39,0.560273,8.11445e-07,0.10776,1.5939e+13,,,1.42122e+06,4.59925e+06,0.149778,,,0.40796,0.40796,0.00348702,4.83786e-05,4.72429e-08,5.29258e-05,0.999662,0.40796,1,,1.2082e+16,,42484.7,849694,,,18472.6,282.884,37.2764,49.5164,496018,919858,650597,,,147.222,60.4924,2.51797e+10,1,,,,0.999662,,,,,6.37561e+11,0.60426,1.31701e+06,2.15062e+06,,1.43472e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2109,893948,78.5086,0.0179287,2.59662e-08,0.00344833,6.3756e+11,893948,4.50996e-10,0.00080216,1.2111e-05,9.19191e-09,2.12816e-06,0.0497724,0.0429415,137605,2256.77,3.30236,396.758,380278,979200,3752.03,54.6282,0.0383794,9.59835,86441.3,181317,6880.27,112.838,0.165118,19.8379,19013.9,48960,900571,,3487.06,52.6476,0.039958,9.25131,216365,186670,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.40031e+06,2.39668e+06,359574,359502,72.6594,3632.97,2.40031e+06,2.39795e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,392.543,0.0896437,1.29831e-07,0.0172417,380167,,0.999706,,,137605,2256.77,3.30236,396.758,380278,838811,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.38027,6.37961,3.56026,16.0821,5.13864,3.35349,0.518824,2.59853,5.5801,5.99087,6.17602,0.00135151,2.0405e-05,1.54868e-08,3.5856e-06,0.0838582,0.0723493,5.44894e+06,272447,844988,392.543,0.0896437,1.29831e-07,0.0172417,3.1878e+12,,0.00285267,3.97222e-05,3.93147e-08,4.34564e-05,0.999706,1962.71,0.448219,6.49156e-07,0.0862084,1.5939e+13,,,1.74132e+06,4.46974e+06,0.149803,,,0.327499,0.327499,0.00285267,3.97222e-05,3.93147e-08,4.34564e-05,0.999706,0.327499,1,,1.2082e+16,,48960,979200,,,18037.1,279.008,37.2768,48.8364,600554,938249,840746,,,147.199,60.4823,2.51797e+10,1,,,,0.999706,,,,,6.37561e+11,0.59353,1.49974e+06,2.58013e+06,,1.5572e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2110,867477,62.8069,0.014343,2.0773e-08,0.00275867,6.3756e+11,867477,4.50996e-10,0.000656656,9.94533e-06,7.64701e-09,1.74763e-06,0.0497743,0.0344132,134477,2198.56,3.17562,386.518,447706,1.11156e+06,3638.92,53.5507,0.0382664,9.40926,104100,186794,6723.86,109.928,0.158781,19.3259,22385.3,55577.8,1.06356e+06,,3473.23,52.6035,0.040447,9.2437,263269,182021,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.75989e+06,2.75618e+06,413501,413427,74.1126,3705.63,2.75989e+06,2.75748e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,314.034,0.071715,1.03865e-07,0.0137933,447591,,0.999744,,,134477,2198.56,3.17562,386.518,447706,964636,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.44089,6.44031,3.56886,16.0821,5.12865,3.34214,0.501829,2.58717,5.65099,6.04593,6.22951,0.00112277,1.70048e-05,1.3075e-08,2.98815e-06,0.0851053,0.0588405,5.44894e+06,272447,811899,314.034,0.071715,1.03865e-07,0.0137933,3.1878e+12,,0.00233522,3.26191e-05,3.2707e-08,3.56861e-05,0.999744,1570.17,0.358575,5.19325e-07,0.0689667,1.5939e+13,,,2.12882e+06,4.33739e+06,0.149825,,,0.262457,0.262457,0.00233522,3.26191e-05,3.2707e-08,3.56861e-05,0.999744,0.262457,1,,1.2082e+16,,55577.8,1.11156e+06,,,17772.2,277.028,37.2784,48.4894,730477,943602,1.06526e+06,,,147.178,60.4733,2.51797e+10,1,,,,0.999744,,,,,6.37561e+11,0.584856,1.69633e+06,3.09346e+06,,1.69221e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2111,841234,50.2455,0.0114744,1.66184e-08,0.00220693,6.3756e+11,841234,4.50996e-10,0.000537659,8.16566e-06,6.35893e-09,1.43492e-06,0.049776,0.0276011,131392,2142.18,3.05511,376.602,529420,1.24277e+06,3570.75,52.9867,0.0384795,9.31038,126336,189251,6569.61,107.109,0.152755,18.8301,26471,62138.6,1.26728e+06,,3443.24,52.2939,0.0407234,9.18943,318772,176761,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.17339e+06,3.16961e+06,475517,475441,75.5949,3779.74,3.17339e+06,3.17093e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,251.227,0.057372,8.3092e-08,0.0110347,529302,,0.999777,,,131392,2142.18,3.05511,376.602,529420,1.10933e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.50152,6.50101,3.57746,16.0821,5.11857,3.33086,0.485026,2.57588,5.7238,6.09439,6.28015,0.000930328,1.41293e-05,1.1003e-08,2.48289e-06,0.0861289,0.0477591,5.44894e+06,272447,779095,251.227,0.057372,8.3092e-08,0.0110347,3.1878e+12,,0.00191204,2.67821e-05,2.71977e-08,2.93007e-05,0.999777,1256.14,0.28686,4.1546e-07,0.0551734,1.5939e+13,,,2.59177e+06,4.20617e+06,0.149845,,,0.210504,0.210504,0.00191204,2.67821e-05,2.71977e-08,2.93007e-05,0.999777,0.210504,1,,1.2082e+16,,62138.6,1.24277e+06,,,17606.5,276.08,37.2806,48.3238,889647,938829,1.32449e+06,,,147.16,60.4654,2.51797e+10,1,,,,0.999777,,,,,6.37561e+11,0.577924,1.90611e+06,3.7011e+06,,1.84644e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2112,815812,40.1964,0.00917952,1.32947e-08,0.00176555,6.3756e+11,815812,4.50996e-10,0.000440174,6.70185e-06,5.28482e-09,1.17771e-06,0.0497774,0.0221955,128393,2088.06,2.94083,367.082,629285,1.36988e+06,3531.56,52.7478,0.0388948,9.26858,153902,189365,6419.67,104.403,0.147042,18.3541,31464.3,68494.2,1.51888e+06,,3394.81,51.6875,0.0407588,9.08299,383905,171182,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.6489e+06,3.64505e+06,546834,546757,77.1068,3855.34,3.6489e+06,3.6464e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,200.982,0.0458976,6.64736e-08,0.00882774,629163,,0.999806,,,128393,2088.06,2.94083,367.082,629285,1.27574e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.56216,6.5617,3.58606,16.0821,5.10854,3.31974,0.46847,2.56476,5.79885,6.13668,6.32838,0.000768968,1.17079e-05,9.2324e-09,2.05742e-06,0.0869594,0.0387749,5.44894e+06,272447,747317,200.982,0.0458976,6.64736e-08,0.00882774,3.1878e+12,,0.00156536,2.1981e-05,2.26037e-08,2.40484e-05,0.999806,1004.91,0.229488,3.32368e-07,0.0441387,1.5939e+13,,,3.13902e+06,4.07906e+06,0.149863,,,0.169277,0.169277,0.00156536,2.1981e-05,2.26037e-08,2.40484e-05,0.999806,0.169277,1,,1.2082e+16,,68494.2,1.36988e+06,,,17479,275.388,37.2828,48.2028,1.08208e+06,926340,1.62014e+06,,,147.143,60.4583,2.51797e+10,1,,,,0.999806,,,,,6.37561e+11,0.572421,2.13002e+06,4.41476e+06,,2.02626e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2113,791637,32.1571,0.00734361,1.06358e-08,0.00141244,6.3756e+11,791637,4.50996e-10,0.000360242,5.49748e-06,4.38927e-09,9.66077e-07,0.0497787,0.0179175,125505,2036.4,2.83268,357.996,751723,1.49076e+06,3507.02,52.6534,0.0393892,9.25215,187570,187669,6275.26,101.82,0.141634,17.8998,37586.2,74537.8,1.82536e+06,,3327.88,50.785,0.0405475,8.92451,459850,165520,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.19574e+06,4.19181e+06,628850,628771,78.6489,3932.45,4.19574e+06,4.19318e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,160.786,0.0367181,5.31789e-08,0.00706219,751597,,0.999831,,,125505,2036.4,2.83268,357.996,751723,1.4671e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.62281,6.6224,3.59466,16.0821,5.09866,3.30886,0.452198,2.55388,5.87606,6.17341,6.37482,0.000634159,9.67758e-06,7.72673e-09,1.70065e-06,0.0876288,0.0315414,5.44894e+06,272447,717100,160.786,0.0367181,5.31789e-08,0.00706219,3.1878e+12,,0.00128111,1.80309e-05,1.87733e-08,1.9727e-05,0.999831,803.928,0.18359,2.65894e-07,0.035311,1.5939e+13,,,3.7806e+06,3.95819e+06,0.149878,,,0.13665,0.13665,0.00128111,1.80309e-05,1.87733e-08,1.9727e-05,0.999831,0.13665,1,,1.2082e+16,,74537.8,1.49076e+06,,,17342.2,274.327,37.2847,48.0173,1.31209e+06,908156,1.95524e+06,,,147.129,60.4521,2.51797e+10,1,,,,0.999831,,,,,6.37561e+11,0.568063,2.37038e+06,5.2477e+06,,2.23794e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2114,769011,25.7257,0.00587489,8.50862e-09,0.00112995,6.3756e+11,769011,4.50996e-10,0.000294694,4.50679e-06,3.6429e-09,7.91993e-07,0.0497798,0.0145317,122737,1987.23,2.73044,349.349,901707,1.60389e+06,3485.54,52.5517,0.0398564,9.23444,228151,184600,6136.85,99.3617,0.136522,17.4674,45085.4,80194.3,2.19392e+06,,3243.96,49.6102,0.0401007,8.71817,547970,159964,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.82459e+06,4.82058e+06,723167,723087,80.2219,4011.09,4.82459e+06,4.82198e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,128.628,0.0293745,4.25431e-08,0.00564975,901575,,0.999853,,,122737,1987.23,2.73044,349.349,901707,1.68717e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.68346,6.6831,3.60326,16.0821,5.08898,3.29825,0.436233,2.54326,5.95507,6.20517,6.42007,0.000521941,7.98211e-06,6.45205e-09,1.40272e-06,0.0881664,0.0257376,5.44894e+06,272447,688817,128.628,0.0293745,4.25431e-08,0.00564975,3.1878e+12,,0.001048,1.47816e-05,1.5581e-08,1.61722e-05,0.999853,643.142,0.146872,2.12715e-07,0.0282488,1.5939e+13,,,4.52801e+06,3.84506e+06,0.149892,,,0.110828,0.110828,0.001048,1.47816e-05,1.5581e-08,1.61722e-05,0.999853,0.110828,1,,1.2082e+16,,80194.3,1.60389e+06,,,17163.1,272.459,37.2859,47.6896,1.58436e+06,886008,2.33409e+06,,,147.116,60.4465,2.51797e+10,1,,,,0.999853,,,,,6.37561e+11,0.564612,2.63067e+06,6.21518e+06,,2.48789e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2115,748130,20.5806,0.00469991,6.80689e-09,0.00090396,6.3756e+11,748130,4.50996e-10,0.00024096,3.69241e-06,3.02128e-09,6.48887e-07,0.0497807,0.0118469,120086,1940.42,2.63377,341.116,1.08477e+06,1.70829e+06,3458.58,52.3288,0.0402141,9.19541,276521,180533,6004.28,97.0212,0.131689,17.0558,54238.7,85414.6,2.63232e+06,,3145.56,48.2017,0.0394406,8.47074,649851,154652,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.54775e+06,5.54366e+06,831631,831550,81.8263,4091.32,5.54775e+06,5.5451e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,102.903,0.0234996,3.40345e-08,0.0045198,1.08464e+06,,0.999873,,,120086,1940.42,2.63377,341.116,1.08477e+06,1.94025e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.74412,6.7438,3.61186,16.0821,5.07949,3.2879,0.420579,2.5329,6.03534,6.23256,6.4647,0.000428852,6.57161e-06,5.37717e-09,1.15486e-06,0.0885978,0.0210846,5.44894e+06,272447,662716,102.903,0.0234996,3.40345e-08,0.0045198,3.1878e+12,,0.000856911,1.21105e-05,1.29223e-08,1.32501e-05,0.999873,514.514,0.117498,1.70172e-07,0.022599,1.5939e+13,,,5.39459e+06,3.74065e+06,0.149904,,,0.0903518,0.0903518,0.000856911,1.21105e-05,1.29223e-08,1.32501e-05,0.999873,0.0903518,1,,1.2082e+16,,85414.6,1.70829e+06,,,16921.5,269.517,37.2861,47.1733,1.90418e+06,861372,2.76227e+06,,,147.104,60.4416,2.51797e+10,1,,,,0.999873,,,,,6.37561e+11,0.561873,2.91543e+06,7.33484e+06,,2.78283e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2116,729106,16.4644,0.00375993,5.44552e-09,0.000723168,6.3756e+11,729106,4.50996e-10,0.000196943,3.02357e-06,2.50399e-09,5.31353e-07,0.0497816,0.00971085,117540,1895.73,2.5423,333.255,1.30706e+06,1.80341e+06,3420.5,51.9091,0.040405,9.12179,333645,175795,5877,94.7866,0.127115,16.6628,65352.8,90170.5,3.14915e+06,,3035.7,46.6055,0.0385968,8.19033,767337,149684,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.37939e+06,6.37521e+06,956365,956282,83.4629,4173.14,6.37939e+06,6.37667e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,82.3222,0.0187997,2.72276e-08,0.00361584,1.30691e+06,,0.999889,,,117540,1895.73,2.5423,333.255,1.30706e+06,2.23129e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.80478,6.80449,3.62046,16.0821,5.07019,3.27778,0.405227,2.52278,6.11629,6.25609,6.50923,0.000351877,5.40219e-06,4.47387e-09,9.49366e-07,0.0889444,0.0173503,5.44894e+06,272447,638936,82.3222,0.0187997,2.72276e-08,0.00361584,3.1878e+12,,0.000700376,9.91683e-06,1.07098e-08,1.08501e-05,0.999889,411.611,0.0939983,1.36138e-07,0.0180792,1.5939e+13,,,6.39586e+06,3.64553e+06,0.149915,,,0.074061,0.074061,0.000700376,9.91683e-06,1.07098e-08,1.08501e-05,0.999889,0.074061,1,,1.2082e+16,,90170.5,1.80341e+06,,,16608.5,265.39,37.2853,46.4487,2.27751e+06,835491,3.24671e+06,,,147.094,60.4372,2.51797e+10,1,,,,0.999889,,,,,6.3756e+11,0.559693,3.23024e+06,8.62715e+06,,3.12996e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2117,711981,13.1716,0.00300794,4.35641e-09,0.000578535,6.3756e+11,711981,4.50996e-10,0.000160918,2.47483e-06,2.07393e-09,4.34924e-07,0.0497823,0.00800423,115083,1852.85,2.45559,325.714,1.57535e+06,1.88904e+06,3368.26,51.2523,0.0403958,9.00648,400607,170665,5754.17,92.6427,0.122779,16.2857,78767.4,94451.8,3.7541e+06,,2917.52,44.8699,0.0376015,7.8854,902579,145121,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.33575e+06,7.3315e+06,1.09981e+06,1.09972e+06,85.1321,4256.61,7.33575e+06,7.33299e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,65.8578,0.0150397,2.17821e-08,0.00289267,1.5752e+06,,0.999904,,,115083,1852.85,2.45559,325.714,1.57535e+06,2.56599e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.86544,6.86519,3.62906,16.0821,5.06101,3.26784,0.390156,2.51284,6.19738,6.27624,6.55408,0.000288408,4.43557e-06,3.71705e-09,7.79503e-07,0.0892235,0.0143458,5.44894e+06,272447,617530,65.8578,0.0150397,2.17821e-08,0.00289267,3.1878e+12,,0.000572261,8.11706e-06,8.8704e-09,8.88101e-06,0.999904,329.289,0.0751986,1.0891e-07,0.0144634,1.5939e+13,,,7.54994e+06,3.55991e+06,0.149925,,,0.0610453,0.0610453,0.000572261,8.11706e-06,8.8704e-09,8.88101e-06,0.999904,0.0610453,1,,1.2082e+16,,94451.8,1.88904e+06,,,16223.7,260.087,37.2835,45.5172,2.71121e+06,809379,3.79583e+06,,,147.085,60.4334,2.51797e+10,1,,,,0.999904,,,,,6.3756e+11,0.55795,3.58165e+06,1.01159e+07,,3.53715e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2118,696739,10.5372,0.00240636,3.48513e-09,0.000462828,6.3756e+11,696739,4.50996e-10,0.000131459,2.0251e-06,1.71674e-09,3.55893e-07,0.0497829,0.00663397,112698,1811.46,2.37321,318.435,1.89719e+06,1.96525e+06,3300.86,50.3469,0.0401734,8.84751,478644,165375,5634.88,90.5732,0.11866,15.9218,94859.3,98262.4,4.4583e+06,,2794.01,43.0411,0.0364872,7.56407,1.05808e+06,140997,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.43556e+06,8.43122e+06,1.26477e+06,1.26468e+06,86.8348,4341.74,8.43556e+06,8.43274e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,52.6862,0.0120318,1.74256e-08,0.00231414,1.89703e+06,,0.999917,,,112698,1811.46,2.37321,318.435,1.89719e+06,2.95089e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.92611,6.92589,3.63766,16.0821,5.05191,3.25803,0.375335,2.50302,6.27811,6.29342,6.59958,0.000236204,3.63867e-06,3.08461e-09,6.39462e-07,0.089449,0.0119198,5.44894e+06,272447,598476,52.6862,0.0120318,1.74256e-08,0.00231414,3.1878e+12,,0.000467501,6.64202e-06,7.34266e-09,7.26722e-06,0.999917,263.431,0.0601589,8.71282e-08,0.0115707,1.5939e+13,,,8.87791e+06,3.48369e+06,0.149933,,,0.0505948,0.0505948,0.000467501,6.64202e-06,7.34266e-09,7.26722e-06,0.999917,0.0505948,1,,1.2082e+16,,98262.4,1.96525e+06,,,15772.9,253.704,37.2807,44.3961,3.21318e+06,783835,4.41962e+06,,,147.077,60.4299,2.51797e+10,1,,,,0.999917,,,,,6.3756e+11,0.556551,3.97726e+06,1.18288e+07,,4.01312e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2119,683316,8.42979,0.00192508,2.7881e-09,0.000370262,6.3756e+11,683316,4.50996e-10,0.000107392,1.65687e-06,1.42037e-09,2.91183e-07,0.0497835,0.00552781,110364,1771.24,2.29472,311.361,2.28097e+06,2.03236e+06,3218.89,49.2042,0.039741,8.6468,569179,160114,5518.18,88.5619,0.114736,15.568,114049,101618,5.27455e+06,,2667.85,41.1604,0.0352851,7.23364,1.23673e+06,137323,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.70033e+06,9.6959e+06,1.45447e+06,1.45439e+06,88.5715,4428.57,9.70033e+06,9.69745e+06,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,42.149,0.00962542,1.39405e-08,0.00185131,2.28081e+06,,0.999928,,,110364,1771.24,2.29472,311.361,2.28097e+06,3.39353e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,6.98679,6.98659,3.64626,16.0821,5.04283,3.24828,0.360729,2.49326,6.35812,6.308,6.64599,0.000193352,2.9831e-06,2.55728e-09,5.24257e-07,0.089632,0.00995247,5.44894e+06,272447,581698,42.149,0.00962542,1.39405e-08,0.00185131,3.1878e+12,,0.00038191,5.43429e-06,6.07504e-09,5.94587e-06,0.999928,210.745,0.0481271,6.97026e-08,0.00925655,1.5939e+13,,,1.04043e+07,3.41658e+06,0.149941,,,0.0421585,0.0421585,0.00038191,5.43429e-06,6.07504e-09,5.94587e-06,0.999928,0.0421585,1,,1.2082e+16,,101618,2.03236e+06,,,15266.1,246.399,37.277,43.1127,3.79261e+06,759457,5.12979e+06,,,147.07,60.4269,2.51797e+10,1,,,,0.999928,,,,,6.3756e+11,0.555421,4.42578e+06,1.37979e+07,,4.56766e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2120,671617,6.74384,0.00154007,2.23048e-09,0.00029621,6.37559e+11,671617,4.50996e-10,8.77414e-05,1.35562e-06,1.17468e-09,2.38242e-07,0.0497839,0.0046297,108064,1731.88,2.21972,304.44,2.7361e+06,2.09086e+06,3124.01,47.8506,0.0391132,8.40902,673862,155025,5403.21,86.594,0.110986,15.222,136805,104543,6.21774e+06,,2541.29,39.2635,0.0340229,6.90032,1.44191e+06,134092,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.11548e+07,1.11503e+07,1.67263e+06,1.67254e+06,90.3429,4517.14,1.11548e+07,1.11519e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,33.7192,0.00770034,1.11524e-08,0.00148105,2.73593e+06,,0.999937,,,108064,1731.88,2.21972,304.44,2.7361e+06,3.90257e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.04746,7.04729,3.65486,16.0821,5.03368,3.23852,0.346299,2.4835,6.43713,6.32032,6.69347,0.000158234,2.44475e-06,2.11845e-09,4.29651e-07,0.0897812,0.00834929,5.44894e+06,272447,567074,33.7192,0.00770034,1.11524e-08,0.00148105,3.1878e+12,,0.000312029,4.44623e-06,5.02424e-09,4.86483e-06,0.999937,168.596,0.0385017,5.57621e-08,0.00740524,1.5939e+13,,,1.21578e+07,3.35809e+06,0.149947,,,0.035309,0.035309,0.000312029,4.44623e-06,5.02424e-09,4.86483e-06,0.999937,0.035309,1,,1.2082e+16,,104543,2.09086e+06,,,14715,238.355,37.2726,41.6995,4.46016e+06,736667,5.94001e+06,,,147.064,60.4242,2.51797e+10,1,,,,0.999937,,,,,6.3756e+11,0.554503,4.93706e+06,1.60603e+07,,5.21186e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2121,661521,5.39507,0.00123205,1.78439e-09,0.000236968,6.37559e+11,661521,4.50996e-10,7.17055e-05,1.10931e-06,9.71194e-10,1.94957e-07,0.0497843,0.00389619,105785,1693.14,2.14785,297.627,3.27316e+06,2.14134e+06,3018.5,46.3218,0.0383125,8.14044,794606,150215,5289.25,84.6568,0.107393,14.8813,163658,107067,7.30516e+06,,2416.17,37.3792,0.0327252,6.56923,1.67752e+06,131285,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.28274e+07,1.28228e+07,1.92352e+06,1.92342e+06,92.1497,4607.49,1.28274e+07,1.28244e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,26.9753,0.00616027,8.92193e-09,0.00118484,3.27298e+06,,0.999945,,,105785,1693.14,2.14785,297.627,3.27316e+06,4.48796e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.10814,7.10798,3.66346,16.0821,5.02442,3.22869,0.332004,2.47367,6.51497,6.33069,6.74212,0.00012949,2.00326e-06,1.75384e-09,3.52064e-07,0.0899034,0.00703597,5.44894e+06,272447,554454,26.9753,0.00616027,8.92193e-09,0.00118484,3.1878e+12,,0.000255002,3.63838e-06,4.15389e-09,3.98096e-06,0.999945,134.877,0.0308014,4.46097e-08,0.00592419,1.5939e+13,,,1.41712e+07,3.3076e+06,0.149953,,,0.0297148,0.0297148,0.000255002,3.63838e-06,4.15389e-09,3.98096e-06,0.999945,0.0297148,1,,1.2082e+16,,107067,2.14134e+06,,,14132.3,229.768,37.2675,40.1908,5.22821e+06,715734,6.86606e+06,,,147.058,60.4218,2.51797e+10,1,,,,0.999945,,,,,6.3756e+11,0.553754,5.52228e+06,1.86592e+07,,5.95839e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2122,652891,4.31605,0.000985643,1.42751e-09,0.000189574,6.37559e+11,652891,4.50996e-10,5.86227e-05,9.0801e-07,8.02774e-10,1.5958e-07,0.0497847,0.00329351,103514,1654.8,2.07877,290.886,3.90411e+06,2.18449e+06,2904.94,44.6575,0.0373656,7.84806,933635,145755,5175.71,82.7401,0.103939,14.5443,195205,109224,8.5569e+06,,2293.9,35.5303,0.0314124,6.24433,1.94807e+06,128874,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.4751e+07,1.47463e+07,2.21203e+06,2.21194e+06,93.9927,4699.64,1.4751e+07,1.47479e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,21.5803,0.00492822,7.13755e-09,0.000947871,3.90392e+06,,0.999953,,,103514,1654.8,2.07877,290.886,3.90411e+06,5.16115e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.16882,7.16868,3.67206,16.0821,5.015,3.21875,0.317807,2.46372,6.59152,6.33935,6.79198,0.000105982,1.64156e-06,1.45131e-09,2.88499e-07,0.0900042,0.00595423,5.44894e+06,272447,543667,21.5803,0.00492822,7.13755e-09,0.000947871,3.1878e+12,,0.000208476,2.97813e-06,3.43354e-09,3.25857e-06,0.999953,107.901,0.0246411,3.56877e-08,0.00473936,1.5939e+13,,,1.6483e+07,3.26446e+06,0.149959,,,0.0251184,0.0251184,0.000208476,2.97813e-06,3.43354e-09,3.25857e-06,0.999953,0.0251184,1,,1.2082e+16,,109224,2.18449e+06,,,13530,220.825,37.2619,38.6196,6.11113e+06,696804,7.92614e+06,,,147.053,60.4197,2.51797e+10,1,,,,0.999953,,,,,6.3756e+11,0.553138,6.19406e+06,2.16442e+07,,6.82176e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2123,645585,3.45284,0.000788515,1.14201e-09,0.000151659,6.37559e+11,645585,4.50996e-10,4.79501e-05,7.43519e-07,6.63467e-10,1.30672e-07,0.049785,0.00279538,101244,1616.72,2.0122,284.19,4.64254e+06,2.22102e+06,2785.91,42.898,0.036301,7.53891,1.09353e+06,141688,5062.18,80.8359,0.10061,14.2095,232127,111051,9.99629e+06,,2175.5,33.7335,0.0301015,5.92859,2.25875e+06,126826,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.6963e+07,1.69582e+07,2.54383e+06,2.54373e+06,95.8726,4793.63,1.6963e+07,1.69599e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,17.2642,0.00394257,5.71004e-09,0.000758297,4.64235e+06,,0.999959,,,101244,1616.72,2.0122,284.19,4.64254e+06,5.93533e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.2295,7.22938,3.68066,16.0821,5.00537,3.20863,0.303671,2.45361,6.66676,6.34655,6.84303,8.67671e-05,1.34542e-06,1.20056e-09,2.36455e-07,0.0900876,0.00505832,5.44894e+06,272447,534534,17.2642,0.00394257,5.71004e-09,0.000758297,3.1878e+12,,0.000170522,2.43863e-06,2.83771e-09,2.66828e-06,0.999959,86.3211,0.0197129,2.85502e-08,0.00379148,1.5939e+13,,,1.91375e+07,3.22793e+06,0.149963,,,0.0213193,0.0213193,0.000170522,2.43863e-06,2.83771e-09,2.66828e-06,0.999959,0.0213193,1,,1.2082e+16,,111051,2.22102e+06,,,12919,211.698,37.256,37.0159,7.12556e+06,679924,9.14118e+06,,,147.049,60.4178,2.51797e+10,1,,,,0.999959,,,,,6.3756e+11,0.552629,6.9667e+06,2.50728e+07,,7.81869e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2124,639458,2.76228,0.000630812,9.13606e-10,0.000121328,6.37559e+11,639458,4.50996e-10,3.92423e-05,6.09108e-07,5.48297e-10,1.0705e-07,0.0497853,0.00238127,98967.2,1578.78,1.94789,277.519,5.50394e+06,2.25165e+06,2663.79,41.0804,0.0351463,7.21956,1.27729e+06,138035,4948.36,78.939,0.0973944,13.8759,275197,112583,1.16504e+07,,2061.67,32.0007,0.0288058,5.62409,2.61557e+06,125105,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.95068e+07,1.95019e+07,2.92539e+06,2.92529e+06,97.79,4889.5,1.95068e+07,1.95036e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,13.8114,0.00315406,4.56803e-09,0.000606638,5.50374e+06,,0.999964,,,98967.2,1578.78,1.94789,277.519,5.50394e+06,6.82564e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.29019,7.29008,3.68926,16.0821,4.99549,3.19832,0.289564,2.44329,6.74067,6.3525,6.89522,7.10646e-05,1.10304e-06,9.9292e-10,1.93859e-07,0.090157,0.00431228,5.44894e+06,272447,526875,13.8114,0.00315406,4.56803e-09,0.000606638,3.18779e+12,,0.000139555,1.99778e-06,2.34512e-09,2.18593e-06,0.999964,69.0569,0.0157703,2.28401e-08,0.00303319,1.5939e+13,,,2.21856e+07,3.19729e+06,0.149967,,,0.0181611,0.0181611,0.000139555,1.99778e-06,2.34512e-09,2.18593e-06,0.999964,0.0181611,1,,1.2082e+16,,112583,2.25165e+06,,,12308.5,202.533,37.2498,35.4056,8.29078e+06,665062,1.05352e+07,,,147.045,60.4161,2.51797e+10,1,,,,0.999964,,,,,6.3756e+11,0.552207,7.85642e+06,2.90112e+07,,8.96843e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2125,634367,2.20982,0.000504649,7.30885e-10,9.7062e-05,6.37559e+11,634367,4.50996e-10,3.21357e-05,4.99259e-07,4.53118e-10,8.77448e-08,0.0497855,0.00203511,96682.7,1540.92,1.88564,270.863,6.50604e+06,2.27711e+06,2540.71,39.2381,0.0339276,6.89585,1.48839e+06,134797,4834.13,77.0461,0.094282,13.5431,325302,113855,1.35506e+07,,1952.87,30.3397,0.0275357,5.33221,3.02544e+06,123673,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.24322e+07,2.24272e+07,3.36418e+06,3.36408e+06,99.7458,4987.29,2.24322e+07,2.2429e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,11.0491,0.00252325,3.65442e-09,0.00048531,6.50584e+06,,0.999969,,,96682.7,1540.92,1.88564,270.863,6.50604e+06,7.84949e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.35087,7.35078,3.69786,16.0821,4.98535,3.18778,0.275459,2.43275,6.81332,6.35738,6.94849,5.82323e-05,9.04695e-07,8.21084e-10,1.59e-07,0.0902151,0.00368778,5.44894e+06,272447,520512,11.0491,0.00252325,3.65442e-09,0.00048531,3.18779e+12,,0.000114282,1.63749e-06,1.93803e-09,1.79172e-06,0.999969,55.2455,0.0126162,1.82721e-08,0.00242655,1.5939e+13,,,2.56864e+07,3.17184e+06,0.149971,,,0.0155211,0.0155211,0.000114282,1.63749e-06,1.93803e-09,1.79172e-06,0.999969,0.0155211,1,,1.2082e+16,,113855,2.27711e+06,,,11706.4,193.454,37.2434,33.8101,9.62905e+06,652132,1.21358e+07,,,147.042,60.4146,2.51797e+10,1,,,,0.999969,,,,,6.37559e+11,0.551853,8.88164e+06,3.35358e+07,,1.02932e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2126,630179,1.76786,0.000403719,5.84708e-10,7.76496e-05,6.37558e+11,630179,4.50996e-10,2.63332e-05,4.09453e-07,3.7448e-10,7.19619e-08,0.0497857,0.00174425,94389.3,1503.11,1.82529,264.215,7.66913e+06,2.29805e+06,2418.44,37.399,0.0326681,6.5727,1.73084e+06,131962,4719.46,75.1557,0.0912643,13.2108,383456,114902,1.5733e+07,,1849.32,28.755,0.0262989,5.05371,3.49634e+06,122495,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.57964e+07,2.57913e+07,3.8688e+06,3.86869e+06,101.741,5087.04,2.57964e+07,2.57931e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.83928,0.0020186,2.92354e-09,0.000388248,7.66892e+06,,0.999973,,,94389.3,1503.11,1.82529,264.215,7.66913e+06,9.02692e+06,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.41156,7.41147,3.70646,16.0821,4.97492,3.17699,0.261331,2.42196,6.88475,6.36136,7.00274,4.77434e-05,7.42359e-07,6.78951e-10,1.3047e-07,0.090264,0.00316242,5.44894e+06,272447,515276,8.83928,0.0020186,2.92354e-09,0.000388248,3.18779e+12,,9.36471e-05,1.34294e-06,1.60169e-09,1.46944e-06,0.999973,44.1964,0.010093,1.46177e-08,0.00194124,1.5939e+13,,,2.97076e+07,3.15089e+06,0.149974,,,0.0133028,0.0133028,9.36471e-05,1.34294e-06,1.60169e-09,1.46944e-06,0.999973,0.0133028,1,,1.2082e+16,,114902,2.29805e+06,,,11118.6,184.555,37.237,32.2465,1.11661e+07,641008,1.39746e+07,,,147.039,60.4133,2.51797e+10,1,,,,0.999973,,,,,6.37559e+11,0.551557,1.00633e+07,3.87346e+07,,1.18185e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2127,626767,1.41428,0.000322976,4.67766e-10,6.21197e-05,6.37558e+11,626767,4.50996e-10,2.1593e-05,3.36003e-07,3.09521e-10,5.90531e-08,0.0497859,0.00149868,92088.2,1465.36,1.76669,257.577,9.01652e+06,2.31511e+06,2298.39,35.5858,0.0313879,6.25408,2.0093e+06,129509,4604.41,73.2679,0.0883345,12.8789,450826,115755,1.82397e+07,,1751.1,27.2484,0.0251008,4.78895,4.03742e+06,121536,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.96652e+07,2.966e+07,4.4491e+06,4.449e+06,103.776,5188.78,2.96652e+07,2.96618e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.07142,0.00161488,2.33883e-09,0.000310598,9.01631e+06,,0.999977,,,92088.2,1465.36,1.76669,257.577,9.01652e+06,1.0381e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.47225,7.47217,3.71507,16.0821,4.9642,3.16594,0.24716,2.41091,6.95504,6.36457,7.05787,3.91669e-05,6.09466e-07,5.61431e-10,1.07115e-07,0.0903053,0.00271841,5.44894e+06,272447,511012,7.07142,0.00161488,2.33883e-09,0.000310598,3.18779e+12,,7.67897e-05,1.10204e-06,1.32385e-09,1.20585e-06,0.999977,35.3571,0.00807439,1.16942e-08,0.00155299,1.5939e+13,,,3.43276e+07,3.13383e+06,0.149977,,,0.0114298,0.0114298,7.67897e-05,1.10204e-06,1.32385e-09,1.20585e-06,0.999977,0.0114298,1,,1.2082e+16,,115755,2.31511e+06,,,10549.5,175.911,37.2307,30.7275,1.29316e+07,631541,1.60879e+07,,,147.036,60.4121,2.51797e+10,1,,,,0.999977,,,,,6.37559e+11,0.551307,1.14254e+07,4.47086e+07,,1.35739e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2128,624016,1.13143,0.00025838,3.74213e-10,4.96957e-05,6.37558e+11,624016,4.50996e-10,1.77181e-05,2.75897e-07,2.55864e-10,4.84896e-08,0.0497861,0.00129042,89782.2,1427.68,1.70974,250.952,1.0575e+07,2.32886e+06,2181.64,33.8161,0.0301038,5.9431,2.3291e+06,127409,4489.11,71.3838,0.0854872,12.5476,528749,116443,2.1119e+07,,1658.15,25.8199,0.0239451,4.53792,4.65925e+06,120765,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.41143e+07,3.4109e+07,5.11645e+06,5.11635e+06,105.851,5292.55,3.41143e+07,3.41108e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.65714,0.0012919,1.87106e-09,0.000248479,1.05748e+07,,0.99998,,,89782.2,1427.68,1.70974,250.952,1.0575e+07,1.19381e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.53294,7.53287,3.72367,16.0821,4.95319,3.15463,0.232931,2.39959,7.02428,6.36714,7.11379,3.21507e-05,5.00634e-07,4.64283e-10,8.79879e-08,0.0903403,0.00234156,5.44894e+06,272447,507573,5.65714,0.0012919,1.87106e-09,0.000248479,3.18779e+12,,6.30096e-05,9.04899e-07,1.09435e-09,9.90143e-07,0.99998,28.2857,0.00645951,9.35532e-09,0.00124239,1.59389e+13,,,3.96363e+07,3.12008e+06,0.14998,,,0.00984158,0.00984158,6.30096e-05,9.04899e-07,1.09435e-09,9.90143e-07,0.99998,0.00984158,1,,1.2082e+16,,116443,2.32886e+06,,,10002.2,167.574,37.2244,29.2623,1.49597e+07,623568,1.85173e+07,,,147.033,60.4111,2.51797e+10,1,,,,0.99998,,,,,6.37558e+11,0.551095,1.29953e+07,5.15744e+07,,1.55935e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2129,621823,0.905142,0.000206704,2.9937e-10,3.97566e-05,6.37557e+11,621823,4.50996e-10,1.45483e-05,2.26682e-07,2.11544e-10,3.98402e-08,0.0497862,0.00111313,87474.8,1390.11,1.65436,244.348,1.23753e+07,2.33983e+06,2068.98,32.1027,0.0288298,5.64201,2.69644e+06,125631,4373.74,69.5054,0.082718,12.2174,618767,116991,2.44265e+07,,1570.36,24.4682,0.0228341,4.30038,5.37395e+06,120152,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.92307e+07,3.92253e+07,5.88391e+06,5.8838e+06,107.968,5398.41,3.92307e+07,3.92272e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.52571,0.00103352,1.49685e-09,0.000198783,1.23751e+07,,0.999983,,,87474.8,1390.11,1.65436,244.348,1.23753e+07,1.37288e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.59363,7.59357,3.73227,16.0821,4.94188,3.14305,0.21863,2.38801,7.09256,6.36918,7.17039,2.64076e-05,4.11466e-07,3.83987e-10,7.23166e-08,0.0903702,0.00202051,5.44894e+06,272447,504832,4.52571,0.00103352,1.49685e-09,0.000198783,3.18779e+12,,5.17373e-05,7.43483e-07,9.04792e-10,8.13524e-07,0.999983,22.6286,0.00516761,7.48426e-09,0.000993915,1.59389e+13,,,4.57372e+07,3.10912e+06,0.149982,,,0.00848942,0.00848942,5.17373e-05,7.43483e-07,9.04792e-10,8.13524e-07,0.999983,0.00848942,1,,1.2082e+16,,116991,2.33983e+06,,,9478.67,159.578,37.2182,27.8572,1.72899e+07,616924,2.13107e+07,,,147.031,60.4102,2.51797e+10,1,,,,0.999983,,,,,6.37558e+11,0.550914,1.48043e+07,5.9466e+07,,1.79165e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2130,620095,0.724114,0.000165363,2.39496e-10,3.18053e-05,6.37557e+11,620095,4.50996e-10,1.19536e-05,1.8636e-07,1.74933e-10,3.27536e-08,0.0497863,0.000961664,85170,1352.71,1.60047,237.773,1.4453e+07,2.34847e+06,1960.92,30.4547,0.0275765,5.3524,3.11844e+06,124141,4258.5,67.6353,0.0800236,11.8886,722651,117423,2.82264e+07,,1487.53,23.191,0.021769,4.07591,6.1955e+06,119671,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.51146e+07,4.51091e+07,6.76648e+06,6.76637e+06,110.127,5506.37,4.51146e+07,4.51111e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.62057,0.000826817,1.19748e-09,0.000159026,1.44528e+07,,0.999985,,,85170,1352.71,1.60047,237.773,1.4453e+07,1.57882e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.65432,7.65426,3.74087,16.0821,4.93029,3.1312,0.204248,2.37616,7.15996,6.37078,7.22758,2.17039e-05,3.38369e-07,3.17621e-10,5.94697e-08,0.0903956,0.00174607,5.44894e+06,272447,502672,3.62057,0.000826817,1.19748e-09,0.000159026,3.18778e+12,,4.25099e-05,6.11233e-07,7.48205e-10,6.68817e-07,0.999985,18.1028,0.00413409,5.98741e-09,0.000795132,1.59389e+13,,,5.27494e+07,3.10048e+06,0.149984,,,0.00733425,0.00733425,4.25099e-05,6.11233e-07,7.48205e-10,6.68817e-07,0.999985,0.00733425,1,,1.2082e+16,,117423,2.34847e+06,,,8980.05,151.943,37.2122,26.5155,1.99674e+07,611445,2.4523e+07,,,147.029,60.4094,2.51797e+10,1,,,,0.999985,,,,,6.37557e+11,0.55076,1.68882e+07,6.85376e+07,,2.0588e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2131,618752,0.579291,0.000132291,1.91597e-10,2.54442e-05,6.37556e+11,618752,4.50996e-10,9.82803e-06,1.53302e-07,1.44688e-10,2.69435e-08,0.0497864,0.000831871,82872.4,1315.52,1.54802,231.236,1.68488e+07,2.35518e+06,1857.78,28.8776,0.0263523,5.07527,3.6033e+06,122906,4143.62,65.7762,0.0774012,11.5618,842440,117759,3.25927e+07,,1409.45,21.9853,0.0207499,3.86401,7.13995e+06,119300,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.18811e+07,5.18755e+07,7.78144e+06,7.78133e+06,112.33,5616.5,5.18811e+07,5.18775e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.89646,0.000661454,9.57985e-10,0.000127221,1.68486e+07,,0.999987,,,82872.4,1315.52,1.54802,231.236,1.68488e+07,1.81564e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.71501,7.71496,3.74947,16.0821,4.91841,3.1191,0.189778,2.36406,7.22657,6.37202,7.2853,1.78487e-05,2.78413e-07,2.62769e-10,4.89323e-08,0.0904175,0.00151077,5.44894e+06,272447,500992,2.89646,0.000661454,9.57985e-10,0.000127221,3.18778e+12,,3.49508e-05,5.02806e-07,6.18844e-10,5.50178e-07,0.999987,14.4823,0.00330727,4.78993e-09,0.000636106,1.59389e+13,,,6.08101e+07,3.09376e+06,0.149986,,,0.00634437,0.00634437,3.49508e-05,5.02806e-07,6.18844e-10,5.50178e-07,0.999987,0.00634437,1,,1.2082e+16,,117759,2.35518e+06,,,8506.66,144.679,37.2064,25.239,2.30444e+07,606975,2.82173e+07,,,147.028,60.4086,2.51797e+10,1,,,,0.999987,,,,,6.37557e+11,0.550628,1.92884e+07,7.89664e+07,,2.36601e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2132,617722,0.463433,0.000105833,1.53278e-10,2.03554e-05,6.37556e+11,617722,4.50996e-10,8.08544e-06,1.26181e-07,1.19698e-10,2.21769e-08,0.0497865,0.000720358,80586.6,1278.63,1.49698,224.75,1.96097e+07,2.36033e+06,1759.7,27.3746,0.0251633,4.81114,4.16045e+06,121893,4029.33,63.9313,0.0748488,11.2375,980483,118017,3.76105e+07,,1335.88,20.8476,0.0197765,3.66408,8.22576e+06,119018,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.96626e+07,5.96568e+07,8.94864e+06,8.94853e+06,114.577,5728.83,5.96626e+07,5.96588e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.31716,0.000529163,7.66388e-10,0.000101777,1.96094e+07,,0.999989,,,80586.6,1278.63,1.49698,224.75,1.96097e+07,2.08798e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.7757,7.77566,3.75807,16.0821,4.90626,3.10674,0.175215,2.3517,7.29247,6.37297,7.34345,1.4687e-05,2.29205e-07,2.17428e-10,4.02839e-08,0.0904362,0.00130852,5.44894e+06,272447,499706,2.31716,0.000529163,7.66388e-10,0.000101777,3.18778e+12,,2.87537e-05,4.13853e-07,5.11958e-10,4.52845e-07,0.999989,11.5858,0.00264582,3.83194e-09,0.000508884,1.59389e+13,,,7.00766e+07,3.08861e+06,0.149988,,,0.0054939,0.0054939,2.87537e-05,4.13853e-07,5.11958e-10,4.52845e-07,0.999989,0.0054939,1,,1.2082e+16,,118017,2.36033e+06,,,8058.33,137.787,37.2008,24.0278,2.65811e+07,603369,3.24661e+07,,,147.026,60.408,2.51797e+10,1,,,,0.999989,,,,,6.37556e+11,0.550515,2.20521e+07,9.09565e+07,,2.71927e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2133,616947,0.370746,8.46661e-05,1.22622e-10,1.62843e-05,6.37555e+11,616947,4.50996e-10,6.6558e-06,1.03916e-07,9.90454e-11,1.82637e-08,0.0497866,0.000624335,78316.9,1242.07,1.44729,218.323,2.27896e+07,2.36421e+06,1666.72,25.9467,0.0240139,4.56019,4.80077e+06,121070,3915.85,62.1035,0.0723645,10.9162,1.13948e+06,118210,4.33776e+07,,1266.57,19.7747,0.0188479,3.47551,9.47417e+06,118808,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.86112e+07,6.86054e+07,1.02909e+07,1.02908e+07,116.868,5843.41,6.86112e+07,6.86074e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.85373,0.000423331,6.13111e-10,8.14215e-05,2.27894e+07,,0.99999,,,78316.9,1242.07,1.44729,218.323,2.27896e+07,2.40118e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.8364,7.83636,3.76667,16.0821,4.89386,3.09415,0.160556,2.3391,7.35774,6.37369,7.40198,1.20923e-05,1.88794e-07,1.79946e-10,3.31816e-08,0.0904524,0.00113429,5.44894e+06,272447,498737,1.85373,0.000423331,6.13111e-10,8.14215e-05,3.18777e+12,,2.36696e-05,3.40827e-07,4.23627e-10,3.7294e-07,0.99999,9.26866,0.00211665,3.06555e-09,0.000407108,1.59389e+13,,,8.07303e+07,3.08474e+06,0.149989,,,0.00476157,0.00476157,2.36696e-05,3.40827e-07,4.23627e-10,3.7294e-07,0.99999,0.00476157,1,,1.2082e+16,,118210,2.36421e+06,,,7634.51,131.26,37.1954,22.8807,3.06464e+07,600494,3.73527e+07,,,147.025,60.4074,2.51797e+10,1,,,,0.99999,,,,,6.37555e+11,0.550418,2.52336e+07,1.04742e+08,,3.12547e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2134,616375,0.296597,6.77329e-05,9.80977e-11,1.30274e-05,6.37554e+11,616375,4.50996e-10,5.48208e-06,8.5625e-08,8.19749e-11,1.50491e-08,0.0497866,0.000541494,76067.8,1205.91,1.39894,211.967,2.64509e+07,2.36707e+06,1578.74,24.5931,0.0229068,4.32232,5.53674e+06,120411,3803.39,60.2956,0.069947,10.5984,1.32255e+06,118353,5.00067e+07,,1201.27,18.7628,0.0179629,3.29767,1.09096e+07,118656,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.89021e+07,7.88962e+07,1.18345e+07,1.18344e+07,119.206,5960.28,7.89021e+07,7.88983e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.48299,0.000338664,4.90488e-10,6.51372e-05,2.64507e+07,,0.999991,,,76067.8,1205.91,1.39894,211.967,2.64509e+07,2.76136e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.89709,7.89706,3.77527,16.0821,4.8812,3.08132,0.145799,2.32627,7.42244,6.37421,7.46083,9.96137e-06,1.55587e-07,1.48955e-10,2.73454e-08,0.0904663,0.000983937,5.44894e+06,272447,498022,1.48299,0.000338664,4.90488e-10,6.51372e-05,3.18777e+12,,1.94956e-05,2.80837e-07,3.50614e-10,3.07298e-07,0.999991,7.41493,0.00169332,2.45244e-09,0.000325686,1.59388e+13,,,9.29795e+07,3.08188e+06,0.14999,,,0.00412977,0.00412977,1.94956e-05,2.80837e-07,3.50614e-10,3.07298e-07,0.999991,0.00412977,1,,1.2082e+16,,118353,2.36707e+06,,,7234.36,125.088,37.1903,21.7961,3.53198e+07,598232,4.29728e+07,,,147.024,60.4069,2.51797e+10,1,,,,0.999991,,,,,6.37554e+11,0.550334,2.88955e+07,1.20593e+08,,3.59255e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2135,615964,0.237278,5.41863e-05,7.84781e-11,1.0422e-05,6.37553e+11,615964,4.50996e-10,4.51779e-06,7.05899e-08,6.78618e-11,1.24066e-08,0.0497867,0.000469912,73843.2,1170.21,1.3519,205.691,3.06651e+07,2.36912e+06,1495.64,23.3124,0.0218437,4.09725,6.38276e+06,119888,3692.16,58.5105,0.067595,10.2846,1.53326e+06,118456,5.76272e+07,,1139.74,17.8084,0.0171201,3.12994,1.25601e+07,118549,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.07367e+07,9.07306e+07,1.36097e+07,1.36096e+07,121.59,6079.48,9.07367e+07,9.07327e+07,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.18639,0.000270932,3.92391e-10,5.21098e-05,3.06649e+07,,0.999993,,,73843.2,1170.21,1.3519,205.691,3.06651e+07,3.17557e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,7.95778,7.95775,3.78387,16.0821,4.86831,3.06826,0.130944,2.31322,7.48664,6.37459,7.51995,8.21026e-06,1.28284e-07,1.23327e-10,2.25468e-08,0.0904783,0.00085398,5.44894e+06,272447,497507,1.18639,0.000270932,3.92391e-10,5.21098e-05,3.18776e+12,,1.60663e-05,2.31524e-07,2.90251e-10,2.5334e-07,0.999993,5.93194,0.00135466,1.96195e-09,0.000260549,1.59388e+13,,,1.07064e+08,3.07982e+06,0.149991,,,0.00358385,0.00358385,1.60663e-05,2.31524e-07,2.90251e-10,2.5334e-07,0.999993,0.00358385,1,,1.2082e+16,,118456,2.36912e+06,,,6856.89,119.258,37.1853,20.7714,4.06927e+07,596477,4.94365e+07,,,147.023,60.4065,2.51797e+10,1,,,,0.999993,,,,,6.37553e+11,0.550261,3.31095e+07,1.38819e+08,,4.12962e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2136,615677,0.189822,4.3349e-05,6.27825e-11,8.33756e-06,6.37552e+11,615677,4.50996e-10,3.72503e-06,5.82232e-08,5.61911e-11,1.02331e-08,0.0497868,0.000407979,71646.6,1135.01,1.30615,199.504,3.55146e+07,2.37056e+06,1417.22,22.1021,0.0208252,3.88455,7.35534e+06,119480,3582.33,56.7506,0.0653074,9.9752,1.77573e+06,118528,6.63882e+07,,1081.75,16.908,0.0163179,2.9717,1.44581e+07,118477,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.04346e+08,1.0434e+08,1.56512e+07,1.5651e+07,124.021,6201.07,1.04346e+08,1.04342e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.949111,0.000216745,3.13913e-10,4.16878e-05,3.55144e+07,,0.999994,,,71646.6,1135.01,1.30615,199.504,3.55146e+07,3.6519e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.01848,8.01845,3.79247,16.0821,4.8552,3.055,0.115992,2.29995,7.55041,6.37485,7.5793,6.77035e-06,1.05822e-07,1.02129e-10,1.8599e-08,0.0904887,0.000741513,5.44894e+06,272447,497149,0.949111,0.000216745,3.13913e-10,4.16878e-05,3.18776e+12,,1.32471e-05,1.90963e-07,2.40335e-10,2.08957e-07,0.999994,4.74555,0.00108373,1.56956e-09,0.000208439,1.59388e+13,,,1.23259e+08,3.07839e+06,0.149992,,,0.00311151,0.00311151,1.32471e-05,1.90963e-07,2.40335e-10,2.08957e-07,0.999994,0.00311151,1,,1.2082e+16,,118528,2.37056e+06,,,6501,113.754,37.1806,19.8041,4.68701e+07,595138,5.68705e+07,,,147.022,60.4061,2.51797e+10,1,,,,0.999994,,,,,6.37552e+11,0.550199,3.79581e+07,1.59778e+08,,4.74719e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2137,615487,0.151858,3.46792e-05,5.0226e-11,6.67005e-06,6.3755e+11,615487,4.50996e-10,3.07289e-06,4.80452e-08,4.65378e-11,8.4443e-09,0.0497868,0.000354337,69481.5,1100.36,1.26167,193.413,4.10942e+07,2.37151e+06,1343.27,20.9593,0.0198513,3.6837,8.47351e+06,119165,3474.08,55.0182,0.0630833,9.67067,2.05471e+06,118575,7.6461e+07,,1027.07,16.0584,0.0155546,2.82239,1.66405e+07,118432,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.19998e+08,1.19991e+08,1.79988e+07,1.79987e+07,126.502,6325.09,1.19998e+08,1.19993e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.759288,0.000173396,2.5113e-10,3.33502e-05,4.1094e+07,,0.999994,,,69481.5,1100.36,1.26167,193.413,4.10942e+07,4.19969e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.07917,8.07915,3.80107,16.0821,4.84187,3.04154,0.100944,2.28649,7.61378,6.37502,7.63885,5.58561e-06,8.7332e-08,8.45919e-11,1.53492e-08,0.0904977,0.00064408,5.44894e+06,272447,496911,0.759288,0.000173396,2.5113e-10,3.33502e-05,3.18775e+12,,1.09279e-05,1.57581e-07,1.99046e-10,1.7243e-07,0.999994,3.79644,0.000866981,1.25565e-09,0.000166751,1.59388e+13,,,1.41881e+08,3.07743e+06,0.149993,,,0.0027024,0.0027024,1.09279e-05,1.57581e-07,1.99046e-10,1.7243e-07,0.999994,0.0027024,1,,1.2082e+16,,118575,2.37151e+06,,,6165.53,108.559,37.1761,18.8913,5.39728e+07,594136,6.54202e+07,,,147.021,60.4057,2.51797e+10,1,,,,0.999994,,,,,6.37551e+11,0.550144,4.35365e+07,1.83878e+08,,5.45733e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2138,615369,0.121486,2.77434e-05,4.01808e-11,5.33604e-06,6.37549e+11,615369,4.50996e-10,2.53609e-06,3.96639e-08,3.85512e-11,6.97123e-09,0.0497868,0.000307835,67350.7,1066.3,1.21843,187.426,4.7513e+07,2.3721e+06,1273.56,19.8807,0.0189214,3.49415,9.75914e+06,118928,3367.54,53.3152,0.0609217,9.37132,2.37565e+06,118605,8.80426e+07,,975.492,15.2565,0.0148285,2.68145,1.91502e+07,118407,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.37996e+08,1.3799e+08,2.06986e+07,2.06985e+07,129.032,6451.59,1.37996e+08,1.37992e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.607431,0.000138717,2.00904e-10,2.66802e-05,4.75128e+07,,0.999995,,,67350.7,1066.3,1.21843,187.426,4.7513e+07,4.82964e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.13987,8.13985,3.80967,16.0821,4.82834,3.02788,0.0858019,2.27283,7.67681,6.37513,7.69857,4.61025e-06,7.21034e-08,7.00807e-11,1.26727e-08,0.0905055,0.000559602,5.44894e+06,272447,496764,0.607431,0.000138717,2.00904e-10,2.66802e-05,3.18774e+12,,9.01892e-06,1.30091e-07,1.64887e-10,1.4235e-07,0.999995,3.03715,0.000693585,1.00452e-09,0.000133401,1.59387e+13,,,1.63296e+08,3.07684e+06,0.149994,,,0.00234775,0.00234775,9.01892e-06,1.30091e-07,1.64887e-10,1.4235e-07,0.999995,0.00234775,1,,1.2082e+16,,118605,2.3721e+06,,,5849.33,103.659,37.1718,18.0299,6.21398e+07,593403,7.52529e+07,,,147.02,60.4054,2.51797e+10,1,,,,0.999995,,,,,6.37549e+11,0.550097,4.99537e+07,2.11592e+08,,6.27392e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2139,615304,0.0971889,2.21947e-05,3.21446e-11,4.26883e-06,6.37547e+11,615304,4.50996e-10,2.09397e-06,3.27582e-08,3.1942e-11,5.75752e-09,0.0497869,0.000267496,65256.8,1032.87,1.17643,181.549,5.48965e+07,2.37242e+06,1207.87,18.8631,0.0180345,3.3153,1.12374e+07,118751,3262.84,51.6435,0.0588217,9.07746,2.74483e+06,118621,1.0136e+08,,926.817,14.4992,0.0141379,2.54835,2.20363e+07,118397,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.58695e+08,1.58688e+08,2.38034e+07,2.38033e+07,131.613,6580.63,1.58695e+08,1.58691e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.485945,0.000110974,1.60723e-10,2.13442e-05,5.48963e+07,,0.999996,,,65256.8,1032.87,1.17643,181.549,5.48965e+07,5.55409e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.20056,8.20055,3.81827,16.0821,4.81463,3.01405,0.0705674,2.25899,7.73954,6.37519,7.75842,3.80683e-06,5.95543e-08,5.80704e-11,1.04671e-08,0.0905123,0.000486306,5.44894e+06,272447,496683,0.485945,0.000110974,1.60723e-10,2.13442e-05,3.18773e+12,,7.44666e-06,1.07442e-07,1.36619e-10,1.17567e-07,0.999996,2.42972,0.000554868,8.03616e-10,0.000106721,1.59387e+13,,,1.87921e+08,3.07652e+06,0.149995,,,0.00204009,0.00204009,7.44666e-06,1.07442e-07,1.36619e-10,1.17567e-07,0.999996,0.00204009,1,,1.2082e+16,,118621,2.37242e+06,,,5551.26,99.0343,37.1677,17.2172,7.15309e+07,592883,8.65612e+07,,,147.02,60.4051,2.51797e+10,1,,,,0.999996,,,,,6.37547e+11,0.550056,5.73354e+07,2.43462e+08,,7.21295e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2140,615278,0.0777511,1.77558e-05,2.57157e-11,3.41507e-06,6.37544e+11,615278,4.50996e-10,1.72964e-06,2.70656e-08,2.64714e-11,4.757e-09,0.0497869,0.000232482,63201.8,1000.09,1.13565,175.787,6.33891e+07,2.37255e+06,1145.95,17.903,0.0171894,3.14656,1.29371e+07,118625,3160.09,50.0045,0.0567823,8.78936,3.16945e+06,118628,1.16672e+08,,880.86,13.7838,0.0134811,2.42261,2.53551e+07,118397,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.82498e+08,1.82492e+08,2.73739e+07,2.73737e+07,134.245,6712.24,1.82498e+08,1.82494e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.388756,8.87789e-05,1.28579e-10,1.70753e-05,6.33888e+07,,0.999996,,,63201.8,1000.09,1.13565,175.787,6.33891e+07,6.3872e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.26126,8.26124,3.82687,16.0821,4.80073,3.00004,0.0552431,2.24499,7.80201,6.37522,7.8184,3.14469e-06,4.92082e-08,4.81279e-11,8.64876e-09,0.0905181,0.000422678,5.44894e+06,272447,496651,0.388756,8.87789e-05,1.28579e-10,1.70753e-05,3.18772e+12,,6.15102e-06,8.87709e-08,1.13221e-10,9.71364e-08,0.999996,1.94378,0.000443894,6.42893e-10,8.53766e-05,1.59386e+13,,,2.16239e+08,3.07639e+06,0.149995,,,0.00177305,0.00177305,6.15102e-06,8.87709e-08,1.13221e-10,9.71364e-08,0.999996,0.00177305,1,,1.2082e+16,,118628,2.37255e+06,,,5270.21,94.6704,37.1638,16.4503,8.23298e+07,592528,9.95662e+07,,,147.019,60.4049,2.51797e+10,1,,,,0.999996,,,,,6.37545e+11,0.550021,6.5826e+07,2.80111e+08,,8.29278e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2141,615279,0.0622009,1.42046e-05,2.05726e-11,2.73205e-06,6.37542e+11,615279,4.50996e-10,1.42926e-06,2.23705e-08,2.19421e-11,3.93181e-09,0.0497869,0.000202078,61187.6,967.988,1.09605,170.144,7.31567e+07,2.37255e+06,1087.57,16.9971,0.0163847,2.98735,1.48916e+07,118536,3059.38,48.3994,0.0548027,8.50722,3.65784e+06,118627,1.34281e+08,,837.449,13.1076,0.0128565,2.30377,2.91717e+07,118403,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.09872e+08,2.09865e+08,3.14799e+07,3.14798e+07,136.93,6846.48,2.09872e+08,2.09868e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.311005,7.10231e-05,1.02863e-10,1.36603e-05,7.31565e+07,,0.999997,,,61187.6,967.988,1.09605,170.144,7.31567e+07,7.34528e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.32195,8.32194,3.83547,16.0821,4.78666,2.98587,0.0398317,2.23082,7.86425,6.37521,7.87847,2.59871e-06,4.06744e-08,3.98954e-11,7.14887e-09,0.0905232,0.00036742,5.44894e+06,272447,496652,0.311005,7.10231e-05,1.02863e-10,1.36603e-05,3.18771e+12,,5.0828e-06,7.33718e-08,9.38484e-11,8.02863e-08,0.999997,1.55502,0.000355115,5.14314e-10,6.83013e-05,1.59385e+13,,,2.48803e+08,3.07639e+06,0.149996,,,0.00154117,0.00154117,5.0828e-06,7.33718e-08,9.38484e-11,8.02863e-08,0.999997,0.00154117,1,,1.2082e+16,,118627,2.37255e+06,,,5005.12,90.5512,37.1601,15.7263,9.47478e+07,592300,1.14523e+08,,,147.019,60.4047,2.51797e+10,1,,,,0.999997,,,,,6.37542e+11,0.54999,7.55916e+07,3.22256e+08,,9.53452e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2142,615297,0.0497607,1.13637e-05,1.64581e-11,2.18564e-06,6.37539e+11,615297,4.50996e-10,1.18149e-06,1.84965e-08,1.81913e-11,3.25092e-09,0.0497869,0.000175667,59215.8,936.586,1.05764,164.624,8.43905e+07,2.37246e+06,1032.53,16.1421,0.0156187,2.83709,1.71392e+07,118477,2960.79,46.8293,0.0528818,8.23122,4.21953e+06,118623,1.54529e+08,,796.422,12.4682,0.0122625,2.19139,3.35606e+07,118415,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.41352e+08,2.41345e+08,3.62019e+07,3.62018e+07,139.668,6983.41,2.41352e+08,2.41348e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.248804,5.68185e-05,8.22903e-11,1.09282e-05,8.43903e+07,,0.999997,,,59215.8,936.586,1.05764,164.624,8.43905e+07,8.44708e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.38265,8.38264,3.84407,16.0821,4.77244,2.97155,0.024336,2.21649,7.92629,6.3752,7.93864,2.1483e-06,3.36321e-08,3.30773e-11,5.91115e-09,0.0905277,0.000319416,5.44894e+06,272447,496674,0.248804,5.68185e-05,8.22903e-11,1.09282e-05,3.18769e+12,,4.20164e-06,6.06655e-08,7.78059e-11,6.63827e-08,0.999997,1.24402,0.000284092,4.11451e-10,5.4641e-05,1.59385e+13,,,2.86252e+08,3.07649e+06,0.149996,,,0.00133975,0.00133975,4.20164e-06,6.06655e-08,7.78059e-11,6.63827e-08,0.999997,0.00133975,1,,1.2082e+16,,118623,2.37246e+06,,,4754.99,86.6617,37.1566,15.0427,1.09028e+08,592168,1.31723e+08,,,147.018,60.4045,2.51797e+10,1,,,,0.999997,,,,,6.3754e+11,0.549964,8.68233e+07,3.70722e+08,,1.09625e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2143,615326,0.0398086,9.09095e-06,1.31664e-11,1.74851e-06,6.37536e+11,615326,4.50996e-10,9.77003e-07,1.52984e-08,1.50845e-11,2.68884e-09,0.049787,0.00015272,57287.6,905.899,1.02037,159.23,9.73102e+07,2.37231e+06,980.607,15.335,0.0148898,2.69525,1.97237e+07,118441,2864.38,45.2949,0.0510186,7.96152,4.86551e+06,118616,1.77813e+08,,757.628,11.8633,0.0116975,2.08509,3.86079e+07,118428,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.77554e+08,2.77547e+08,4.16322e+07,4.1632e+07,142.462,7123.08,2.77554e+08,2.77549e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.199043,4.54548e-05,6.58322e-11,8.74257e-06,9.73099e+07,,0.999998,,,57287.6,905.899,1.02037,159.23,9.73102e+07,9.71414e+07,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.44335,8.44334,3.85267,16.0821,4.75806,2.95708,0.00875871,2.20203,7.98816,6.37517,7.99887,1.77656e-06,2.78183e-08,2.74293e-11,4.88932e-09,0.0905315,0.000277702,5.44894e+06,272447,496711,0.199043,4.54548e-05,6.58322e-11,8.74257e-06,3.18768e+12,,3.47445e-06,5.01764e-08,6.45179e-11,5.49052e-08,0.999998,0.995215,0.000227274,3.29161e-10,4.37128e-05,1.59384e+13,,,3.29317e+08,3.07663e+06,0.149997,,,0.00116474,0.00116474,3.47445e-06,5.01764e-08,6.45179e-11,5.49052e-08,0.999998,0.00116474,1,,1.2082e+16,,118616,2.37231e+06,,,4518.89,82.9878,37.1532,14.397,1.25449e+08,592105,1.51503e+08,,,147.018,60.4043,2.51797e+10,1,,,,0.999998,,,,,6.37536e+11,0.549941,9.97408e+07,4.26458e+08,,1.26046e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2144,615361,0.0318469,7.27276e-06,1.05332e-11,1.39881e-06,6.37532e+11,615361,4.50996e-10,8.08177e-07,1.26573e-08,1.25106e-11,2.22465e-09,0.049787,0.000132777,55403.8,875.939,0.984244,153.964,1.12168e+08,2.37214e+06,931.608,14.5729,0.0141965,2.56129,2.26958e+07,118422,2770.19,43.7969,0.0492122,7.6982,5.60842e+06,118607,2.04589e+08,,720.93,11.2909,0.01116,1.98448,4.44122e+07,118443,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.19186e+08,3.19179e+08,4.7877e+07,4.78769e+07,145.311,7265.54,3.19186e+08,3.19182e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.159234,3.63638e-05,5.26658e-11,6.99405e-06,1.12168e+08,,0.999998,,,55403.8,875.939,0.984244,153.964,1.12168e+08,1.11713e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.50404,8.50403,3.86127,16.0821,4.74354,2.94247,-0.00689739,2.18742,8.04987,6.37514,8.05917,1.46963e-06,2.30167e-08,2.27498e-11,4.04539e-09,0.0905348,0.000241448,5.44894e+06,272447,496754,0.159234,3.63638e-05,5.26658e-11,6.99405e-06,3.18766e+12,,2.87407e-06,4.15141e-08,5.35089e-11,4.54265e-08,0.999998,0.796172,0.000181819,2.63329e-10,3.49703e-05,1.59383e+13,,,3.78841e+08,3.07681e+06,0.149997,,,0.00101264,0.00101264,2.87407e-06,4.15141e-08,5.35089e-11,4.54265e-08,0.999998,0.00101264,1,,1.2082e+16,,118607,2.37214e+06,,,4295.91,79.5161,37.15,13.7869,1.44333e+08,592092,1.74252e+08,,,147.017,60.4042,2.51797e+10,1,,,,0.999998,,,,,6.37532e+11,0.549921,1.14597e+08,4.90554e+08,,1.4493e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2145,615398,0.0254775,5.81821e-06,8.42653e-12,1.11905e-06,6.37527e+11,615398,4.50996e-10,6.68734e-07,1.04754e-08,1.03777e-11,1.84114e-09,0.049787,0.000115443,53565.2,846.715,0.949228,148.827,1.29256e+08,2.37195e+06,885.347,13.8528,0.0135369,2.43475,2.61136e+07,118414,2678.26,42.3357,0.0474614,7.44136,6.46279e+06,118598,2.35381e+08,,686.196,10.7489,0.0106486,1.88922,5.10871e+07,118458,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.67063e+08,3.67056e+08,5.50585e+07,5.50584e+07,148.217,7410.85,3.67063e+08,3.67058e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.127387,2.90911e-05,4.21326e-11,5.59524e-06,1.29255e+08,,0.999998,,,53565.2,846.715,0.949228,148.827,1.29256e+08,1.28469e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.56474,8.56473,3.86987,16.0821,4.72888,2.92774,-0.0226295,2.17268,8.11145,6.37511,8.11953,1.21609e-06,1.90495e-08,1.88718e-11,3.34813e-09,0.0905377,0.000209934,5.44894e+06,272447,496801,0.127387,2.90911e-05,4.21326e-11,5.59524e-06,3.18764e+12,,2.37817e-06,3.43576e-08,4.43862e-11,3.75956e-08,0.999998,0.636937,0.000145455,2.10663e-10,2.79762e-05,1.59382e+13,,,4.35793e+08,3.07699e+06,0.149997,,,0.000880442,0.000880442,2.37817e-06,3.43576e-08,4.43862e-11,3.75956e-08,0.999998,0.000880442,1,,1.2082e+16,,118598,2.37195e+06,,,4085.23,76.2342,37.147,13.2101,1.6605e+08,592113,2.00412e+08,,,147.017,60.404,2.51797e+10,1,,,,0.999998,,,,,6.37528e+11,0.549903,1.31682e+08,5.64263e+08,,1.66646e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2146,615435,0.020382,4.65457e-06,6.74122e-12,8.95239e-07,6.37522e+11,615435,4.50996e-10,5.53514e-07,8.67201e-09,8.60983e-12,1.52419e-09,0.049787,0.000100375,51772.3,818.232,0.915303,143.821,1.48906e+08,2.37177e+06,841.651,13.1724,0.0129096,2.31515,3.00439e+07,118416,2588.62,40.9116,0.0457652,7.19103,7.44532e+06,118588,2.70791e+08,,653.308,10.2355,0.0101621,1.79899,5.87632e+07,118472,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.22122e+08,4.22114e+08,6.33173e+07,6.33171e+07,151.181,7559.07,4.22122e+08,4.22117e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.10191,2.32728e-05,3.37061e-11,4.47619e-06,1.48906e+08,,0.999999,,,51772.3,818.232,0.915303,143.821,1.48906e+08,1.4774e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.62544,8.62543,3.87847,16.0821,4.7141,2.91288,-0.0384349,2.15782,8.17291,6.37507,8.17993,1.00659e-06,1.57705e-08,1.56574e-11,2.77182e-09,0.0905403,0.000182537,5.44894e+06,272447,496846,0.10191,2.32728e-05,3.37061e-11,4.47619e-06,3.18761e+12,,1.96843e-06,2.84428e-08,3.68251e-11,3.11235e-08,0.999999,0.50955,0.000116364,1.68531e-10,2.2381e-05,1.59381e+13,,,5.01288e+08,3.07717e+06,0.149998,,,0.000765524,0.000765524,1.96843e-06,2.84428e-08,3.68251e-11,3.11235e-08,0.999999,0.000765524,1,,1.2082e+16,,118588,2.37177e+06,,,3886.08,73.1302,37.1441,12.6645,1.91023e+08,592157,2.30497e+08,,,147.017,60.4039,2.51797e+10,1,,,,0.999999,,,,,6.37523e+11,0.549888,1.51331e+08,6.49028e+08,,1.9162e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2147,615469,0.0163056,3.72365e-06,5.39298e-12,7.16191e-07,6.37516e+11,615469,4.50996e-10,4.58275e-07,7.18106e-09,7.14432e-12,1.26214e-09,0.049787,8.72757e-05,50025.3,790.493,0.882448,138.945,1.71505e+08,2.3716e+06,800.359,12.529,0.0123129,2.20208,3.45638e+07,118422,2501.27,39.5246,0.0441224,6.94723,8.57525e+06,118580,3.11511e+08,,622.152,9.74897,0.0096991,1.71348,6.75906e+07,118485,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.85439e+08,4.85431e+08,7.28149e+07,7.28147e+07,154.205,7710.25,4.85439e+08,4.85434e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.081528,1.86183e-05,2.69649e-11,3.58096e-06,1.71505e+08,,0.999999,,,50025.3,790.493,0.882448,138.945,1.71505e+08,1.69901e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.68613,8.68613,3.88707,16.0821,4.69919,2.8979,-0.0543109,2.14284,8.23428,6.37504,8.24037,8.33417e-07,1.30594e-08,1.29926e-11,2.29533e-09,0.0905424,0.000158719,5.44894e+06,272447,496890,0.081528,1.86183e-05,2.69649e-11,3.58096e-06,3.18758e+12,,1.62973e-06,2.35527e-08,3.05569e-11,2.57725e-08,0.999999,0.40764,9.30914e-05,1.34824e-10,1.79048e-05,1.59379e+13,,,5.76607e+08,3.07735e+06,0.149998,,,0.000665619,0.000665619,1.62973e-06,2.35527e-08,3.05569e-11,2.57725e-08,0.999999,0.000665619,1,,1.2082e+16,,118580,2.3716e+06,,,3697.74,70.1934,37.1413,12.1484,2.19743e+08,592213,2.65095e+08,,,147.016,60.4038,2.51797e+10,1,,,,0.999999,,,,,6.37517e+11,0.549875,1.73928e+08,7.46508e+08,,2.20339e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2148,615501,0.0130445,2.97892e-06,4.31438e-12,5.72953e-07,6.37509e+11,615501,4.50996e-10,3.79524e-07,5.94797e-09,5.92918e-12,1.04542e-09,0.049787,7.58868e-05,48324.4,763.497,0.850638,134.2,1.97494e+08,2.37144e+06,761.318,11.9204,0.0117454,2.09511,3.97615e+07,118433,2416.22,38.1748,0.0425319,6.70998,9.87468e+06,118572,3.5834e+08,,592.625,9.28773,0.00925839,1.63241,7.77422e+07,118497,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.58254e+08,5.58246e+08,8.37371e+07,8.37369e+07,157.289,7864.46,5.58254e+08,5.58249e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0652224,1.48946e-05,2.15719e-11,2.86476e-06,1.97493e+08,,0.999999,,,48324.4,763.497,0.850638,134.2,1.97494e+08,1.95386e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.74683,8.74683,3.89567,16.0821,4.68417,2.88281,-0.070255,2.12775,8.29555,6.37501,8.30084,6.90215e-07,1.08172e-08,1.0783e-11,1.90123e-09,0.0905443,0.00013801,5.44894e+06,272447,496929,0.0652224,1.48946e-05,2.15719e-11,2.86476e-06,3.18755e+12,,1.34968e-06,1.95084e-08,2.53597e-11,2.13471e-08,0.999999,0.326112,7.44731e-05,1.0786e-10,1.43238e-05,1.59377e+13,,,6.63223e+08,3.0775e+06,0.149998,,,0.00057876,0.00057876,1.34968e-06,1.95084e-08,2.53597e-11,2.13471e-08,0.999999,0.00057876,1,,1.2082e+16,,118572,2.37144e+06,,,3519.53,67.4134,37.1387,11.6598,2.5277e+08,592276,3.04883e+08,,,147.016,60.4037,2.51797e+10,1,,,,0.999999,,,,,6.3751e+11,0.549863,1.99914e+08,8.58609e+08,,2.53365e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2149,615529,0.0104356,2.38314e-06,3.45151e-12,4.58362e-07,6.37501e+11,615529,4.50996e-10,3.14386e-07,4.92783e-09,4.92146e-12,8.66117e-10,0.049787,6.59848e-05,46669.5,737.242,0.819852,129.585,2.2738e+08,2.3713e+06,724.39,11.3444,0.0112055,1.99389,4.57389e+07,118445,2333.48,36.8621,0.0409926,6.47923,1.1369e+07,118565,4.12192e+08,,564.63,8.85029,0.00883885,1.55553,8.94165e+07,118507,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.41991e+08,6.41983e+08,9.62976e+07,9.62975e+07,160.435,8021.75,6.41991e+08,6.41986e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0521779,1.19157e-05,1.72575e-11,2.29181e-06,2.2738e+08,,0.999999,,,46669.5,737.242,0.819852,129.585,2.2738e+08,2.24694e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.80753,8.80752,3.90427,16.0821,4.66903,2.86761,-0.0862646,2.11255,8.35675,6.37499,8.36135,5.71763e-07,8.96208e-09,8.9505e-12,1.57518e-09,0.090546,0.000120004,5.44894e+06,272447,496964,0.0521779,1.19157e-05,1.72575e-11,2.29181e-06,3.18751e+12,,1.11803e-06,1.61625e-08,2.10496e-11,1.76858e-08,0.999999,0.26089,5.95785e-05,8.62876e-11,1.14591e-05,1.59375e+13,,,7.62832e+08,3.07764e+06,0.149998,,,0.000503241,0.000503241,1.11803e-06,1.61625e-08,2.10496e-11,1.76858e-08,0.999999,0.000503241,1,,1.2082e+16,,118565,2.3713e+06,,,3350.84,64.7807,37.1362,11.1971,2.9075e+08,592340,3.5064e+08,,,147.016,60.4036,2.51797e+10,1,,,,0.999999,,,,,6.37502e+11,0.549853,2.29799e+08,9.87526e+08,,2.91346e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2150,615553,0.00834846,1.90651e-06,2.7612e-12,3.6669e-07,6.37492e+11,615553,4.50996e-10,2.6049e-07,4.08361e-09,4.08561e-12,7.17737e-10,0.049787,5.73752e-05,45060.4,711.725,0.790065,125.099,2.6175e+08,2.37118e+06,689.443,10.7992,0.0106918,1.89806,5.26128e+07,118458,2253.02,35.5862,0.0395032,6.25497,1.30875e+07,118559,4.74121e+08,,538.077,8.43525,0.00843939,1.48258,1.02842e+08,118516,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.38289e+08,7.3828e+08,1.10742e+08,1.10742e+08,163.644,8182.18,7.38289e+08,7.38283e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0417423,9.53256e-06,1.3806e-11,1.83345e-06,2.6175e+08,,0.999999,,,45060.4,711.725,0.790065,125.099,2.6175e+08,2.58398e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.86823,8.86822,3.91287,16.0821,4.6538,2.85231,-0.102337,2.09725,8.41789,6.37496,8.42188,4.73751e-07,7.42684e-09,7.43048e-12,1.30534e-09,0.0905474,0.000104348,5.44894e+06,272447,496994,0.0417423,9.53256e-06,1.3806e-11,1.83345e-06,3.18746e+12,,9.26363e-07,1.33936e-08,1.74745e-11,1.4656e-08,0.999999,0.208712,4.76628e-05,6.90301e-11,9.16725e-06,1.59373e+13,,,8.77381e+08,3.07776e+06,0.149999,,,0.00043758,0.00043758,9.26363e-07,1.33936e-08,1.74745e-11,1.4656e-08,0.999999,0.00043758,1,,1.2082e+16,,118559,2.37118e+06,,,3191.08,62.2866,37.1339,10.7587,3.34428e+08,592402,4.0326e+08,,,147.016,60.4036,2.51797e+10,1,,,,0.999999,,,,,6.37493e+11,0.549845,2.64167e+08,1.13578e+09,,3.35024e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2151,615573,0.00667877,1.52521e-06,2.20896e-12,2.93352e-07,6.37482e+11,615573,4.50996e-10,2.15883e-07,3.38477e-09,3.39219e-12,5.94909e-10,0.049787,4.98893e-05,43496.9,686.938,0.761253,120.742,3.01275e+08,2.37108e+06,656.356,10.2827,0.0102031,1.80729,6.05177e+07,118471,2174.84,34.3469,0.0380627,6.03712,1.50638e+07,118554,5.4534e+08,,512.882,8.04133,0.00805897,1.41335,1.18281e+08,118524,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.49031e+08,8.49023e+08,1.27354e+08,1.27353e+08,166.916,8345.83,8.49031e+08,8.49025e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0333939,7.62605e-06,1.10448e-11,1.46676e-06,3.01275e+08,,0.999999,,,43496.9,686.938,0.761253,120.742,3.01275e+08,2.97158e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.92892,8.92892,3.92147,16.0821,4.63846,2.83692,-0.118471,2.08186,8.47896,6.37495,8.48243,3.9263e-07,6.15594e-09,6.16945e-12,1.08197e-09,0.0905487,9.07346e-05,5.44894e+06,272447,497019,0.0333939,7.62605e-06,1.10448e-11,1.46676e-06,3.18741e+12,,7.6773e-07,1.11015e-08,1.45087e-11,1.21478e-08,0.999999,0.166969,3.81302e-05,5.52241e-11,7.3338e-06,1.5937e+13,,,1.00911e+09,3.07786e+06,0.149999,,,0.000380487,0.000380487,7.6773e-07,1.11015e-08,1.45087e-11,1.21478e-08,0.999999,0.000380487,1,,1.2082e+16,,118554,2.37108e+06,,,3039.71,59.9226,37.1316,10.3432,3.84657e+08,592460,4.63773e+08,,,147.016,60.4035,2.51797e+10,1,,,,0.999999,,,,,6.37482e+11,0.549837,3.03691e+08,1.30627e+09,,3.85253e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2152,615589,0.00534302,1.22017e-06,1.76717e-12,2.34682e-07,6.3747e+11,615589,4.50996e-10,1.78954e-07,2.80611e-09,2.81684e-12,4.93205e-10,0.049787,4.33802e-05,41978.4,662.874,0.733394,116.513,3.46729e+08,2.371e+06,625.015,9.79339,0.00973796,1.72128,6.96084e+07,118484,2098.92,33.1437,0.0366697,5.82563,1.73365e+07,118550,6.27241e+08,,488.966,7.66732,0.00769663,1.34761,1.36036e+08,118530,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.76384e+08,9.76376e+08,1.46457e+08,1.46456e+08,170.255,8512.74,9.76384e+08,9.76379e+08,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0267151,6.10084e-06,8.83585e-12,1.17341e-06,3.46729e+08,,0.999999,,,41978.4,662.874,0.733394,116.513,3.46729e+08,3.41732e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,8.98962,8.98962,3.93007,16.0821,4.62303,2.82143,-0.134663,2.06637,8.53999,6.37493,8.543,3.2547e-07,5.1036e-09,5.12311e-12,8.97012e-10,0.0905498,7.88974e-05,5.44894e+06,272447,497040,0.0267151,6.10084e-06,8.83585e-12,1.17341e-06,3.18735e+12,,6.36401e-07,9.20362e-09,1.20479e-11,1.00711e-08,0.999999,0.133575,3.05042e-05,4.41793e-11,5.86704e-06,1.59367e+13,,,1.1606e+09,3.07795e+06,0.149999,,,0.000330845,0.000330845,6.36401e-07,9.20362e-09,1.20479e-11,1.00711e-08,0.999999,0.000330845,1,,1.2082e+16,,118550,2.371e+06,,,2896.24,57.6812,37.1295,9.9493,4.4242e+08,592513,5.33363e+08,,,147.016,60.4034,2.51797e+10,1,,,,0.999999,,,,,6.3747e+11,0.549831,3.49143e+08,1.50234e+09,,4.43016e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2153,615603,0.00427441,9.76134e-07,1.41374e-12,1.87745e-07,6.37456e+11,615603,4.50996e-10,1.48372e-07,2.32686e-09,2.33938e-12,4.0897e-10,0.049787,3.77204e-05,40504.5,639.523,0.706462,112.408,3.99001e+08,2.37093e+06,595.317,9.32951,0.00929526,1.63976,8.00626e+07,118495,2025.22,31.9762,0.0353231,5.62041,1.99501e+07,118546,7.21427e+08,,466.256,7.31209,0.00735144,1.28518,1.56454e+08,118536,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.12284e+09,1.12283e+09,1.68425e+08,1.68425e+08,173.66,8683,1.12284e+09,1.12284e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0213721,4.88067e-06,7.06868e-12,9.38726e-07,3.99001e+08,,0.999999,,,40504.5,639.523,0.706462,112.408,3.99001e+08,3.92991e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.05032,9.05031,3.93867,16.0821,4.6075,2.80586,-0.150911,2.0508,8.60097,6.37492,8.60359,2.69854e-07,4.232e-09,4.25477e-12,7.43819e-10,0.0905507,6.86045e-05,5.44894e+06,272447,497056,0.0213721,4.88067e-06,7.06868e-12,9.38726e-07,3.18728e+12,,5.27647e-07,7.63173e-09,1.00058e-11,8.35104e-09,0.999999,0.10686,2.44033e-05,3.53434e-11,4.69363e-06,1.59364e+13,,,1.33482e+09,3.07801e+06,0.149999,,,0.00028768,0.00028768,5.27647e-07,7.63173e-09,1.00058e-11,8.35104e-09,0.999999,0.00028768,1,,1.2082e+16,,118546,2.37093e+06,,,2760.19,55.5551,37.1274,9.57563,5.08848e+08,592560,6.13392e+08,,,147.015,60.4034,2.51797e+10,1,,,,0.999999,,,,,6.37456e+11,0.549825,4.01414e+08,1.72781e+09,,5.09444e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2154,615613,0.00341953,7.80907e-07,1.13099e-12,1.50196e-07,6.3744e+11,615613,4.50996e-10,1.23042e-07,1.92982e-09,1.94309e-12,3.39188e-10,0.049787,3.27992e-05,39074.6,616.877,0.680434,108.428,4.59114e+08,2.37088e+06,567.162,8.88961,0.00887382,1.56244,9.2085e+07,118505,1953.73,30.8438,0.0340217,5.42138,2.29557e+07,118544,8.29741e+08,,444.685,6.97458,0.00702254,1.22586,1.79936e+08,118540,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.29127e+09,1.29126e+09,1.93689e+08,1.93689e+08,177.133,8856.66,1.29127e+09,1.29126e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0170977,3.90454e-06,5.65495e-12,7.50981e-07,4.59114e+08,,1,,,39074.6,616.877,0.680434,108.428,4.59114e+08,4.5194e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.11102,9.11101,3.94727,16.0821,4.59189,2.7902,-0.167214,2.03514,8.66192,6.37491,8.66419,2.23785e-07,3.50992e-09,3.53405e-12,6.16907e-10,0.0905515,5.96544e-05,5.44894e+06,272447,497069,0.0170977,3.90454e-06,5.65495e-12,7.50981e-07,3.1872e+12,,4.37565e-07,6.32952e-09,8.31079e-12,6.92611e-09,1,0.0854883,1.95227e-05,2.82747e-11,3.7549e-06,1.5936e+13,,,1.53517e+09,3.07806e+06,0.149999,,,0.000250147,0.000250147,4.37565e-07,6.32952e-09,8.31079e-12,6.92611e-09,1,0.000250147,1,,1.2082e+16,,118544,2.37088e+06,,,2631.13,53.5377,37.1255,9.22105,5.8524e+08,592600,7.05425e+08,,,147.015,60.4033,2.51797e+10,1,,,,1,,,,,6.3744e+11,0.54982,4.61525e+08,1.98711e+09,,5.85835e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2155,615621,0.00273562,6.24726e-07,9.04791e-13,1.20157e-07,6.37421e+11,615621,4.50996e-10,1.02055e-07,1.60083e-09,1.61413e-12,2.81364e-10,0.049787,2.852e-05,37688,594.922,0.655286,104.569,5.28243e+08,2.37084e+06,540.46,8.47228,0.00847257,1.48909,1.05911e+08,118514,1884.4,29.7461,0.0327643,5.22843,2.64122e+07,118542,9.54302e+08,,424.188,6.65382,0.0067091,1.16948,2.06939e+08,118543,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.48495e+09,1.48495e+09,2.22742e+08,2.22742e+08,180.676,9033.79,1.48495e+09,1.48495e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0136781,3.12363e-06,4.52396e-12,6.00785e-07,5.28243e+08,,1,,,37688,594.922,0.655286,104.569,5.28243e+08,5.19731e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.17171,9.17171,3.95587,16.0821,4.5762,2.77446,-0.183569,2.0194,8.72283,6.3749,8.72481,1.85616e-07,2.91158e-09,2.93577e-12,5.11742e-10,0.0905523,5.1872e-05,5.44894e+06,272447,497079,0.0136781,3.12363e-06,4.52396e-12,6.00785e-07,3.18711e+12,,3.6293e-07,5.25048e-09,6.90379e-12,5.74536e-09,1,0.0683906,1.56181e-05,2.26198e-11,3.00392e-06,1.59355e+13,,,1.76557e+09,3.0781e+06,0.149999,,,0.000217512,0.000217512,3.6293e-07,5.25048e-09,6.90379e-12,5.74536e-09,1,0.000217512,1,,1.2082e+16,,118542,2.37084e+06,,,2508.65,51.6227,37.1236,8.88447,6.73091e+08,592635,8.11263e+08,,,147.015,60.4033,2.51797e+10,1,,,,1,,,,,6.37422e+11,0.549816,5.30652e+08,2.2853e+09,,6.73686e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2156,615626,0.0021885,4.99781e-07,7.23833e-13,9.61255e-08,6.374e+11,615626,4.50996e-10,8.46628e-08,1.32816e-09,1.34102e-12,2.33439e-10,0.0497871,2.47992e-05,36344.1,573.649,0.630995,100.829,6.07742e+08,2.37081e+06,515.126,8.07623,0.00809045,1.41948,1.2181e+08,118522,1817.2,28.6824,0.0315497,5.04146,3.03871e+07,118541,1.09755e+09,,404.706,6.34888,0.00641033,1.11589,2.37992e+08,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.7077e+09,1.70769e+09,2.56153e+08,2.56153e+08,184.289,9214.47,1.7077e+09,1.70769e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0109425,2.4989e-06,3.61917e-12,4.80628e-07,6.07741e+08,,1,,,36344.1,573.649,0.630995,100.829,6.07742e+08,5.97691e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.23241,9.23241,3.96447,16.0821,4.56043,2.75865,-0.199974,2.00359,8.78372,6.3749,8.78544,1.53985e-07,2.41566e-09,2.43905e-12,4.2458e-10,0.0905529,4.51049e-05,5.44894e+06,272447,497086,0.0109425,2.4989e-06,3.61917e-12,4.80628e-07,3.187e+12,,3.01081e-07,4.35616e-09,5.73565e-12,4.76675e-09,1,0.0547125,1.24945e-05,1.80958e-11,2.40314e-06,1.5935e+13,,,2.03052e+09,3.07813e+06,0.149999,,,0.000189134,0.000189134,3.01081e-07,4.35616e-09,5.73565e-12,4.76675e-09,1,0.000189134,1,,1.2082e+16,,118541,2.37081e+06,,,2392.38,49.8042,37.1219,8.56486,7.74119e+08,592663,9.32977e+08,,,147.015,60.4033,2.51797e+10,1,,,,1,,,,,6.37401e+11,0.549812,6.1015e+08,2.62821e+09,,7.74714e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2157,615630,0.0017508,3.99824e-07,5.79067e-13,7.69004e-08,6.37376e+11,615630,4.50996e-10,7.02469e-08,1.10212e-09,1.11424e-12,1.9371e-10,0.0497871,2.15638e-05,35042,553.042,0.607535,97.2073,6.99165e+08,2.37079e+06,491.08,7.70022,0.0077265,1.3534,1.40095e+08,118528,1752.1,27.6521,0.0303768,4.86037,3.49582e+07,118540,1.26228e+09,,386.182,6.05888,0.00612552,1.06492,2.73704e+08,118547,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.96385e+09,1.96384e+09,2.94576e+08,2.94576e+08,187.975,9398.75,1.96385e+09,1.96384e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.008754,1.99912e-06,2.89533e-12,3.84502e-07,6.99165e+08,,1,,,35042,553.042,0.607535,97.2073,6.99165e+08,6.87344e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.29311,9.29311,3.97307,16.0821,4.54459,2.74276,-0.216429,1.9877,8.84458,6.37489,8.84607,1.27766e-07,2.00455e-09,2.02659e-12,3.52322e-10,0.0905534,3.92206e-05,5.44894e+06,272447,497090,0.008754,1.99912e-06,2.89533e-12,3.84502e-07,3.18688e+12,,2.49815e-07,3.61477e-09,4.7657e-12,3.95549e-09,1,0.04377,9.99561e-06,1.44767e-11,1.92251e-06,1.59344e+13,,,2.33523e+09,3.07815e+06,0.149999,,,0.000164459,0.000164459,2.49815e-07,3.61477e-09,4.7657e-12,3.95549e-09,1,0.000164459,1,,1.2082e+16,,118540,2.37079e+06,,,2281.96,48.0769,37.1202,8.26127,8.90301e+08,592687,1.07295e+09,,,147.015,60.4032,2.51797e+10,1,,,,1,,,,,6.37377e+11,0.549809,7.01571e+08,3.02257e+09,,8.90896e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2158,615632,0.00140064,3.1986e-07,4.63253e-13,6.15204e-08,6.37348e+11,615632,4.50996e-10,5.82953e-08,9.14692e-10,9.25911e-13,1.60768e-10,0.0497871,1.87506e-05,33781,533.091,0.584885,93.7003,8.04301e+08,2.37078e+06,468.25,7.34313,0.0073798,1.29063,1.61122e+08,118534,1689.05,26.6545,0.0292443,4.68502,4.02151e+07,118539,1.45172e+09,,368.565,5.78303,0.00585396,1.01643,3.14773e+08,118548,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.25843e+09,2.25842e+09,3.38763e+08,3.38763e+08,191.735,9586.73,2.25843e+09,2.25842e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.0070032,1.5993e-06,2.31627e-12,3.07602e-07,8.04301e+08,,1,,,33781,533.091,0.584885,93.7003,8.04301e+08,7.90446e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.35381,9.3538,3.98167,16.0821,4.52867,2.7268,-0.23293,1.97174,8.90542,6.37489,8.90672,1.06029e-07,1.66366e-09,1.68407e-12,2.92408e-10,0.0905539,3.41041e-05,5.44894e+06,272447,497093,0.0070032,1.5993e-06,2.31627e-12,3.07602e-07,3.18674e+12,,2.07312e-07,3.00005e-09,3.96021e-12,3.28282e-09,1,0.035016,7.99649e-06,1.15813e-11,1.53801e-06,1.59337e+13,,,2.68563e+09,3.07816e+06,0.149999,,,0.000143004,0.000143004,2.07312e-07,3.00005e-09,3.96021e-12,3.28282e-09,1,0.000143004,1,,1.2082e+16,,118539,2.37078e+06,,,2177.06,46.4355,37.1186,7.97279,1.02391e+09,592706,1.23391e+09,,,147.015,60.4032,2.51797e+10,1,,,,1,,,,,6.37349e+11,0.549806,8.06706e+08,3.47608e+09,,1.02451e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2159,615633,0.00112051,2.55888e-07,3.70603e-13,4.92163e-08,6.37316e+11,615633,4.50996e-10,4.83848e-08,7.59258e-10,7.69494e-13,1.33448e-10,0.0497871,1.63044e-05,32560.2,513.779,0.563021,90.306,9.25208e+08,2.37078e+06,446.566,7.00388,0.00704945,1.23101,1.85303e+08,118538,1628.01,25.689,0.028151,4.5153,4.62604e+07,118539,1.66958e+09,,351.806,5.52056,0.00559499,0.970303,3.62001e+08,118549,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.59719e+09,2.59718e+09,3.89577e+08,3.89577e+08,195.569,9778.46,2.59719e+09,2.59718e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00560256,1.27944e-06,1.85301e-12,2.46081e-07,9.25208e+08,,1,,,32560.2,513.779,0.563021,90.306,9.25208e+08,9.09013e+08,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.4145,9.4145,3.99027,16.0821,4.51269,2.71078,-0.249476,1.95572,8.96624,6.37489,8.96737,8.80039e-08,1.38096e-09,1.39958e-12,2.4272e-10,0.0905543,2.9655e-05,5.44894e+06,272447,497094,0.00560256,1.27944e-06,1.85301e-12,2.46081e-07,3.18658e+12,,1.72068e-07,2.49025e-09,3.2912e-12,2.72497e-09,1,0.0280128,6.39719e-06,9.26506e-12,1.23041e-06,1.59329e+13,,,3.0886e+09,3.07817e+06,0.15,,,0.000124348,0.000124348,1.72068e-07,2.49025e-09,3.2912e-12,2.72497e-09,1,0.000124348,1,,1.2082e+16,,118539,2.37078e+06,,,2077.37,44.8754,37.1171,7.69859,1.17756e+09,592720,1.41903e+09,,,147.015,60.4032,2.51797e+10,1,,,,1,,,,,6.37317e+11,0.549803,9.27612e+08,3.99762e+09,,1.17816e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2160,615633,0.00089641,2.0471e-07,2.96482e-13,3.9373e-08,6.37279e+11,615633,4.50996e-10,4.01653e-08,6.3033e-10,6.39566e-13,1.10788e-10,0.0497871,1.41774e-05,31378.7,495.094,0.541919,87.0217,1.06425e+09,2.37078e+06,425.964,6.68149,0.00673465,1.17435,2.13111e+08,118541,1568.94,24.7547,0.0270959,4.35108,5.32125e+07,118539,1.92011e+09,,335.858,5.27076,0.00534798,0.926398,4.16314e+08,118550,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.98677e+09,2.98676e+09,4.48014e+08,4.48013e+08,199.481,9974.03,2.98677e+09,2.98676e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00448205,1.02355e-06,1.48241e-12,1.96865e-07,1.06425e+09,,1,,,31378.7,495.094,0.541919,87.0217,1.06425e+09,1.04536e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.4752,9.4752,3.99887,16.0821,4.49664,2.69469,-0.266066,1.93963,9.02704,6.37489,9.02802,7.30541e-08,1.14647e-09,1.16327e-12,2.01505e-10,0.0905546,2.57864e-05,5.44894e+06,272447,497095,0.00448205,1.02355e-06,1.48241e-12,1.96865e-07,3.18639e+12,,1.42837e-07,2.06739e-09,2.73548e-12,2.26225e-09,1,0.0224102,5.11775e-06,7.41205e-12,9.84326e-07,1.5932e+13,,,3.55202e+09,3.07817e+06,0.15,,,0.000108126,0.000108126,1.42837e-07,2.06739e-09,2.73548e-12,2.26225e-09,1,0.000108126,1,,1.2082e+16,,118539,2.37078e+06,,,1982.61,43.3921,37.1156,7.43788,1.35426e+09,592732,1.63191e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.3728e+11,0.549801,1.06665e+09,4.59738e+09,,1.35485e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2161,615633,0.000717128,1.63768e-07,2.37186e-13,3.14984e-08,6.37236e+11,615633,4.50996e-10,3.33469e-08,5.2337e-10,5.31627e-13,9.19884e-11,0.0497871,1.23278e-05,30235.8,477.021,0.521558,83.8449,1.22415e+09,2.37078e+06,406.383,6.37502,0.00643461,1.12048,2.45091e+08,118544,1511.79,23.851,0.0260779,4.19225,6.12074e+07,118539,2.20823e+09,,320.678,5.03296,0.00511236,0.884601,4.78774e+08,118550,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.43478e+09,3.43477e+09,5.15216e+08,5.15215e+08,203.47,10173.5,3.43478e+09,3.43477e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00358564,8.1884e-07,1.18593e-12,1.57492e-07,1.22415e+09,,1,,,30235.8,477.021,0.521558,83.8449,1.22415e+09,1.20217e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.5359,9.5359,4.00747,16.0821,4.48052,2.67854,-0.282698,1.92348,9.08783,6.37489,9.08869,6.06528e-08,9.51929e-10,9.66948e-13,1.67313e-10,0.090555,2.24224e-05,5.44894e+06,272447,497094,0.00358564,8.1884e-07,1.18593e-12,1.57492e-07,3.18618e+12,,1.18589e-07,1.71657e-09,2.27382e-12,1.87837e-09,1,0.0179282,4.0942e-06,5.92964e-12,7.8746e-07,1.59309e+13,,,4.08495e+09,3.07816e+06,0.15,,,9.40199e-05,9.40199e-05,1.18589e-07,1.71657e-09,2.27382e-12,1.87837e-09,1,9.40199e-05,1,,1.2082e+16,,118539,2.37078e+06,,,1892.51,41.9814,37.1142,7.18993,1.55746e+09,592740,1.87672e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.37237e+11,0.549799,1.22655e+09,5.28711e+09,,1.55806e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2162,615632,0.000573702,1.31014e-07,1.89749e-13,2.51987e-08,6.37187e+11,615632,4.50996e-10,2.76898e-08,4.34618e-10,4.41947e-13,7.63893e-11,0.0497871,1.07196e-05,29130.3,459.545,0.501914,80.7732,1.40803e+09,2.37078e+06,387.767,6.0836,0.00614858,1.06926,2.81867e+08,118546,1456.52,22.9772,0.0250957,4.03866,7.04016e+07,118539,2.53956e+09,,306.226,4.80652,0.00488756,0.844802,5.50603e+08,118550,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.95e+09,3.94999e+09,5.92498e+08,5.92498e+08,207.54,10377,3.95e+09,3.94999e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00286851,6.55072e-07,9.48743e-13,1.25994e-07,1.40803e+09,,1,,,29130.3,459.545,0.501914,80.7732,1.40803e+09,1.38249e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.5966,9.5966,4.01607,16.0821,4.46435,2.66233,-0.29937,1.90727,9.14861,6.37489,9.14935,5.03637e-08,7.90506e-10,8.03835e-13,1.38941e-10,0.0905552,1.94974e-05,5.44894e+06,272447,497093,0.00286851,6.55072e-07,9.48743e-13,1.25994e-07,3.18594e+12,,9.84716e-08,1.42548e-09,1.89025e-12,1.55985e-09,1,0.0143426,3.27536e-06,4.74371e-12,6.29968e-07,1.59297e+13,,,4.69781e+09,3.07816e+06,0.15,,,8.17546e-05,8.17546e-05,9.84716e-08,1.42548e-09,1.89025e-12,1.55985e-09,1,8.17546e-05,1,,1.2082e+16,,118539,2.37078e+06,,,1806.8,40.6393,37.1129,6.95405,1.79115e+09,592746,2.15825e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.37188e+11,0.549798,1.41043e+09,6.08031e+09,,1.79174e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2163,615630,0.000458962,1.04812e-07,1.51799e-13,2.0159e-08,6.37131e+11,615630,4.50996e-10,2.29955e-08,3.60964e-10,3.67428e-13,6.34438e-11,0.0497871,9.32121e-06,28061.6,442.651,0.482967,77.8038,1.6195e+09,2.37079e+06,370.064,5.80641,0.00587586,1.02054,3.2416e+08,118548,1403.08,22.1326,0.0241484,3.89019,8.09749e+07,118540,2.9206e+09,,292.464,4.59085,0.00467305,0.806897,6.33207e+08,118550,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.54249e+09,4.54248e+09,6.81373e+08,6.81372e+08,211.69,10584.5,4.54249e+09,4.54249e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00229481,5.24058e-07,7.58994e-13,1.00795e-07,1.6195e+09,,1,,,28061.6,442.651,0.482967,77.8038,1.6195e+09,1.58987e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.65729,9.65729,4.02467,16.0821,4.44811,2.64606,-0.316082,1.891,9.20938,6.37489,9.21002,4.18255e-08,6.56542e-10,6.68298e-13,1.15395e-10,0.0905555,1.69539e-05,5.44894e+06,272447,497091,0.00229481,5.24058e-07,7.58994e-13,1.00795e-07,3.18566e+12,,8.17775e-08,1.18391e-09,1.57152e-12,1.2955e-09,1,0.011474,2.62029e-06,3.79497e-12,5.03975e-07,1.59283e+13,,,5.40261e+09,3.07815e+06,0.15,,,7.10894e-05,7.10894e-05,8.17775e-08,1.18391e-09,1.57152e-12,1.2955e-09,1,7.10894e-05,1,,1.2082e+16,,118540,2.37079e+06,,,1725.26,39.3622,37.1116,6.72959,2.05988e+09,592750,2.48201e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.37132e+11,0.549796,1.6219e+09,6.99247e+09,,2.06048e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2164,615629,0.000367169,8.38493e-08,1.21439e-13,1.61272e-08,6.37066e+11,615629,4.50996e-10,1.90995e-08,2.9983e-10,3.055e-13,5.26987e-11,0.0497871,8.10525e-06,27028.6,426.325,0.464695,74.9341,1.86268e+09,2.3708e+06,353.223,5.54268,0.0056158,0.97419,3.72797e+08,118549,1351.43,21.3163,0.0232347,3.74671,9.31341e+07,118540,3.35879e+09,,279.355,4.3854,0.00446834,0.770788,7.28201e+08,118550,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.22387e+09,5.22386e+09,7.83579e+08,7.83578e+08,215.924,10796.2,5.22387e+09,5.22386e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00183585,4.19246e-07,6.07195e-13,8.0636e-08,1.86268e+09,,1,,,27028.6,426.325,0.464695,74.9341,1.86268e+09,1.82835e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.71799,9.71799,4.03327,16.0821,4.43182,2.62974,-0.332832,1.87468,9.27014,6.37489,9.2707,3.47393e-08,5.45349e-10,5.55662e-13,9.58516e-11,0.0905557,1.47423e-05,5.44894e+06,272447,497089,0.00183585,4.19246e-07,6.07195e-13,8.0636e-08,3.18533e+12,,6.79224e-08,9.83396e-10,1.30665e-12,1.07609e-09,1,0.00917923,2.09623e-06,3.03598e-12,4.0318e-07,1.59267e+13,,,6.21312e+09,3.07814e+06,0.15,,,6.18157e-05,6.18157e-05,6.79224e-08,9.83396e-10,1.30665e-12,1.07609e-09,1,6.18157e-05,1,,1.2082e+16,,118540,2.3708e+06,,,1647.66,38.1467,37.1104,6.51595,2.36893e+09,592752,2.85434e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.37067e+11,0.549795,1.86508e+09,8.04147e+09,,2.36952e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2165,615627,0.000293735,6.70794e-08,9.71512e-14,1.29018e-08,6.36992e+11,615627,4.50996e-10,1.58656e-08,2.4908e-10,2.54032e-13,4.37788e-11,0.0497871,7.04791e-06,26030.4,410.551,0.447076,72.1616,2.14235e+09,2.37081e+06,337.199,5.2917,0.00536777,0.930078,4.28729e+08,118549,1301.52,20.5276,0.0223538,3.60808,1.07117e+08,118540,3.8627e+09,,266.867,4.18965,0.00427294,0.736381,8.37443e+08,118549,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.00744e+09,6.00743e+09,9.01115e+08,9.01115e+08,220.243,11012.1,6.00744e+09,6.00744e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00146868,3.35397e-07,4.85756e-13,6.45088e-08,2.14235e+09,,1,,,26030.4,410.551,0.447076,72.1616,2.14235e+09,2.1026e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.77869,9.77869,4.04187,16.0821,4.41548,2.61337,-0.349619,1.85831,9.33089,6.3749,9.33138,2.88573e-08,4.53042e-10,4.62049e-13,7.96276e-11,0.0905558,1.28192e-05,5.44894e+06,272447,497087,0.00146868,3.35397e-07,4.85756e-13,6.45088e-08,3.18496e+12,,5.64217e-08,8.16943e-10,1.08652e-12,8.93949e-10,1,0.00734339,1.67699e-06,2.42878e-12,3.22544e-07,1.59248e+13,,,7.14521e+09,3.07814e+06,0.15,,,5.37518e-05,5.37518e-05,5.64217e-08,8.16943e-10,1.08652e-12,8.93949e-10,1,5.37518e-05,1,,1.2082e+16,,118540,2.37081e+06,,,1573.79,36.9894,37.1093,6.31255,2.72433e+09,592754,3.28251e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.36992e+11,0.549794,2.14474e+09,9.24781e+09,,2.72493e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2166,615625,0.000234988,5.36635e-08,7.7721e-14,1.03214e-08,6.36906e+11,615625,4.50996e-10,1.31807e-08,2.06944e-10,2.11252e-13,3.63729e-11,0.0497871,6.12852e-06,25066.1,395.316,0.43009,69.4836,2.46396e+09,2.37082e+06,321.948,5.05279,0.00513118,0.888087,4.93052e+08,118550,1253.3,19.7658,0.0215045,3.47418,1.23198e+08,118541,4.44221e+09,,254.966,4.00308,0.00408642,0.703591,9.63073e+08,118549,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.90856e+09,6.90855e+09,1.03628e+09,1.03628e+09,224.648,11232.4,6.90856e+09,6.90855e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00117494,2.68318e-07,3.88605e-13,5.1607e-08,2.46396e+09,,1,,,25066.1,395.316,0.43009,69.4836,2.46396e+09,2.41799e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.83939,9.83939,4.05047,16.0821,4.39909,2.59694,-0.366441,1.84188,9.39163,6.3749,9.39206,2.3974e-08,3.76403e-10,3.84239e-13,6.61574e-11,0.090556,1.1147e-05,5.44894e+06,272447,497085,0.00117494,2.68318e-07,3.88605e-13,5.1607e-08,3.18453e+12,,4.68738e-08,6.78743e-10,9.03544e-13,7.42722e-10,1,0.00587471,1.34159e-06,1.94302e-12,2.58035e-07,1.59227e+13,,,8.21712e+09,3.07813e+06,0.15,,,4.674e-05,4.674e-05,4.68738e-08,6.78743e-10,9.03544e-13,7.42722e-10,1,4.674e-05,1,,1.2082e+16,,118541,2.37082e+06,,,1503.46,35.8874,37.1082,6.11885,3.13305e+09,592754,3.77491e+09,,,147.015,60.4031,2.51797e+10,1,,,,1,,,,,6.36907e+11,0.549793,2.46635e+09,1.06351e+10,,3.13364e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2167,615624,0.000187991,4.29308e-08,6.21768e-14,8.25712e-09,6.36808e+11,615624,4.50996e-10,1.09515e-08,1.71955e-10,1.7569e-13,3.02232e-11,0.0497871,5.32907e-06,24134.7,380.603,0.413717,66.8975,2.83381e+09,2.37082e+06,307.429,4.82531,0.00490545,0.848105,5.67022e+08,118550,1206.74,19.0301,0.0206858,3.34488,1.41691e+08,118541,5.10864e+09,,243.624,3.82525,0.00390834,0.672334,1.10755e+09,118549,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.94484e+09,7.94483e+09,1.19172e+09,1.19172e+09,229.141,11457,7.94484e+09,7.94484e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000939954,2.14654e-07,3.10884e-13,4.12856e-08,2.83381e+09,,1,,,24134.7,380.603,0.413717,66.8975,2.83381e+09,2.78069e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.90009,9.90008,4.05907,16.0821,4.38264,2.58047,-0.383297,1.82541,9.45237,6.3749,9.45274,1.99193e-08,3.12763e-10,3.19557e-13,5.49719e-11,0.0905561,9.69288e-06,5.44894e+06,272447,497082,0.000939954,2.14654e-07,3.10884e-13,4.12856e-08,3.18404e+12,,3.89461e-08,5.63985e-10,7.51442e-13,6.17147e-10,1,0.00469977,1.07327e-06,1.55442e-12,2.06428e-07,1.59202e+13,,,9.44981e+09,3.07812e+06,0.15,,,4.06428e-05,4.06428e-05,3.89461e-08,5.63985e-10,7.51442e-13,6.17147e-10,1,4.06428e-05,1,,1.2082e+16,,118541,2.37082e+06,,,1436.48,34.8376,37.1071,5.93435,3.60307e+09,592753,4.34117e+09,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.36808e+11,0.549792,2.83621e+09,1.22305e+10,,3.60366e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2168,615622,0.000150393,3.43447e-08,4.97414e-14,6.6057e-09,6.36694e+11,615622,4.50996e-10,9.1003e-09,1.42897e-10,1.46126e-13,2.51159e-11,0.0497871,4.63392e-06,23235.4,366.398,0.397936,64.4007,3.25914e+09,2.37083e+06,293.604,4.60866,0.00469007,0.810028,6.52088e+08,118550,1161.77,18.3199,0.0198968,3.22004,1.62957e+08,118542,5.87503e+09,,232.811,3.6557,0.0037383,0.642535,1.27369e+09,118548,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.13657e+09,9.13656e+09,1.37048e+09,1.37048e+09,233.723,11686.2,9.13657e+09,9.13656e+09,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000751963,1.71723e-07,2.48707e-13,3.30285e-08,3.25914e+09,,1,,,23235.4,366.398,0.397936,64.4007,3.25914e+09,3.19779e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,9.96078,9.96078,4.06767,16.0821,4.36615,2.56395,-0.400187,1.80889,9.5131,6.3749,9.51342,1.65523e-08,2.59911e-10,2.65783e-13,4.56826e-11,0.0905562,8.42849e-06,5.44894e+06,272447,497080,0.000751963,1.71723e-07,2.48707e-13,3.30285e-08,3.18347e+12,,3.23628e-08,4.6868e-10,6.24993e-13,5.12859e-10,1,0.00375981,8.58616e-07,1.24354e-12,1.65142e-07,1.59174e+13,,,1.08674e+10,3.07811e+06,0.15,,,3.53411e-05,3.53411e-05,3.23628e-08,4.6868e-10,6.24993e-13,5.12859e-10,1,3.53411e-05,1,,1.2082e+16,,118542,2.37083e+06,,,1372.67,33.8376,37.1062,5.75858,4.14359e+09,592752,4.99237e+09,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.36695e+11,0.549792,3.26154e+09,1.40652e+10,,4.14419e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2169,615620,0.000120314,2.74757e-08,3.97931e-14,5.28456e-09,6.36564e+11,615620,4.50996e-10,7.56282e-09,1.18762e-10,1.21545e-13,2.08739e-11,0.0497871,4.02944e-06,22367.2,352.687,0.382729,61.9907,3.74827e+09,2.37084e+06,280.436,4.40229,0.00448453,0.773756,7.49914e+08,118550,1118.36,17.6343,0.0191365,3.09954,1.87414e+08,118542,6.75638e+09,,222.501,3.49403,0.00357591,0.614119,1.46476e+09,118548,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.05071e+10,1.0507e+10,1.57606e+09,1.57606e+09,238.398,11919.9,1.05071e+10,1.0507e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.00060157,1.37379e-07,1.98966e-13,2.64228e-08,3.74827e+09,,1,,,22367.2,352.687,0.382729,61.9907,3.74827e+09,3.67746e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.0215,10.0215,4.07627,16.0821,4.34961,2.54739,-0.417108,1.79233,9.57383,6.3749,9.57411,1.37558e-08,2.16013e-10,2.21075e-13,3.79669e-11,0.0905563,7.32905e-06,5.44894e+06,272447,497078,0.00060157,1.37379e-07,1.98966e-13,2.64228e-08,3.18282e+12,,2.68952e-08,3.8952e-10,5.1986e-13,4.26238e-10,1,0.00300785,6.86893e-07,9.94829e-13,1.32114e-07,1.59141e+13,,,1.24976e+10,3.0781e+06,0.15,,,3.07311e-05,3.07311e-05,2.68952e-08,3.8952e-10,5.1986e-13,4.26238e-10,1,3.07311e-05,1,,1.2082e+16,,118542,2.37084e+06,,,1311.88,32.8846,37.1052,5.59109,4.7652e+09,592751,5.74125e+09,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.36564e+11,0.549791,3.75067e+09,1.61751e+10,,4.76579e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2170,615619,9.62512e-05,2.19806e-08,3.18345e-14,4.22765e-09,6.36414e+11,615619,4.50996e-10,6.28573e-09,9.8713e-11,1.01107e-13,1.735e-11,0.0497871,3.50383e-06,21529.3,339.455,0.368077,59.665,4.31077e+09,2.37085e+06,267.892,4.20567,0.00428835,0.739197,8.62414e+08,118549,1076.47,16.9727,0.0184039,2.98325,2.15539e+08,118542,7.76994e+09,,212.67,3.33983,0.00342082,0.587017,1.68448e+09,118548,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.20831e+10,1.20831e+10,1.81246e+09,1.81246e+09,243.166,12158.3,1.20831e+10,1.20831e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000481256,1.09903e-07,1.59173e-13,2.11382e-08,4.31077e+09,,1,,,21529.3,339.455,0.368077,59.665,4.31077e+09,4.22908e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.0822,10.0822,4.08487,16.0821,4.33303,2.53078,-0.434061,1.77572,9.63456,6.3749,9.6348,1.1433e-08,1.79547e-10,1.83901e-13,3.15575e-11,0.0905564,6.37302e-06,5.44894e+06,272447,497076,0.000481256,1.09903e-07,1.59173e-13,2.11382e-08,3.18207e+12,,2.23535e-08,3.23763e-10,4.32443e-13,3.54282e-10,1,0.00240628,5.49514e-07,7.95863e-13,1.05691e-07,1.59103e+13,,,1.43724e+10,3.07809e+06,0.15,,,2.67224e-05,2.67224e-05,2.23535e-08,3.23763e-10,4.32443e-13,3.54282e-10,1,2.67224e-05,1,,1.2082e+16,,118542,2.37085e+06,,,1253.95,31.9764,37.1043,5.43145,5.48004e+09,592750,6.60247e+09,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.36414e+11,0.549791,4.31317e+09,1.86015e+10,,5.48063e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2171,615617,7.7001e-05,1.75845e-08,2.54676e-14,3.38212e-09,6.36241e+11,615617,4.50996e-10,5.22481e-09,8.20566e-11,8.4111e-14,1.44225e-11,0.0497871,3.04678e-06,20720.7,326.687,0.353962,57.4209,4.95765e+09,2.37086e+06,255.938,4.01829,0.00410109,0.706263,9.91789e+08,118549,1036.04,16.3344,0.0176981,2.87105,2.47883e+08,118543,8.93553e+09,,203.293,3.19275,0.00327268,0.561165,1.93717e+09,118547,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.38956e+10,1.38956e+10,2.08433e+09,2.08433e+09,248.029,12401.5,1.38956e+10,1.38956e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000385005,8.79223e-08,1.27338e-13,1.69106e-08,4.95765e+09,,1,,,20720.7,326.687,0.353962,57.4209,4.95765e+09,4.86345e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.1429,10.1429,4.09347,16.0821,4.31641,2.51413,-0.451043,1.75907,9.69528,6.37491,9.69549,9.50329e-09,1.49251e-10,1.52987e-13,2.62327e-11,0.0905565,5.54171e-06,5.44894e+06,272447,497075,0.000385005,8.79223e-08,1.27338e-13,1.69106e-08,3.18121e+12,,1.85807e-08,2.69133e-10,3.59751e-13,2.94502e-10,1,0.00192502,4.39612e-07,6.3669e-13,8.45529e-08,1.5906e+13,,,1.65284e+10,3.07809e+06,0.15,,,2.32366e-05,2.32366e-05,1.85807e-08,2.69133e-10,3.59751e-13,2.94502e-10,1,2.32366e-05,1,,1.2082e+16,,118543,2.37086e+06,,,1198.72,31.1105,37.1034,5.27927,6.30211e+09,592748,7.59286e+09,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.36242e+11,0.54979,4.96004e+09,2.13918e+10,,6.3027e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2172,615616,6.16008e-05,1.40676e-08,2.03741e-14,2.70569e-09,6.36043e+11,615616,4.50996e-10,4.34337e-09,6.8217e-11,6.99769e-14,1.199e-11,0.0497871,2.64935e-06,19940.6,314.371,0.340365,55.2561,5.70156e+09,2.37086e+06,244.546,3.83968,0.0039223,0.674871,1.14057e+09,118549,997.032,15.7186,0.0170182,2.76281,2.85078e+08,118543,1.0276e+10,,194.347,3.05242,0.00313117,0.536501,2.22776e+09,118547,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.59799e+10,1.59799e+10,2.39698e+09,2.39698e+09,252.99,12649.5,1.59799e+10,1.59799e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000308004,7.03379e-08,1.0187e-13,1.35285e-08,5.70156e+09,,1,,,19940.6,314.371,0.340365,55.2561,5.70156e+09,5.59296e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.2036,10.2036,4.10207,16.0821,4.29974,2.49744,-0.468055,1.74238,9.75599,6.37491,9.75618,7.90006e-09,1.24078e-10,1.27279e-13,2.18083e-11,0.0905566,4.81885e-06,5.44894e+06,272447,497073,0.000308004,7.03379e-08,1.0187e-13,1.35285e-08,3.18022e+12,,1.5446e-08,2.23741e-10,2.99298e-13,2.44832e-10,1,0.00154002,3.51689e-07,5.09352e-13,6.76423e-08,1.59011e+13,,,1.90078e+10,3.07808e+06,0.15,,,2.02056e-05,2.02056e-05,1.5446e-08,2.23741e-10,2.99298e-13,2.44832e-10,1,2.02056e-05,1,,1.2082e+16,,118543,2.37086e+06,,,1146.08,30.285,37.1026,5.13417,7.24749e+09,592746,8.73181e+09,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.36044e+11,0.54979,5.70395e+09,2.46007e+10,,7.24808e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2173,615615,4.92806e-05,1.12541e-08,1.62993e-14,2.16455e-09,6.35815e+11,615615,4.50996e-10,3.61096e-09,5.67167e-11,5.82217e-14,9.96869e-12,0.0497871,2.30377e-06,19188.1,302.492,0.327269,53.1682,6.55705e+09,2.37087e+06,233.687,3.6694,0.00375159,0.644943,1.31167e+09,118548,959.407,15.1246,0.0163634,2.65841,3.27852e+08,118543,1.18175e+10,,185.812,2.91852,0.00299596,0.512967,2.56193e+09,118547,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.83769e+10,1.83769e+10,2.75653e+09,2.75653e+09,258.05,12902.5,1.83769e+10,1.83769e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000246403,5.62703e-08,8.14964e-14,1.08228e-08,6.55705e+09,,1,,,19188.1,302.492,0.327269,53.1682,6.55705e+09,6.43191e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.2643,10.2643,4.11067,16.0821,4.28303,2.48071,-0.485095,1.72565,9.81671,6.37491,9.81687,6.5679e-09,1.03161e-10,1.05898e-13,1.81318e-11,0.0905566,4.19027e-06,5.44894e+06,272447,497072,0.000246403,5.62703e-08,8.14964e-14,1.08228e-08,3.17908e+12,,1.28414e-08,1.86022e-10,2.4902e-13,2.03557e-10,1,0.00123202,2.81351e-07,4.07482e-13,5.41139e-08,1.58954e+13,,,2.18591e+10,3.07807e+06,0.15,,,1.757e-05,1.757e-05,1.28414e-08,1.86022e-10,2.4902e-13,2.03557e-10,1,1.757e-05,1,,1.2082e+16,,118543,2.37087e+06,,,1095.88,29.4977,37.1018,4.99581,8.33468e+09,592745,1.00416e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.35816e+11,0.549789,6.55944e+09,2.8291e+10,,8.33527e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2174,615614,3.94245e-05,9.00325e-09,1.30394e-14,1.73164e-09,6.35553e+11,615614,4.50996e-10,3.00232e-09,4.71593e-11,4.84442e-14,8.28885e-12,0.0497871,2.00326e-06,18462.4,291.037,0.314657,51.1547,7.54087e+09,2.37087e+06,223.333,3.50704,0.00358857,0.616406,1.50843e+09,118548,923.121,14.5519,0.0157329,2.55774,3.77043e+08,118544,1.35902e+10,,177.668,2.79073,0.00286677,0.490507,2.94624e+09,118547,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.11334e+10,2.11334e+10,3.17001e+09,3.17001e+09,263.21,13160.5,2.11334e+10,2.11334e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000197123,4.50162e-08,6.51971e-14,8.65822e-09,7.54087e+09,,1,,,18462.4,291.037,0.314657,51.1547,7.54087e+09,7.39669e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.325,10.325,4.11927,16.0821,4.26629,2.46395,-0.502162,1.70889,9.87742,6.37491,9.87756,5.46086e-09,8.57771e-11,8.81142e-14,1.50764e-11,0.0905567,3.64369e-06,5.44894e+06,272447,497070,0.000197123,4.50162e-08,6.51971e-14,8.65822e-09,3.17776e+12,,1.0677e-08,1.54675e-10,2.072e-13,1.69256e-10,1,0.000985613,2.25081e-07,3.25985e-13,4.32911e-08,1.58888e+13,,,2.5138e+10,3.07807e+06,0.15,,,1.52781e-05,1.52781e-05,1.0677e-08,1.54675e-10,2.072e-13,1.69256e-10,1,1.52781e-05,1,,1.2082e+16,,118544,2.37087e+06,,,1048,28.7468,37.101,4.86383,9.58494e+09,592743,1.15479e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.35553e+11,0.549789,7.54326e+09,3.25347e+10,,9.58554e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2175,615613,3.15396e-05,7.2026e-09,1.04315e-14,1.38532e-09,6.35251e+11,615613,4.50996e-10,2.49648e-09,3.92157e-11,4.03112e-14,6.89265e-12,0.0497871,1.74196e-06,17762.6,279.992,0.302513,49.2134,8.67225e+09,2.37088e+06,213.46,3.3522,0.00343288,0.589191,1.73471e+09,118548,888.132,13.9996,0.0151256,2.46067,4.33613e+08,118544,1.56288e+10,,169.894,2.66876,0.00274332,0.469069,3.38819e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.43034e+10,2.43034e+10,3.64551e+09,3.64551e+09,268.475,13423.7,2.43034e+10,2.43034e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000157698,3.6013e-08,5.21577e-14,6.92658e-09,8.67225e+09,,1,,,17762.6,279.992,0.302513,49.2134,8.67225e+09,8.5062e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.3857,10.3857,4.12787,16.0821,4.24951,2.44715,-0.519256,1.69208,9.93813,6.37491,9.93825,4.5408e-09,7.13286e-11,7.33212e-14,1.25369e-11,0.0905567,3.16841e-06,5.44894e+06,272447,497069,0.000157698,3.6013e-08,5.21577e-14,6.92658e-09,3.17626e+12,,8.87807e-09,1.28621e-10,1.72415e-13,1.40746e-10,1,0.00078849,1.80065e-07,2.60788e-13,3.46329e-08,1.58813e+13,,,2.89089e+10,3.07807e+06,0.15,,,1.32853e-05,1.32853e-05,8.87807e-09,1.28621e-10,1.72415e-13,1.40746e-10,1,1.32853e-05,1,,1.2082e+16,,118544,2.37088e+06,,,1002.34,28.0305,37.1003,4.73793,1.10227e+10,592742,1.32801e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.35252e+11,0.549789,8.67464e+09,3.74151e+10,,1.10233e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2176,615612,2.52317e-05,5.76208e-09,8.34523e-15,1.10825e-09,6.34904e+11,615612,4.50996e-10,2.07604e-09,3.26127e-11,3.35456e-14,5.7321e-12,0.0497871,1.51474e-06,17088,269.345,0.29082,47.3419,9.97335e+09,2.37088e+06,204.044,3.2045,0.00328418,0.563231,1.99493e+09,118547,854.398,13.4673,0.014541,2.3671,4.98668e+08,118544,1.79732e+10,,162.475,2.55233,0.00262534,0.448605,3.89643e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.79489e+10,2.79489e+10,4.19234e+09,4.19234e+09,273.844,13692.2,2.79489e+10,2.79489e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000126158,2.88104e-08,4.17261e-14,5.54126e-09,9.97335e+09,,1,,,17088,269.345,0.29082,47.3419,9.97335e+09,9.78213e+09,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.4464,10.4464,4.13647,16.0821,4.23269,2.43031,-0.536376,1.67525,9.99884,6.37491,9.99895,3.77607e-09,5.93186e-11,6.10154e-14,1.0426e-11,0.0905568,2.75513e-06,5.44894e+06,272447,497068,0.000126158,2.88104e-08,4.17261e-14,5.54126e-09,3.17452e+12,,7.38288e-09,1.06965e-10,1.43478e-13,1.17048e-10,1,0.000630792,1.44052e-07,2.08631e-13,2.77063e-08,1.58726e+13,,,3.32453e+10,3.07806e+06,0.15,,,1.15523e-05,1.15523e-05,7.38288e-09,1.06965e-10,1.43478e-13,1.17048e-10,1,1.15523e-05,1,,1.2082e+16,,118544,2.37088e+06,,,958.773,27.3471,37.0996,4.61781,1.26762e+10,592740,1.52721e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.34905e+11,0.549789,9.97574e+09,4.30275e+10,,1.26768e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2177,615612,2.01853e-05,4.60966e-09,6.67618e-15,8.86602e-10,6.34505e+11,615612,4.50996e-10,1.72654e-09,2.71236e-11,2.7917e-14,4.76733e-12,0.0497871,1.31716e-06,16437.6,259.082,0.279563,45.538,1.14696e+10,2.37088e+06,195.061,3.0636,0.00314212,0.538465,2.29418e+09,118547,821.881,12.9541,0.0139782,2.2769,5.73481e+08,118544,2.06693e+10,,155.391,2.44117,0.00251257,0.429066,4.4809e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.21413e+10,3.21413e+10,4.82119e+09,4.82119e+09,279.321,13966.1,3.21413e+10,3.21413e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,0.000100927,2.30483e-08,3.33809e-14,4.43301e-09,1.14696e+10,,1,,,16437.6,259.082,0.279563,45.538,1.14696e+10,1.12494e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.5071,10.5071,4.14507,16.0821,4.21584,2.41344,-0.55352,1.65837,10.0595,6.37491,10.0596,3.14037e-09,4.93347e-11,5.07778e-14,8.67121e-12,0.0905568,2.39576e-06,5.44894e+06,272447,497067,0.000100927,2.30483e-08,3.33809e-14,4.43301e-09,3.17253e+12,,6.13999e-09,8.89613e-11,1.19404e-13,9.73474e-11,1,0.000504634,1.15242e-07,1.66905e-13,2.2165e-08,1.58626e+13,,,3.82323e+10,3.07806e+06,0.15,,,1.00455e-05,1.00455e-05,6.13999e-09,8.89613e-11,1.19404e-13,9.73474e-11,1,1.00455e-05,1,,1.2082e+16,,118544,2.37088e+06,,,917.204,26.6949,37.099,4.50318,1.45777e+10,592739,1.7563e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.34506e+11,0.549788,1.1472e+10,4.94817e+10,,1.45783e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2178,615611,1.61483e-05,3.68773e-09,5.34095e-15,7.09281e-10,6.34047e+11,615611,4.50996e-10,1.43599e-09,2.25602e-11,2.32342e-14,3.96524e-12,0.0497871,1.14535e-06,15810.8,249.192,0.268727,43.7996,1.31903e+10,2.37089e+06,186.491,2.92915,0.0030064,0.514835,2.63832e+09,118547,790.54,12.4596,0.0134364,2.18998,6.59516e+08,118544,2.37698e+10,,148.628,2.33502,0.00240478,0.41041,5.15305e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.69625e+10,3.69625e+10,5.54437e+09,5.54437e+09,284.908,14245.4,3.69625e+10,3.69625e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.07414e-05,1.84386e-08,2.67047e-14,3.54641e-09,1.31903e+10,,1,,,15810.8,249.192,0.268727,43.7996,1.31903e+10,1.29369e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.5678,10.5678,4.15367,16.0821,4.19895,2.39653,-0.570688,1.64147,10.1203,6.37491,10.1203,2.6119e-09,4.10343e-11,4.22603e-14,7.2123e-12,0.0905568,2.08326e-06,5.44894e+06,272447,497067,8.07414e-05,1.84386e-08,2.67047e-14,3.54641e-09,3.17023e+12,,5.10673e-09,7.39938e-11,9.93749e-14,8.09689e-11,1,0.000403707,9.21932e-08,1.33524e-13,1.7732e-08,1.58512e+13,,,4.39672e+10,3.07806e+06,0.15,,,8.73517e-06,8.73517e-06,5.10673e-09,7.39938e-11,9.93749e-14,8.09689e-11,1,8.73517e-06,1,,1.2082e+16,,118544,2.37089e+06,,,877.534,26.0725,37.0983,4.39378,1.67644e+10,592738,2.01974e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.34047e+11,0.549788,1.31927e+10,5.69041e+10,,1.6765e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2179,615610,1.29186e-05,2.95018e-09,4.27276e-15,5.67425e-10,6.33519e+11,615610,4.50996e-10,1.19443e-09,1.87658e-11,1.93379e-14,3.29834e-12,0.0497871,9.95955e-07,15206.7,239.661,0.258297,42.1245,1.51691e+10,2.37089e+06,178.313,2.80084,0.00287672,0.492284,3.03408e+09,118547,760.337,11.9831,0.0129149,2.10622,7.58456e+08,118544,2.73353e+10,,142.169,2.23365,0.00230174,0.392593,5.92602e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.25069e+10,4.25068e+10,6.37603e+09,6.37603e+09,290.606,14530.3,4.25069e+10,4.25068e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.45931e-05,1.47509e-08,2.13638e-14,2.83713e-09,1.51691e+10,,1,,,15206.7,239.661,0.258297,42.1245,1.51691e+10,1.48774e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.6285,10.6285,4.16227,16.0821,4.18204,2.3796,-0.58788,1.62453,10.181,6.37491,10.181,2.17252e-09,3.41328e-11,3.51734e-14,5.99929e-12,0.0905568,1.81152e-06,5.44894e+06,272447,497066,6.45931e-05,1.47509e-08,2.13638e-14,2.83713e-09,3.16759e+12,,4.24766e-09,6.1549e-11,8.27101e-14,6.7351e-11,1,0.000322966,7.37546e-08,1.06819e-13,1.41856e-08,1.5838e+13,,,5.05624e+10,3.07805e+06,0.15,,,7.59577e-06,7.59577e-06,4.24766e-09,6.1549e-11,8.27101e-14,6.7351e-11,1,7.59577e-06,1,,1.2082e+16,,118544,2.37089e+06,,,839.67,25.4784,37.0977,4.28936,1.92792e+10,592737,2.32271e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.3352e+11,0.549788,1.51715e+10,6.54398e+10,,1.92798e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2180,615610,1.03349e-05,2.36015e-09,3.41821e-15,4.5394e-10,6.32912e+11,615610,4.50996e-10,9.93569e-10,1.56108e-11,1.60959e-14,2.7438e-12,0.0497871,8.66045e-07,14624.7,230.479,0.248259,40.5105,1.74447e+10,2.37089e+06,170.508,2.67838,0.0027528,0.47076,3.48921e+09,118546,731.236,11.524,0.012413,2.02553,8.72237e+08,118545,3.14357e+10,,136.001,2.13683,0.00220323,0.375575,6.81494e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.88829e+10,4.88829e+10,7.33243e+09,7.33243e+09,296.418,14820.9,4.88829e+10,4.88829e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.16745e-05,1.18007e-08,1.7091e-14,2.2697e-09,1.74447e+10,,1,,,14624.7,230.479,0.248259,40.5105,1.74447e+10,1.7109e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.6892,10.6892,4.17087,16.0821,4.16509,2.36263,-0.605095,1.60757,10.2417,6.37491,10.2417,1.80719e-09,2.83942e-11,2.92765e-14,4.99064e-12,0.0905569,1.57523e-06,5.44894e+06,272447,497065,5.16745e-05,1.18007e-08,1.7091e-14,2.2697e-09,3.16456e+12,,3.53337e-09,5.12009e-11,6.88435e-14,5.60274e-11,1,0.000258372,5.90037e-08,8.54551e-14,1.13485e-08,1.58228e+13,,,5.81469e+10,3.07805e+06,0.15,,,6.605e-06,6.605e-06,3.53337e-09,5.12009e-11,6.88435e-14,5.60274e-11,1,6.605e-06,1,,1.2082e+16,,118545,2.37089e+06,,,803.527,24.9112,37.0972,4.18967,2.21711e+10,592736,2.67112e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.32913e+11,0.549788,1.74471e+10,7.52559e+10,,2.21717e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2181,615610,8.26792e-06,1.88812e-09,2.73456e-15,3.63152e-10,6.32214e+11,615610,4.50996e-10,8.26546e-10,1.2987e-11,1.3398e-14,2.28264e-12,0.0497871,7.53081e-07,14064,221.634,0.238599,38.9558,2.00617e+10,2.37089e+06,163.059,2.56148,0.00263438,0.450214,4.0126e+09,118546,703.2,11.0817,0.0119299,1.94779,1.00309e+09,118545,3.61512e+10,,130.11,2.04435,0.00210904,0.35932,7.83719e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.62153e+10,5.62153e+10,8.43229e+09,8.43229e+09,302.346,15117.3,5.62153e+10,5.62153e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.13396e-05,9.44059e-09,1.36728e-14,1.81576e-09,2.00617e+10,,1,,,14064,221.634,0.238599,38.9558,2.00617e+10,1.96754e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.7499,10.7499,4.17947,16.0821,4.14811,2.34564,-0.622331,1.59057,10.3024,6.37491,10.3024,1.50339e-09,2.36219e-11,2.43694e-14,4.15186e-12,0.0905569,1.36977e-06,5.44894e+06,272447,497065,4.13396e-05,9.44059e-09,1.36728e-14,1.81576e-09,3.16107e+12,,2.93939e-09,4.25955e-11,5.73046e-14,4.66108e-11,1,0.000206698,4.72029e-08,6.83641e-14,9.0788e-09,1.58054e+13,,,6.68691e+10,3.07805e+06,0.15,,,5.74347e-06,5.74347e-06,2.93939e-09,4.25955e-11,5.73046e-14,4.66108e-11,1,5.74347e-06,1,,1.2082e+16,,118545,2.37089e+06,,,769.02,24.3696,37.0966,4.09448,2.54968e+10,592736,3.07179e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.32215e+11,0.549788,2.00641e+10,8.65444e+10,,2.54974e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2182,615609,6.61433e-06,1.51049e-09,2.18765e-15,2.90522e-10,6.31412e+11,615609,4.50996e-10,6.87646e-10,1.0805e-11,1.11529e-14,1.89912e-12,0.0497871,6.54852e-07,13523.9,213.113,0.229303,37.4582,2.30712e+10,2.3709e+06,155.947,2.44988,0.0025212,0.430598,4.6145e+09,118546,676.193,10.6557,0.0114652,1.87291,1.15356e+09,118545,4.1574e+10,,124.482,1.95599,0.00201898,0.343792,9.01278e+09,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.46476e+10,6.46476e+10,9.69714e+09,9.69714e+09,308.393,15419.7,6.46476e+10,6.46476e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.30717e-05,7.55247e-09,1.09383e-14,1.45261e-09,2.30712e+10,,1,,,13523.9,213.113,0.229303,37.4582,2.30712e+10,2.26267e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.8106,10.8106,4.18807,16.0821,4.1311,2.32861,-0.63959,1.57355,10.3631,6.37491,10.3631,1.25075e-09,1.96531e-11,2.02859e-14,3.45428e-12,0.0905569,1.1911e-06,5.44894e+06,272447,497065,3.30717e-05,7.55247e-09,1.09383e-14,1.45261e-09,3.15706e+12,,2.44543e-09,3.54387e-11,4.77021e-14,3.87795e-11,1,0.000165358,3.77623e-08,5.46913e-14,7.26304e-09,1.57853e+13,,,7.68995e+10,3.07805e+06,0.15,,,4.99431e-06,4.99431e-06,2.44543e-09,3.54387e-11,4.77021e-14,3.87795e-11,1,4.99431e-06,1,,1.2082e+16,,118545,2.3709e+06,,,736.071,23.8525,37.0961,4.00359,2.93214e+10,592735,3.53256e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.31413e+11,0.549788,2.30736e+10,9.95262e+10,,2.9322e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2183,615609,5.29147e-06,1.2084e-09,1.75012e-15,2.32417e-10,6.30489e+11,615609,4.50996e-10,5.72126e-10,8.99017e-12,9.28448e-15,1.58014e-12,0.0497871,5.69435e-07,13003.6,204.908,0.220359,36.0159,2.65322e+10,2.3709e+06,149.157,2.34331,0.00241301,0.411868,5.30669e+09,118546,650.18,10.2454,0.011018,1.80079,1.32661e+09,118545,4.78102e+10,,119.106,1.87158,0.00193285,0.328955,1.03647e+10,118546,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.43447e+10,7.43447e+10,1.11517e+10,1.11517e+10,314.561,15728,7.43447e+10,7.43447e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.64573e-05,6.04198e-09,8.75061e-15,1.16209e-09,2.65322e+10,,1,,,13003.6,204.908,0.220359,36.0159,2.65322e+10,2.60207e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.8713,10.8713,4.19667,16.0821,4.11406,2.31156,-0.656868,1.55649,10.4238,6.37491,10.4238,1.04063e-09,1.63521e-11,1.68874e-14,2.87409e-12,0.0905569,1.03574e-06,5.44894e+06,272447,497064,2.64573e-05,6.04198e-09,8.75061e-15,1.16209e-09,3.15245e+12,,2.03462e-09,2.94864e-11,3.97106e-14,3.2266e-11,1,0.000132287,3.02099e-08,4.3753e-14,5.81043e-09,1.57622e+13,,,8.84346e+10,3.07805e+06,0.15,,,4.34287e-06,4.34287e-06,2.03462e-09,2.94864e-11,3.97106e-14,3.2266e-11,1,4.34287e-06,1,,1.2082e+16,,118545,2.3709e+06,,,704.606,23.3586,37.0956,3.91678,3.37197e+10,592734,4.06244e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.3049e+11,0.549788,2.65346e+10,1.14455e+11,,3.37203e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2184,615609,4.23317e-06,9.66716e-10,1.4001e-15,1.85934e-10,6.29428e+11,615609,4.50996e-10,4.76043e-10,7.48062e-12,7.72942e-15,1.31482e-12,0.0497871,4.9516e-07,12502.6,197.005,0.211754,34.6269,3.05123e+10,2.3709e+06,142.674,2.24155,0.00230959,0.393981,6.10271e+09,118546,625.129,9.85027,0.0105877,1.73135,1.52561e+09,118545,5.49818e+10,,113.969,1.79092,0.00185049,0.314778,1.19194e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.54965e+10,8.54964e+10,1.28245e+10,1.28245e+10,320.852,16042.6,8.54965e+10,8.54964e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.11659e-05,4.83358e-09,7.00048e-15,9.29669e-10,3.05123e+10,,1,,,12502.6,197.005,0.211754,34.6269,3.05123e+10,2.99238e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.9319,10.9319,4.20527,16.0821,4.097,2.29448,-0.674167,1.53941,10.4845,6.37491,10.4845,8.65866e-10,1.36064e-11,1.40589e-14,2.3915e-12,0.0905569,9.00639e-07,5.44894e+06,272447,497064,2.11659e-05,4.83358e-09,7.00048e-15,9.29669e-10,3.14714e+12,,1.69292e-09,2.45353e-11,3.30594e-14,2.68481e-11,1,0.000105829,2.41679e-08,3.50024e-14,4.64835e-09,1.57357e+13,,,1.017e+11,3.07804e+06,0.15,,,3.7764e-06,3.7764e-06,1.69292e-09,2.45353e-11,3.30594e-14,2.68481e-11,1,3.7764e-06,1,,1.2082e+16,,118545,2.3709e+06,,,674.554,22.8869,37.0951,3.83387,3.87777e+10,592734,4.67181e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.29428e+11,0.549788,3.05146e+10,1.31624e+11,,3.87783e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2185,615609,3.38654e-06,7.73373e-10,1.12008e-15,1.48747e-10,6.28207e+11,615609,4.50996e-10,3.9612e-10,6.22491e-12,6.4351e-15,1.09411e-12,0.0497871,4.30574e-07,12020.1,189.397,0.203476,33.2896,3.50894e+10,2.3709e+06,136.482,2.14435,0.00221072,0.376898,7.01813e+09,118546,601.006,9.46984,0.0101738,1.66448,1.75447e+09,118545,6.32292e+10,,109.06,1.71384,0.00177171,0.30123,1.37074e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.83209e+10,9.83209e+10,1.47481e+10,1.47481e+10,327.269,16363.5,9.83209e+10,9.83209e+10,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.69327e-05,3.86686e-09,5.60039e-15,7.43735e-10,3.50894e+10,,1,,,12020.1,189.397,0.203476,33.2896,3.50894e+10,3.44123e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,10.9926,10.9926,4.21388,16.0821,4.07991,2.27737,-0.691486,1.52231,10.5452,6.37491,10.5452,7.20496e-10,1.13224e-11,1.17047e-14,1.99006e-12,0.0905569,7.83164e-07,5.44894e+06,272447,497064,1.69327e-05,3.86686e-09,5.60039e-15,7.43735e-10,3.14104e+12,,1.4087e-09,2.04167e-11,2.75235e-14,2.23414e-11,1,8.46635e-05,1.93343e-08,2.80019e-14,3.71868e-09,1.57052e+13,,,1.16955e+11,3.07804e+06,0.15,,,3.28382e-06,3.28382e-06,1.4087e-09,2.04167e-11,2.75235e-14,2.23414e-11,1,3.28382e-06,1,,1.2082e+16,,118545,2.3709e+06,,,645.849,22.4362,37.0947,3.75467,4.45945e+10,592733,5.37258e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.28208e+11,0.549787,3.50917e+10,1.51367e+11,,4.45951e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2186,615609,2.70923e-06,6.18698e-10,8.96062e-16,1.18998e-10,6.26804e+11,615609,4.50996e-10,3.29635e-10,5.18029e-12,5.35776e-15,9.10505e-13,0.0497871,3.74411e-07,11555.6,182.071,0.195513,32.002,4.0353e+10,2.3709e+06,130.568,2.05152,0.00211619,0.360581,8.07086e+09,118546,577.78,9.10356,0.00977566,1.6001,2.01765e+09,118545,7.27137e+10,,104.368,1.64017,0.00169636,0.288282,1.57635e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.13069e+11,1.13069e+11,1.69604e+10,1.69604e+10,333.815,16690.7,1.13069e+11,1.13069e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.35462e-05,3.09349e-09,4.48031e-15,5.94988e-10,4.0353e+10,,1,,,11555.6,182.071,0.195513,32.002,4.0353e+10,3.95742e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.0533,11.0533,4.22248,16.0821,4.06279,2.26024,-0.708824,1.50518,10.6059,6.37491,10.6059,5.99568e-10,9.42235e-12,9.74514e-15,1.6561e-12,0.0905569,6.81011e-07,5.44894e+06,272447,497064,1.35462e-05,3.09349e-09,4.48031e-15,5.94988e-10,3.13402e+12,,1.17226e-09,1.69906e-11,2.29156e-14,1.85922e-11,1,6.77308e-05,1.54675e-08,2.24016e-14,2.97494e-09,1.56701e+13,,,1.34498e+11,3.07804e+06,0.15,,,2.8555e-06,2.8555e-06,1.17226e-09,1.69906e-11,2.29156e-14,1.85922e-11,1,2.8555e-06,1,,1.2082e+16,,118545,2.3709e+06,,,618.427,22.0057,37.0942,3.679,5.12837e+10,592733,6.17847e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.26804e+11,0.549787,4.03554e+10,1.74073e+11,,5.12843e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2187,615608,2.16739e-06,4.94959e-10,7.1685e-16,9.51981e-11,6.2519e+11,615608,4.50996e-10,2.74324e-10,4.31122e-12,4.46097e-15,7.57754e-13,0.0497871,3.25575e-07,11108.4,175.019,0.187854,30.7625,4.64062e+10,2.3709e+06,124.918,1.96283,0.0020258,0.344993,9.2815e+09,118546,555.42,8.75096,0.00939269,1.53812,2.32031e+09,118545,8.36208e+10,,99.8845,1.56976,0.00162429,0.275906,1.8128e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.30029e+11,1.30029e+11,1.95044e+10,1.95044e+10,340.491,17024.5,1.30029e+11,1.30029e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.08369e-05,2.47479e-09,3.58425e-15,4.75991e-10,4.64062e+10,,1,,,11108.4,175.019,0.187854,30.7625,4.64062e+10,4.55103e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.114,11.114,4.23108,16.0821,4.04565,2.24309,-0.72618,1.48802,10.6666,6.37491,10.6666,4.98964e-10,7.84161e-12,8.11399e-15,1.37827e-12,0.0905569,5.92183e-07,5.44894e+06,272447,497063,1.08369e-05,2.47479e-09,3.58425e-15,4.75991e-10,3.12595e+12,,9.75562e-10,1.41401e-11,1.908e-14,1.54731e-11,1,5.41846e-05,1.2374e-08,1.79212e-14,2.37995e-09,1.56297e+13,,,1.54673e+11,3.07804e+06,0.15,,,2.48304e-06,2.48304e-06,9.75562e-10,1.41401e-11,1.908e-14,1.54731e-11,1,2.48304e-06,1,,1.2082e+16,,118545,2.3709e+06,,,592.228,21.5944,37.0938,3.6067,5.89763e+10,592733,7.10525e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.2519e+11,0.549787,4.64086e+10,2.00184e+11,,5.89769e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2188,615608,1.73391e-06,3.95967e-10,5.7348e-16,7.61585e-11,6.23333e+11,615608,4.50996e-10,2.28307e-10,3.58814e-12,3.71444e-15,6.30664e-13,0.0497871,2.83108e-07,10677.9,168.231,0.180487,29.5693,5.33674e+10,2.3709e+06,119.521,1.87809,0.00193936,0.3301,1.06737e+10,118546,533.894,8.41155,0.00902434,1.47847,2.66837e+09,118545,9.6164e+10,,95.5987,1.50245,0.00155534,0.264076,2.08472e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.49534e+11,1.49534e+11,2.24301e+10,2.24301e+10,347.301,17365,1.49534e+11,1.49534e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.66954e-06,1.97983e-09,2.8674e-15,3.80793e-10,5.33674e+10,,1,,,10677.9,168.231,0.180487,29.5693,5.33674e+10,5.23368e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.1747,11.1747,4.23968,16.0821,4.02849,2.22591,-0.743554,1.47084,10.7273,6.37491,10.7273,4.15265e-10,6.52641e-12,6.75614e-15,1.1471e-12,0.090557,5.14941e-07,5.44894e+06,272447,497063,8.66954e-06,1.97983e-09,2.8674e-15,3.80793e-10,3.11667e+12,,8.11915e-10,1.17685e-11,1.5887e-14,1.28779e-11,1,4.33477e-05,9.89917e-09,1.4337e-14,1.90396e-09,1.55833e+13,,,1.77874e+11,3.07804e+06,0.15,,,2.15916e-06,2.15916e-06,8.11915e-10,1.17685e-11,1.5887e-14,1.28779e-11,1,2.15916e-06,1,,1.2082e+16,,118545,2.3709e+06,,,567.194,21.2013,37.0934,3.53761,6.78228e+10,592733,8.17104e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.23334e+11,0.549787,5.33698e+10,2.30211e+11,,6.78234e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2189,615608,1.38713e-06,3.16774e-10,4.58784e-16,6.09268e-11,6.21199e+11,615608,4.50996e-10,1.9002e-10,2.9865e-12,3.09297e-15,5.24917e-13,0.0497871,2.46181e-07,10263.5,161.698,0.173402,28.421,6.13728e+10,2.3709e+06,114.364,1.79713,0.0018567,0.315869,1.22748e+10,118545,513.176,8.08488,0.00867009,1.42105,3.06864e+09,118545,1.10589e+11,,91.5017,1.43811,0.00148938,0.252767,2.39743e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.71964e+11,1.71964e+11,2.57946e+10,2.57946e+10,354.247,17712.3,1.71964e+11,1.71964e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.93563e-06,1.58387e-09,2.29392e-15,3.04634e-10,6.13728e+10,,1,,,10263.5,161.698,0.173402,28.421,6.13728e+10,6.01874e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.2354,11.2354,4.24828,16.0821,4.0113,2.2087,-0.760946,1.45364,10.788,6.37491,10.788,3.45625e-10,5.43209e-12,5.62575e-15,9.54763e-13,0.090557,4.47775e-07,5.44894e+06,272447,497063,6.93563e-06,1.58387e-09,2.29392e-15,3.04634e-10,3.10599e+12,,6.75756e-10,9.79524e-12,1.32289e-14,1.07186e-11,1,3.46782e-05,7.91934e-09,1.14696e-14,1.52317e-09,1.553e+13,,,2.04556e+11,3.07804e+06,0.15,,,1.87753e-06,1.87753e-06,6.75756e-10,9.79524e-12,1.32289e-14,1.07186e-11,1,1.87753e-06,1,,1.2082e+16,,118545,2.3709e+06,,,543.272,20.8257,37.093,3.47159,7.79963e+10,592732,9.3967e+10,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.21199e+11,0.549787,6.13752e+10,2.64743e+11,,7.79969e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2190,615608,1.1097e-06,2.53419e-10,3.67027e-16,4.87414e-11,6.18744e+11,615608,4.50996e-10,1.58162e-10,2.48586e-12,2.57557e-15,4.36924e-13,0.0497871,2.1407e-07,9864.7,155.41,0.166588,27.3158,7.0579e+10,2.3709e+06,109.437,1.71976,0.00177765,0.302271,1.4116e+10,118545,493.235,7.77049,0.00832942,1.36579,3.52895e+09,118545,1.27177e+11,,87.5849,1.37659,0.00142627,0.241954,2.75705e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.97758e+11,1.97758e+11,2.96638e+10,2.96638e+10,361.332,18066.6,1.97758e+11,1.97758e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.54851e-06,1.26709e-09,1.83514e-15,2.43707e-10,7.0579e+10,,1,,,9864.7,155.41,0.166588,27.3158,7.0579e+10,6.92155e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.2961,11.2961,4.25688,16.0821,3.99408,2.19148,-0.778355,1.43641,10.8487,6.37491,10.8487,2.87678e-10,4.5215e-12,4.68467e-15,7.94714e-13,0.090557,3.89369e-07,5.44894e+06,272447,497063,5.54851e-06,1.26709e-09,1.83514e-15,2.43707e-10,3.09372e+12,,5.6246e-10,8.15324e-12,1.1016e-14,8.92184e-12,1,2.77425e-05,6.33547e-09,9.17568e-15,1.21854e-09,1.54686e+13,,,2.35239e+11,3.07804e+06,0.15,,,1.63263e-06,1.63263e-06,5.6246e-10,8.15324e-12,1.1016e-14,8.92184e-12,1,1.63263e-06,1,,1.2082e+16,,118545,2.3709e+06,,,520.409,20.4667,37.0926,3.40849,8.96958e+10,592732,1.08062e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.18744e+11,0.549787,7.05813e+10,3.04455e+11,,8.96964e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2191,615608,8.87761e-07,2.02735e-10,2.93622e-16,3.89932e-11,6.15921e+11,615608,4.50996e-10,1.31651e-10,2.06925e-12,2.14481e-15,3.63699e-13,0.0497871,1.86148e-07,9480.91,149.359,0.160037,26.2523,8.11661e+10,2.3709e+06,104.728,1.64582,0.00170203,0.289274,1.62335e+10,118545,474.045,7.46796,0.00800184,1.31261,4.0583e+09,118545,1.46254e+11,,83.8401,1.31777,0.00136589,0.231616,3.17061e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.27422e+11,2.27422e+11,3.41133e+10,3.41133e+10,368.558,18427.9,2.27422e+11,2.27422e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.4388e-06,1.01368e-09,1.46811e-15,1.94966e-10,8.11661e+10,,1,,,9480.91,149.359,0.160037,26.2523,8.11661e+10,7.95978e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.3568,11.3568,4.26548,16.0821,3.97685,2.17423,-0.79578,1.41917,10.9094,6.37491,10.9094,2.39459e-10,3.76374e-12,3.90117e-15,6.61527e-13,0.090557,3.38582e-07,5.44894e+06,272447,497063,4.4388e-06,1.01368e-09,1.46811e-15,1.94966e-10,3.0796e+12,,4.68184e-10,6.78683e-12,9.17357e-15,7.42662e-12,1,2.2194e-05,5.06838e-09,7.34054e-15,9.74829e-10,1.5398e+13,,,2.70525e+11,3.07804e+06,0.15,,,1.41968e-06,1.41968e-06,4.68184e-10,6.78683e-12,9.17357e-15,7.42662e-12,1,1.41968e-06,1,,1.2082e+16,,118545,2.3709e+06,,,498.557,20.1235,37.0923,3.34817,1.0315e+11,592732,1.24271e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.15921e+11,0.549787,8.11684e+10,3.50123e+11,,1.03151e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2192,615608,7.10209e-07,1.62188e-10,2.34897e-16,3.11945e-11,6.12674e+11,615608,4.50996e-10,1.0959e-10,1.72255e-12,1.78616e-15,3.02761e-13,0.0497871,1.61868e-07,9111.59,143.537,0.153737,25.2289,9.33412e+10,2.3709e+06,100.228,1.57514,0.0016297,0.276853,1.86685e+10,118545,455.579,7.17685,0.00768685,1.26145,4.66706e+09,118545,1.68192e+11,,80.2593,1.26152,0.00130811,0.22173,3.6462e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.61536e+11,2.61536e+11,3.92303e+10,3.92303e+10,375.929,18796.5,2.61536e+11,2.61536e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.55104e-06,8.1094e-10,1.17449e-15,1.55973e-10,9.33412e+10,,1,,,9111.59,143.537,0.153737,25.2289,9.33412e+10,9.15375e+10,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.4175,11.4175,4.27408,16.0821,3.95959,2.15696,-0.813222,1.4019,10.9701,6.37491,10.9701,1.99332e-10,3.13312e-12,3.24883e-15,5.50688e-13,0.090557,2.94419e-07,5.44894e+06,272447,497063,3.55104e-06,8.1094e-10,1.17449e-15,1.55973e-10,3.06337e+12,,3.89728e-10,5.6497e-12,7.63959e-15,6.18229e-12,1,1.77552e-05,4.0547e-09,5.87243e-15,7.79863e-10,1.53168e+13,,,3.11104e+11,3.07804e+06,0.15,,,1.2345e-06,1.2345e-06,3.89728e-10,5.6497e-12,7.63959e-15,6.18229e-12,1,1.2345e-06,1,,1.2082e+16,,118545,2.3709e+06,,,477.669,19.7954,37.092,3.29052,1.18623e+11,592732,1.42912e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.12675e+11,0.549787,9.33436e+10,4.02642e+11,,1.18623e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2193,615608,5.68167e-07,1.2975e-10,1.87918e-16,2.49556e-11,6.0894e+11,615608,4.50996e-10,9.12301e-11,1.434e-12,1.48754e-15,2.52046e-13,0.0497871,1.40754e-07,8756.24,137.935,0.14768,24.2443,1.07343e+11,2.3709e+06,95.9261,1.50759,0.00156051,0.264979,2.14688e+10,118545,437.812,6.89676,0.00738399,1.21222,5.36713e+09,118545,1.93421e+11,,76.8351,1.20774,0.00125282,0.212276,4.19313e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.00766e+11,3.00766e+11,4.51149e+10,4.51149e+10,383.448,19172.4,3.00766e+11,3.00766e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.84084e-06,6.48752e-10,9.39589e-16,1.24778e-10,1.07343e+11,,1,,,8756.24,137.935,0.14768,24.2443,1.07343e+11,1.05268e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.4782,11.4782,4.28268,16.0821,3.94232,2.13968,-0.830679,1.38461,11.0308,6.37491,11.0308,1.65937e-10,2.60829e-12,2.70566e-15,4.58442e-13,0.090557,2.56016e-07,5.44894e+06,272447,497063,2.84084e-06,6.48752e-10,9.39589e-16,1.24778e-10,3.0447e+12,,3.24436e-10,4.70331e-12,6.36234e-15,5.14669e-12,1,1.42042e-05,3.24376e-09,4.69795e-15,6.2389e-10,1.52235e+13,,,3.5777e+11,3.07804e+06,0.15,,,1.07348e-06,1.07348e-06,3.24436e-10,4.70331e-12,6.36234e-15,5.14669e-12,1,1.07348e-06,1,,1.2082e+16,,118545,2.3709e+06,,,457.701,19.4818,37.0916,3.23539,1.36416e+11,592732,1.64349e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.08941e+11,0.549787,1.07345e+11,4.63038e+11,,1.36417e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2194,615608,4.54534e-07,1.038e-10,1.50334e-16,1.99645e-11,6.04647e+11,615608,4.50996e-10,7.59495e-11,1.19385e-12,1.23888e-15,2.09835e-13,0.0497871,1.22395e-07,8414.35,132.546,0.141856,23.2971,1.23444e+11,2.3709e+06,91.814,1.44301,0.00149432,0.253628,2.46891e+10,118545,420.718,6.62731,0.00709281,1.16486,6.17222e+09,118545,2.22434e+11,,73.5605,1.15629,0.00119991,0.203234,4.8221e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.45881e+11,3.45881e+11,5.18821e+10,5.18821e+10,391.117,19555.8,3.45881e+11,3.45881e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.27267e-06,5.19002e-10,7.51671e-16,9.98225e-11,1.23444e+11,,1,,,8414.35,132.546,0.141856,23.2971,1.23444e+11,1.21058e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.5389,11.5389,4.29128,16.0821,3.92502,2.12237,-0.848151,1.3673,11.0915,6.37491,11.0915,1.38143e-10,2.17147e-12,2.25339e-15,3.81665e-13,0.090557,2.22623e-07,5.44894e+06,272447,497063,2.27267e-06,5.19002e-10,7.51671e-16,9.98225e-11,3.02323e+12,,2.70094e-10,3.91563e-12,5.29882e-15,4.28476e-12,1,1.13633e-05,2.59501e-09,3.75836e-15,4.99112e-10,1.51162e+13,,,4.11435e+11,3.07804e+06,0.15,,,9.33462e-07,9.33462e-07,2.70094e-10,3.91563e-12,5.29882e-15,4.28476e-12,1,9.33462e-07,1,,1.2082e+16,,118545,2.3709e+06,,,438.61,19.182,37.0913,3.18269,1.56879e+11,592732,1.89001e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.04647e+11,0.549787,1.23447e+11,5.32494e+11,,1.56879e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2195,615608,3.63627e-07,8.30403e-11,1.20267e-16,1.59716e-11,5.99709e+11,615608,4.50996e-10,6.32312e-11,9.93954e-13,1.03183e-15,1.74701e-13,0.0497871,1.08677e-07,8085.45,127.362,0.136258,22.3859,1.41961e+11,2.3709e+06,87.8829,1.38127,0.00143099,0.242776,2.83925e+10,118545,404.272,6.36809,0.00681289,1.11929,7.09806e+09,118545,2.55799e+11,,68.9728,1.08421,0.00112552,0.190564,5.43079e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.97763e+11,3.97763e+11,5.96644e+10,5.96644e+10,398.939,19947,3.97763e+11,3.97763e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.81813e-06,4.15201e-10,6.01337e-16,7.9858e-11,1.41961e+11,,1,,,8085.45,127.362,0.136258,22.3859,1.41961e+11,1.39217e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.5996,11.5996,4.29988,16.0821,3.9077,2.10504,-0.865639,1.34997,11.1522,6.37491,11.1522,1.1501e-10,1.80789e-12,1.87678e-15,3.17761e-13,0.090557,1.97671e-07,5.44894e+06,272447,497063,1.81813e-06,4.15201e-10,6.01337e-16,7.9858e-11,2.99854e+12,,2.24865e-10,3.26001e-12,4.41323e-15,3.56734e-12,1,9.09067e-06,2.07601e-09,3.00669e-15,3.9929e-10,1.49927e+13,,,4.73151e+11,3.07804e+06,0.15,,,8.28839e-07,8.28839e-07,2.24865e-10,3.26001e-12,4.41323e-15,3.56734e-12,1,8.28839e-07,1,,1.2082e+16,,118545,2.3709e+06,,,420.356,18.8953,37.091,3.1323,1.80411e+11,592732,2.17352e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.99709e+11,0.549787,1.41964e+11,5.99709e+11,,1.80411e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2196,615608,2.90902e-07,6.64322e-11,9.62139e-17,1.27773e-11,5.9403e+11,615608,4.50996e-10,5.2645e-11,8.27566e-13,8.59408e-16,1.45456e-13,0.0497871,1.09716e-07,7769.06,122.375,0.130876,21.5094,1.63256e+11,2.3709e+06,84.1244,1.32223,0.0013704,0.2324,3.26514e+10,118545,388.453,6.11875,0.00654379,1.07547,8.16278e+09,118545,2.94169e+11,,56.8816,0.894164,0.000928568,0.157162,5.37937e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.57427e+11,4.57427e+11,6.86141e+10,6.86141e+10,406.918,20345.9,4.57427e+11,4.57427e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.45451e-06,3.32161e-10,4.8107e-16,6.38864e-11,1.63256e+11,,1,,,7769.06,122.375,0.130876,21.5094,1.63256e+11,1.601e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.6603,11.6603,4.30848,16.0821,3.89037,2.08769,-0.88314,1.33263,11.2129,6.37491,11.2129,9.57552e-11,1.50525e-12,1.56316e-15,2.64568e-13,0.090557,1.99561e-07,5.44894e+06,272447,497063,1.45451e-06,3.32161e-10,4.8107e-16,6.38864e-11,2.97015e+12,,1.87218e-10,2.71429e-12,3.67577e-15,2.97017e-12,1,7.27254e-06,1.66081e-09,2.40535e-15,3.19432e-10,1.48508e+13,,,5.4527e+11,3.07804e+06,0.15,,,8.36762e-07,8.36762e-07,1.87218e-10,2.71429e-12,3.67577e-15,2.97017e-12,1,8.36762e-07,1,,1.2082e+16,,118545,2.3709e+06,,,401.446,18.5982,37.0907,3.08008,2.06326e+11,592732,2.51101e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.94031e+11,0.549787,1.63258e+11,5.94031e+11,,2.06327e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2197,615608,2.32721e-07,5.31458e-11,7.69711e-17,1.02218e-11,5.875e+11,615608,4.50996e-10,4.3833e-11,6.89061e-13,7.15822e-16,1.21112e-13,0.0497871,1.10935e-07,7464.73,117.578,0.125703,20.6663,1.87744e+11,2.3709e+06,80.5307,1.26578,0.00131242,0.222478,3.75491e+10,118545,373.236,5.87892,0.00628513,1.03331,9.38721e+09,118545,3.38295e+11,,46.8398,0.736328,0.000764925,0.12942,5.32023e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.26041e+11,5.26041e+11,7.89062e+10,7.89062e+10,415.056,20752.8,5.26041e+11,5.26041e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.16361e-06,2.65729e-10,3.84856e-16,5.11091e-11,1.87744e+11,,1,,,7464.73,117.578,0.125703,20.6663,1.87744e+11,1.84115e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.721,11.721,4.31708,16.0821,3.87301,2.07033,-0.900656,1.31526,11.2736,6.37491,11.2736,7.97272e-11,1.25332e-12,1.302e-15,2.20289e-13,0.090557,2.01779e-07,5.44894e+06,272447,497063,1.16361e-06,2.65729e-10,3.84856e-16,5.11091e-11,2.9375e+12,,1.55881e-10,2.26001e-12,3.06164e-15,2.47307e-12,1,5.81803e-06,1.32864e-09,1.92428e-15,2.55546e-10,1.46875e+13,,,6.36867e+11,3.07804e+06,0.15,,,8.46063e-07,8.46063e-07,1.55881e-10,2.26001e-12,3.06164e-15,2.47307e-12,1,8.46063e-07,1,,1.2082e+16,,118545,2.3709e+06,,,374.203,18.1701,37.0903,3.00485,2.27468e+11,592732,2.98572e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.87501e+11,0.549787,1.87747e+11,5.87501e+11,,2.27469e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2198,615608,1.86177e-07,4.25166e-11,6.15769e-17,8.17746e-12,5.7999e+11,615608,4.50996e-10,3.64975e-11,5.7376e-13,5.96245e-16,1.00846e-13,0.0497871,1.12372e-07,7172.02,112.965,0.12073,19.8555,2.15906e+11,2.3709e+06,76.7797,1.20686,0.00125181,0.212122,4.29339e+10,118545,358.601,5.64827,0.00603649,0.992773,1.07953e+10,118545,3.89039e+11,,38.5026,0.605281,0.000629001,0.106386,5.25222e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.04948e+11,6.04948e+11,9.07422e+10,9.07422e+10,423.358,21167.9,6.04948e+11,6.04948e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.30885e-07,2.12583e-10,3.07885e-16,4.08873e-11,2.15906e+11,,1,,,7172.02,112.965,0.12073,19.8555,2.15906e+11,2.11732e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.7817,11.7817,4.32568,16.0821,3.85564,2.05295,-0.918186,1.29788,11.3343,6.37491,11.3343,6.63849e-11,1.0436e-12,1.0845e-15,1.83428e-13,0.090557,2.04391e-07,5.44894e+06,272447,497063,9.30885e-07,2.12583e-10,3.07885e-16,4.08873e-11,2.89995e+12,,1.29794e-10,1.88184e-12,2.5502e-15,2.05925e-12,1,4.65442e-06,1.06292e-09,1.53942e-15,2.04436e-10,1.44998e+13,,,7.50865e+11,3.07804e+06,0.15,,,8.57018e-07,8.57018e-07,1.29794e-10,1.88184e-12,2.5502e-15,2.05925e-12,1,8.57018e-07,1,,1.2082e+16,,118545,2.3709e+06,,,340.512,17.6407,37.0897,2.91179,2.43122e+11,592732,3.61825e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.79991e+11,0.549787,2.15909e+11,5.79991e+11,,2.43122e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2199,615608,1.48942e-07,3.40133e-11,4.92615e-17,6.54197e-12,5.71354e+11,615608,4.50996e-10,3.03923e-11,4.77793e-13,4.9668e-16,8.39787e-14,0.0497871,1.1407e-07,6890.2,108.524,0.115945,19.0748,2.48045e+11,2.3709e+06,71.1513,1.11842,0.00116049,0.196577,4.72062e+10,118545,344.51,5.4262,0.00579726,0.95374,1.24022e+10,118545,4.47643e+11,,31.5845,0.496537,0.000516164,0.0872731,5.17402e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.9569e+11,6.9569e+11,1.04353e+11,1.04353e+11,431.825,21591.2,6.9569e+11,6.9569e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.44708e-07,1.70066e-10,2.46308e-16,3.27098e-11,2.48045e+11,,1,,,6890.2,108.524,0.115945,19.0748,2.48045e+11,2.43491e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.8424,11.8424,4.33428,16.0821,3.83823,2.03553,-0.935748,1.28046,11.3945,6.37491,11.3945,5.52801e-11,8.69051e-13,9.03404e-16,1.52748e-13,0.090557,2.07481e-07,5.44894e+06,272447,497063,7.44708e-07,1.70066e-10,2.46308e-16,3.27098e-11,2.85677e+12,,1.08082e-10,1.56709e-12,2.12435e-15,1.71482e-12,1,3.72354e-06,8.50332e-10,1.23154e-15,1.63549e-10,1.42839e+13,,,8.90622e+11,3.07804e+06,0.15,,,8.69972e-07,8.69972e-07,1.08082e-10,1.56709e-12,2.12435e-15,1.71482e-12,1,8.69972e-07,1,,1.2082e+16,,118545,2.3709e+06,,,302.235,17.0391,37.0891,2.80605,2.5271e+11,592732,4.42979e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.71355e+11,0.549787,2.48047e+11,5.71355e+11,,2.52711e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2200,615608,1.19153e-07,2.72106e-11,3.94092e-17,5.23357e-12,5.61432e+11,615608,4.50996e-10,2.53183e-11,3.98034e-13,4.13896e-16,6.996e-14,0.0497871,1.16086e-07,6616.84,104.216,0.111308,18.3176,2.82849e+11,2.3709e+06,63.7987,1.00286,0.00104093,0.176267,4.9934e+10,118545,330.842,5.21081,0.00556542,0.915882,1.41424e+10,118545,5.17192e+11,,25.8546,0.406466,0.000422663,0.0714419,5.08417e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.00043e+11,8.00043e+11,1.20006e+11,1.20006e+11,440.461,22023.1,8.00043e+11,8.00043e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.95766e-07,1.36053e-10,1.97046e-16,2.61679e-11,2.82849e+11,,1,,,6616.84,104.216,0.111308,18.3176,2.82849e+11,2.80015e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.9031,11.9031,4.34288,16.0821,3.82065,2.01793,-0.953472,1.26287,11.4516,6.37491,11.4516,4.60511e-11,7.23979e-13,7.5283e-16,1.27249e-13,0.090557,2.11148e-07,5.44894e+06,272447,497063,5.95766e-07,1.36053e-10,1.97046e-16,2.61679e-11,2.80716e+12,,9.00378e-11,1.30549e-12,1.77027e-15,1.42856e-12,1,2.97883e-06,6.80266e-10,9.85231e-16,1.30839e-10,1.40358e+13,,,1.05999e+12,3.07804e+06,0.15,,,8.85346e-07,8.85346e-07,9.00378e-11,1.30549e-12,1.77027e-15,1.42856e-12,1,8.85346e-07,1,,1.2082e+16,,118545,2.3709e+06,,,262.669,16.4172,37.0885,2.69675,2.57244e+11,592731,5.42799e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.61433e+11,0.549787,2.82851e+11,5.61433e+11,,2.57245e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2201,615608,9.53226e-08,2.17685e-11,3.15274e-17,4.18686e-12,5.50118e+11,615608,4.50996e-10,2.11065e-11,3.31826e-13,3.45146e-16,5.83229e-14,0.0497871,1.18474e-07,6349.8,100.008,0.106784,17.578,3.1864e+11,2.3709e+06,55.6362,0.874577,0.000908067,0.153719,5.13544e+10,118545,317.49,5.00041,0.00533919,0.878901,1.5932e+10,118545,6.01407e+11,,21.1192,0.332026,0.000345355,0.0583581,4.98171e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.2005e+11,9.2005e+11,1.38007e+11,1.38007e+11,449.27,22463.5,9.2005e+11,9.2005e+11,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.76613e-07,1.08843e-10,1.57637e-16,2.09343e-11,3.1864e+11,,1,,,6349.8,100.008,0.106784,17.578,3.1864e+11,3.22017e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,11.9638,11.9638,4.35148,16.0821,3.80276,2.00004,-0.971494,1.24497,11.5033,6.37491,11.5033,3.83902e-11,6.03553e-13,6.27782e-16,1.06083e-13,0.090557,2.1549e-07,5.44894e+06,272447,497063,4.76613e-07,1.08843e-10,1.57637e-16,2.09343e-11,2.75059e+12,,7.50595e-11,1.08834e-12,1.47622e-15,1.19094e-12,1,2.38307e-06,5.44213e-10,7.88184e-16,1.04671e-10,1.3753e+13,,,1.2633e+12,3.07804e+06,0.15,,,9.03555e-07,9.03555e-07,7.50595e-11,1.08834e-12,1.47622e-15,1.19094e-12,1,9.03555e-07,1,,1.2082e+16,,118545,2.3709e+06,,,224.725,15.8208,37.0879,2.59192,2.58152e+11,592731,6.61898e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.50119e+11,0.549787,3.18643e+11,5.50119e+11,,2.58152e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2202,615608,7.62581e-08,1.74148e-11,2.52219e-17,3.34949e-12,5.37373e+11,615608,4.50996e-10,1.76114e-11,2.76883e-13,2.88071e-16,4.86661e-14,0.0497871,1.21284e-07,6087.95,95.8824,0.102353,16.8528,3.54063e+11,2.3709e+06,47.5161,0.746948,0.000775795,0.131286,5.1854e+10,118545,304.397,4.79412,0.00511764,0.842642,1.77031e+10,118545,7.03992e+11,,17.2138,0.270631,0.000281567,0.0475672,4.86629e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.05806e+12,1.05806e+12,1.58709e+11,1.58709e+11,458.256,22912.8,1.05806e+12,1.05806e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.8129e-07,8.7074e-11,1.2611e-16,1.67474e-11,3.54063e+11,,1,,,6087.95,95.8824,0.102353,16.8528,3.54063e+11,3.7032e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.0245,12.0245,4.36008,16.0821,3.78447,1.98174,-0.989901,1.22667,11.5491,6.37491,11.5491,3.20332e-11,5.03619e-13,5.23968e-16,8.8518e-14,0.090557,2.20601e-07,5.44894e+06,272447,497063,3.8129e-07,8.7074e-11,1.2611e-16,1.67474e-11,2.68686e+12,,6.26304e-11,9.08134e-13,1.23211e-15,9.93745e-13,1,1.90645e-06,4.3537e-10,6.30548e-16,8.37372e-11,1.34343e+13,,,1.50543e+12,3.07804e+06,0.15,,,9.24985e-07,9.24985e-07,6.26304e-11,9.08134e-13,1.23211e-15,9.93745e-13,1,9.24985e-07,1,,1.2082e+16,,118545,2.3709e+06,,,190.207,15.2783,37.0873,2.49656,2.56614e+11,592731,8.01442e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.37373e+11,0.549787,3.54065e+11,5.37373e+11,,2.56615e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2203,615608,6.10065e-08,1.39318e-11,2.01775e-17,2.67959e-12,5.2321e+11,615608,4.50996e-10,1.47098e-11,2.31268e-13,2.40666e-16,4.06486e-14,0.0497871,1.24567e-07,5831.07,91.8352,0.0980109,16.1415,3.88214e+11,2.3709e+06,39.9816,0.628521,0.000652996,0.110471,5.17523e+10,118545,291.553,4.59176,0.00490054,0.807074,1.94107e+10,118545,8.2855e+11,,13.9988,0.220089,0.000229032,0.0386837,4.73804e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.21677e+12,1.21677e+12,1.82515e+11,1.82515e+11,467.421,23371,1.21677e+12,1.21677e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.05032e-07,6.96592e-11,1.00888e-16,1.33979e-11,3.88214e+11,,1,,,5831.07,91.8352,0.0980109,16.1415,3.88214e+11,4.25868e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.0852,12.0852,4.36868,16.0821,3.76575,1.96301,-1.00873,1.20794,11.5891,6.37491,11.5891,2.67555e-11,4.20651e-13,4.37744e-16,7.39352e-14,0.090557,2.26572e-07,5.44894e+06,272447,497063,3.05032e-07,6.96592e-11,1.00888e-16,1.33979e-11,2.61605e+12,,5.23116e-11,7.58524e-13,1.02935e-15,8.30032e-13,1,1.52516e-06,3.48296e-10,5.04438e-16,6.69897e-11,1.30803e+13,,,1.79189e+12,3.07804e+06,0.15,,,9.50023e-07,9.50023e-07,5.23116e-11,7.58524e-13,1.02935e-15,8.30032e-13,1,9.50023e-07,1,,1.2082e+16,,118545,2.3709e+06,,,159.905,14.802,37.0868,2.41284,2.53423e+11,592731,9.63342e+11,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.23211e+11,0.549787,3.88216e+11,5.23211e+11,,2.53424e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2204,615608,4.88052e-08,1.11455e-11,1.6142e-17,2.14367e-12,5.07682e+11,615608,4.50996e-10,1.22985e-11,1.93359e-13,2.01255e-16,3.39856e-14,0.0497871,1.28377e-07,5579.49,87.872,0.0937633,15.4449,4.20555e+11,2.3709e+06,33.2927,0.52338,0.000543927,0.0919912,5.126e+10,118545,278.975,4.3936,0.00468817,0.772244,2.10278e+10,118545,9.78723e+11,,11.3566,0.178551,0.000185842,0.0313828,4.59742e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.39928e+12,1.39928e+12,2.09892e+11,2.09892e+11,476.769,23838.5,1.39928e+12,1.39928e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.44026e-07,5.57274e-11,8.07101e-17,1.07184e-11,4.20555e+11,,1,,,5579.49,87.872,0.0937633,15.4449,4.20555e+11,4.89748e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.1459,12.1459,4.37728,16.0821,3.74659,1.94385,-1.02797,1.18878,11.6238,6.37491,11.6238,2.23695e-11,3.51698e-13,3.66059e-16,6.18159e-14,0.090557,2.33503e-07,5.44894e+06,272447,497063,2.44026e-07,5.57274e-11,8.07101e-17,1.07184e-11,2.53841e+12,,4.37362e-11,6.34189e-13,8.60785e-16,6.93974e-13,1,1.22013e-06,2.78637e-10,4.0355e-16,5.35918e-11,1.2692e+13,,,2.12895e+12,3.07804e+06,0.15,,,9.79082e-07,9.79082e-07,4.37362e-11,6.34189e-13,8.60785e-16,6.93974e-13,1,9.79082e-07,1,,1.2082e+16,,118545,2.3709e+06,,,133.922,14.3935,37.0864,2.34106,2.49051e+11,592731,1.15023e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.07682e+11,0.549787,4.20558e+11,5.07682e+11,,2.49052e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2205,615608,3.90441e-08,8.91638e-12,1.29136e-17,1.71494e-12,4.90859e+11,615608,4.50996e-10,1.02919e-11,1.61814e-13,1.68449e-16,2.84411e-14,0.0497871,1.32776e-07,5333.81,84.0017,0.0896191,14.7646,4.50787e+11,2.3709e+06,27.5192,0.432627,0.000449744,0.0760402,5.05008e+10,118545,266.691,4.20009,0.00448096,0.738232,2.25394e+10,118545,1.15838e+12,,9.18884,0.144471,0.000150394,0.0253928,4.44508e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.60917e+12,1.60917e+12,2.41376e+11,2.41376e+11,486.305,24315.2,1.60917e+12,1.60917e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.95221e-07,4.45819e-11,6.45681e-17,8.57469e-12,4.50787e+11,,1,,,5333.81,84.0017,0.0896191,14.7646,4.50787e+11,5.63211e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.2066,12.2066,4.38588,16.0821,3.72704,1.92429,-1.0476,1.16922,11.654,6.37491,11.654,1.87199e-11,2.94322e-13,3.06389e-16,5.17311e-14,0.090557,2.41505e-07,5.44894e+06,272447,497063,1.95221e-07,4.45819e-11,6.45681e-17,8.57469e-12,2.4543e+12,,3.66006e-11,5.30726e-13,7.20472e-16,5.80758e-13,1,9.76104e-07,2.2291e-10,3.2284e-16,4.28734e-11,1.22715e+13,,,2.52379e+12,3.07804e+06,0.15,,,1.01264e-06,1.01264e-06,3.66006e-11,5.30726e-13,7.20472e-16,5.80758e-13,1,1.01264e-06,1,,1.2082e+16,,118545,2.3709e+06,,,111.986,14.0487,37.086,2.28045,2.43765e+11,592731,1.36541e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.9086e+11,0.549787,4.5079e+11,4.9086e+11,,2.43766e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2206,615608,3.12353e-08,7.13311e-12,1.03309e-17,1.37195e-12,4.72828e+11,615608,4.50996e-10,8.62009e-12,1.3553e-13,1.41106e-16,2.38213e-14,0.0497871,1.3784e-07,5094.64,80.2343,0.0855879,14.1024,4.78749e+11,2.3709e+06,22.6252,0.355695,0.00036987,0.0625183,4.95424e+10,118545,254.732,4.01171,0.00427939,0.705122,2.39374e+10,118545,1.3718e+12,,7.41346,0.116559,0.000121354,0.0204868,4.28179e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.85055e+12,1.85055e+12,2.77582e+11,2.77582e+11,496.031,24801.5,1.85055e+12,1.85055e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.56177e-07,3.56655e-11,5.16545e-17,6.85975e-12,4.78749e+11,,1,,,5094.64,80.2343,0.0855879,14.1024,4.78749e+11,6.47692e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.2673,12.2673,4.39448,16.0821,3.70711,1.90436,-1.06759,1.14929,11.6801,6.37491,11.6801,1.5679e-11,2.46514e-13,2.56656e-16,4.33282e-14,0.090557,2.50715e-07,5.44894e+06,272447,497063,1.56177e-07,3.56655e-11,5.16545e-17,6.85975e-12,2.36414e+12,,3.06551e-11,4.44517e-13,6.03525e-16,4.86423e-13,1,7.80883e-07,1.78328e-10,2.58272e-16,3.42987e-11,1.18207e+13,,,2.98463e+12,3.07804e+06,0.15,,,1.05125e-06,1.05125e-06,3.06551e-11,4.44517e-13,6.03525e-16,4.86423e-13,1,1.05125e-06,1,,1.2082e+16,,118545,2.3709e+06,,,93.6559,13.7605,37.0857,2.2298,2.37715e+11,592731,1.61283e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.72829e+11,0.549787,4.78751e+11,4.72829e+11,,2.37716e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2207,615608,2.49883e-08,5.70648e-12,8.26471e-18,1.09756e-12,4.53678e+11,615608,4.50996e-10,7.22525e-12,1.136e-13,1.18288e-16,1.99668e-14,0.0497871,1.43658e-07,4862.53,76.5783,0.0816784,13.4598,5.04354e+11,2.3709e+06,18.5247,0.291236,0.00030292,0.0511888,4.84216e+10,118545,243.127,3.82891,0.00408392,0.672992,2.52177e+10,118545,1.62377e+12,,5.9622,0.0937419,9.76103e-05,0.0164764,4.10838e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.12813e+12,2.12813e+12,3.1922e+11,3.1922e+11,505.951,25297.6,2.12813e+12,2.12813e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.24941e-07,2.85324e-11,4.13236e-17,5.4878e-12,5.04354e+11,,1,,,4862.53,76.5783,0.0816784,13.4598,5.04354e+11,7.44846e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.328,12.328,4.40308,16.0821,3.68686,1.88411,-1.08789,1.12904,11.7027,6.37491,11.7027,1.31419e-11,2.06626e-13,2.15153e-16,3.63174e-14,0.090557,2.61298e-07,5.44894e+06,272447,497063,1.24941e-07,2.85324e-11,4.13236e-17,5.4878e-12,2.26839e+12,,2.56947e-11,3.72592e-13,5.0593e-16,4.07717e-13,1,6.24706e-07,1.42662e-10,2.06618e-16,2.7439e-11,1.1342e+13,,,3.52091e+12,3.07804e+06,0.15,,,1.09563e-06,1.09563e-06,2.56947e-11,3.72592e-13,5.0593e-16,4.07717e-13,1,1.09563e-06,1,,1.2082e+16,,118545,2.3709e+06,,,78.4442,13.5214,37.0855,2.18777,2.30991e+11,592731,1.89714e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.53679e+11,0.549787,5.04356e+11,4.53679e+11,,2.30992e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2208,615608,1.99906e-08,4.56519e-12,6.61177e-18,8.78048e-13,4.33504e+11,615608,4.50996e-10,6.06012e-12,9.52821e-14,9.92239e-17,1.67471e-14,0.0497871,1.50344e-07,4637.93,73.0406,0.0778974,12.838,5.27558e+11,2.3709e+06,15.1156,0.237644,0.000247235,0.0417691,4.7159e+10,118545,231.897,3.65203,0.00389487,0.641902,2.63779e+10,118545,1.91979e+12,,4.77837,0.0751294,7.82375e-05,0.013205,3.92569e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.44735e+12,2.44735e+12,3.67103e+11,3.67103e+11,516.071,25803.5,2.44735e+12,2.44735e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.9953e-08,2.28259e-11,3.30589e-17,4.39024e-12,5.27558e+11,,1,,,4637.93,73.0406,0.0778974,12.838,5.27558e+11,8.56573e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.3887,12.3887,4.41168,16.0821,3.66632,1.86356,-1.10848,1.1085,11.7223,6.37491,11.7223,1.10227e-11,1.73307e-13,1.80477e-16,3.04611e-14,0.090557,2.73458e-07,5.44894e+06,272447,497063,9.9953e-08,2.28259e-11,3.30589e-17,4.39024e-12,2.16752e+12,,2.15512e-11,3.1251e-13,4.2439e-16,3.41971e-13,1,4.99765e-07,1.1413e-10,1.65294e-16,2.19512e-11,1.08376e+13,,,4.14349e+12,3.07804e+06,0.15,,,1.14661e-06,1.14661e-06,2.15512e-11,3.1251e-13,4.2439e-16,3.41971e-13,1,1.14661e-06,1,,1.2082e+16,,118545,2.3709e+06,,,65.8816,13.3239,37.0853,2.15306,2.23653e+11,592731,2.2237e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.33504e+11,0.549787,5.2756e+11,4.33504e+11,,2.23654e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2209,615608,1.59925e-08,3.65215e-12,5.28942e-18,7.02438e-13,4.12402e+11,615608,4.50996e-10,5.08581e-12,7.99637e-14,8.32787e-17,1.40547e-14,0.0497871,1.58037e-07,4421.15,69.6262,0.0742497,12.2379,5.48339e+11,2.3709e+06,12.2962,0.19332,0.000201165,0.0339787,4.57678e+10,118545,221.058,3.48131,0.00371249,0.611895,2.74169e+10,118545,2.26611e+12,,3.81493,0.0599817,6.24684e-05,0.0105426,3.73459e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.81445e+12,2.81445e+12,4.22168e+11,4.22168e+11,526.392,26319.6,2.81445e+12,2.81445e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.99624e-08,1.82608e-11,2.64471e-17,3.51219e-12,5.48339e+11,,1,,,4421.15,69.6262,0.0742497,12.2379,5.48339e+11,9.85059e+11,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.4494,12.4494,4.42028,16.0821,3.64554,1.84277,-1.12931,1.08771,11.739,6.37491,11.7391,9.2505e-12,1.45445e-13,1.51474e-16,2.55639e-14,0.090557,2.8745e-07,5.44894e+06,272447,497063,7.99624e-08,1.82608e-11,2.64471e-17,3.51219e-12,2.06201e+12,,1.80863e-11,2.62268e-13,3.56191e-16,2.86993e-13,1,3.99812e-07,9.13038e-11,1.32235e-16,1.7561e-11,1.031e+13,,,4.86481e+12,3.07804e+06,0.15,,,1.20529e-06,1.20529e-06,1.80863e-11,2.62268e-13,3.56191e-16,2.86993e-13,1,1.20529e-06,1,,1.2082e+16,,118545,2.3709e+06,,,55.5444,13.1614,37.0851,2.12449,2.15751e+11,592731,2.5987e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.12402e+11,0.549787,5.48341e+11,4.12402e+11,,2.15752e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2210,615608,1.2794e-08,2.92172e-12,4.23153e-18,5.61951e-13,3.90468e+11,615608,4.50996e-10,4.27028e-12,6.71416e-14,6.993e-17,1.18011e-14,0.0497871,1.66914e-07,4212.39,66.3382,0.0707384,11.66,5.6669e+11,2.3709e+06,9.97334,0.156803,0.000163196,0.0275602,4.42581e+10,118545,210.619,3.31691,0.00353692,0.582999,2.83345e+10,118545,2.66993e+12,,3.03283,0.0476851,4.96655e-05,0.00838133,3.53597e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.23662e+12,3.23662e+12,4.85493e+11,4.85493e+11,536.92,26846,3.23662e+12,3.23662e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.39699e-08,1.46086e-11,2.11577e-17,2.80975e-12,5.6669e+11,,1,,,4212.39,66.3382,0.0707384,11.66,5.6669e+11,1.13282e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.5101,12.5101,4.42888,16.0821,3.62453,1.82176,-1.15034,1.0667,11.7533,6.37491,11.7533,7.76716e-12,1.22123e-13,1.27195e-16,2.14648e-14,0.090557,3.03597e-07,5.44894e+06,272447,497063,6.39699e-08,1.46086e-11,2.11577e-17,2.80975e-12,1.95234e+12,,1.51861e-11,2.20214e-13,2.99097e-16,2.40974e-13,1,3.1985e-07,7.3043e-11,1.05788e-16,1.40488e-11,9.7617e+12,,,5.69922e+12,3.07804e+06,0.15,,,1.27299e-06,1.27299e-06,1.51861e-11,2.20214e-13,2.99097e-16,2.40974e-13,1,1.27299e-06,1,,1.2082e+16,,118545,2.3709e+06,,,47.0632,13.0281,37.085,2.10106,2.07329e+11,592731,3.02929e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.90469e+11,0.549787,5.66692e+11,3.90469e+11,,2.0733e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2211,615608,1.02352e-08,2.33738e-12,3.38523e-18,4.4956e-13,3.678e+11,615608,4.50996e-10,3.58709e-12,5.64e-14,5.87458e-17,9.91308e-15,0.0497871,1.77201e-07,4011.74,63.1781,0.0673647,11.1045,5.82613e+11,2.3709e+06,8.06537,0.126807,0.000131998,0.022288,4.26389e+10,118545,200.587,3.15891,0.00336823,0.555227,2.91307e+10,118545,3.1395e+12,,2.39972,0.0377309,3.93002e-05,0.00663173,3.33069e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.72211e+12,3.72211e+12,5.58317e+11,5.58317e+11,547.658,27382.9,3.72211e+12,3.72211e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.11759e-08,1.16869e-11,1.69261e-17,2.2478e-12,5.82613e+11,,1,,,4011.74,63.1781,0.0673647,11.1045,5.82613e+11,1.30274e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.5708,12.5708,4.43748,16.0821,3.60333,1.80057,-1.17157,1.0455,11.7654,6.37491,11.7654,6.5245e-12,1.02585e-13,1.06852e-16,1.80307e-14,0.090557,3.22308e-07,5.44894e+06,272447,497063,5.11759e-08,1.16869e-11,1.69261e-17,2.2478e-12,1.839e+12,,1.27565e-11,1.84983e-13,2.51261e-16,2.02422e-13,1,2.5588e-07,5.84344e-11,8.46307e-17,1.1239e-11,9.19501e+12,,,6.66318e+12,3.07804e+06,0.15,,,1.35144e-06,1.35144e-06,1.27565e-11,1.84983e-13,2.51261e-16,2.02422e-13,1,1.35144e-06,1,,1.2082e+16,,118545,2.3709e+06,,,40.1227,12.9189,37.0848,2.08188,1.98431e+11,592731,3.52368e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.67801e+11,0.549787,5.82616e+11,3.67801e+11,,1.98431e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2212,615608,8.18815e-09,1.8699e-12,2.70818e-18,3.59648e-13,3.44496e+11,615608,4.50996e-10,3.01433e-12,4.73946e-14,4.93683e-17,8.33025e-15,0.0497871,1.89188e-07,3819.22,60.146,0.0641285,10.5716,5.96122e+11,2.3709e+06,6.50222,0.102231,0.000106431,0.0179686,4.09186e+10,118545,190.961,3.0073,0.00320642,0.52858,2.98061e+10,118545,3.68431e+12,,1.88878,0.0296974,3.09342e-05,0.00521973,3.11966e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.28043e+12,4.28043e+12,6.42065e+11,6.42065e+11,558.611,27930.6,4.28043e+12,4.28043e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.09407e-08,9.3495e-12,1.35409e-17,1.79824e-12,5.96122e+11,,1,,,3819.22,60.146,0.0641285,10.5716,5.96122e+11,1.49815e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.6315,12.6315,4.44608,16.0821,3.58197,1.77921,-1.19295,1.02414,11.7753,6.37491,11.7753,5.48272e-12,8.62053e-14,8.97953e-17,1.51518e-14,0.090557,3.44111e-07,5.44894e+06,272447,497063,4.09407e-08,9.3495e-12,1.35409e-17,1.79824e-12,1.72248e+12,,1.07197e-11,1.55447e-13,2.11153e-16,1.70101e-13,1,2.04704e-07,4.67475e-11,6.77045e-17,8.99121e-12,8.6124e+12,,,7.77564e+12,3.07804e+06,0.15,,,1.44287e-06,1.44287e-06,1.07197e-11,1.55447e-13,2.11153e-16,1.70101e-13,1,1.44287e-06,1,,1.2082e+16,,118545,2.3709e+06,,,34.457,12.8299,37.0847,2.06622,1.89099e+11,592731,4.09133e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.44497e+11,0.549787,5.96124e+11,3.44497e+11,,1.89099e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2213,615608,6.55052e-09,1.49592e-12,2.16655e-18,2.87719e-13,3.20651e+11,615608,4.50996e-10,2.53384e-12,3.98399e-14,4.15008e-17,7.00242e-15,0.0497871,2.03257e-07,3634.76,57.2409,0.0610285,10.061,6.07234e+11,2.3709e+06,5.22467,0.0821457,8.5531e-05,0.0144382,3.91059e+10,118545,181.738,2.86205,0.00305142,0.50305,3.03617e+10,118545,4.31526e+12,,1.47781,0.0232358,2.42045e-05,0.00408401,2.90372e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.9225e+12,4.9225e+12,7.38375e+11,7.38375e+11,569.784,28489.2,4.9225e+12,4.9225e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.27526e-08,7.4796e-12,1.08327e-17,1.43859e-12,6.07234e+11,,1,,,3634.76,57.2409,0.0610285,10.061,6.07234e+11,1.72287e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.6922,12.6922,4.45468,16.0821,3.56048,1.75771,-1.21447,1.00264,11.7834,6.37491,11.7834,4.60876e-12,7.24643e-14,7.54852e-17,1.27366e-14,0.090557,3.69701e-07,5.44894e+06,272447,497063,3.27526e-08,7.4796e-12,1.08327e-17,1.43859e-12,1.60326e+12,,9.01093e-12,1.30669e-13,1.77503e-16,1.42987e-13,1,1.63763e-07,3.7398e-11,5.41636e-17,7.19297e-12,8.01628e+12,,,9.05838e+12,3.07804e+06,0.15,,,1.55016e-06,1.55016e-06,9.01093e-12,1.30669e-13,1.77503e-16,1.42987e-13,1,1.55016e-06,1,,1.2082e+16,,118545,2.3709e+06,,,29.8436,12.7573,37.0847,2.05347,1.79377e+11,592731,4.74312e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.20652e+11,0.549787,6.07236e+11,3.20652e+11,,1.79377e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2214,615608,5.24042e-09,1.19674e-12,1.73324e-18,2.30175e-13,2.96362e+11,615608,4.50996e-10,2.13054e-12,3.34988e-14,3.48966e-17,5.88788e-15,0.0497871,2.19915e-07,3458.25,54.461,0.0580626,9.57238,6.15978e+11,2.3709e+06,4.18306,0.0657693,6.84868e-05,0.0115599,3.72093e+10,118545,172.912,2.72305,0.00290313,0.478619,3.07989e+10,118545,5.04489e+12,,1.14846,0.0180575,1.8811e-05,0.00317386,2.68377e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.66087e+12,5.66087e+12,8.49131e+11,8.49131e+11,581.179,29059,5.66087e+12,5.66087e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.62021e-08,5.98368e-12,8.66618e-18,1.15087e-12,6.15978e+11,,1,,,3458.25,54.461,0.0580626,9.57238,6.15978e+11,1.98131e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.7529,12.7529,4.46328,16.0821,3.53886,1.73609,-1.2361,0.98102,11.7896,6.37491,11.7896,3.8752e-12,6.09305e-14,6.34728e-17,1.07094e-14,0.090557,4.00001e-07,5.44894e+06,272447,497063,2.62021e-08,5.98368e-12,8.66618e-18,1.15087e-12,1.48181e+12,,7.57669e-12,1.09871e-13,1.49256e-16,1.20229e-13,1,1.3101e-07,2.99184e-11,4.33309e-17,5.75437e-12,7.40904e+12,,,1.05365e+13,3.07804e+06,0.15,,,1.67721e-06,1.67721e-06,7.57669e-12,1.09871e-13,1.49256e-16,1.20229e-13,1,1.67721e-06,1,,1.2082e+16,,118545,2.3709e+06,,,26.0967,12.6984,37.0846,2.04312,1.69308e+11,592731,5.49156e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.96362e+11,0.549787,6.15981e+11,2.96362e+11,,1.69309e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2215,615608,4.19233e-09,9.57389e-13,1.38659e-18,1.8414e-13,2.71723e+11,615608,4.50996e-10,1.79185e-12,2.81737e-14,2.93501e-17,4.95192e-15,0.0497871,2.39857e-07,3289.52,51.8037,0.0552279,9.10532,6.22389e+11,2.3709e+06,3.33595,0.0524507,5.46227e-05,0.00921893,3.52376e+10,118545,164.476,2.59019,0.0027614,0.455266,3.11194e+10,118545,5.88761e+12,,0.885594,0.0139244,1.45058e-05,0.0024474,2.46064e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.51e+12,6.51e+12,9.765e+11,9.765e+11,592.803,29640.1,6.51e+12,6.51e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.09617e-08,4.78695e-12,6.93294e-18,9.207e-13,6.22389e+11,,1,,,3289.52,51.8037,0.0552279,9.10532,6.22389e+11,2.2785e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.8136,12.8136,4.47188,16.0821,3.51713,1.71436,-1.25784,0.959295,11.7941,6.37491,11.7941,3.25918e-12,5.12447e-14,5.33845e-17,9.00698e-15,0.090557,4.36272e-07,5.44894e+06,272447,497063,2.09617e-08,4.78695e-12,6.93294e-18,9.207e-13,1.35861e+12,,6.37226e-12,9.24054e-14,1.25533e-16,1.01117e-13,1,1.04808e-07,2.39347e-11,3.46647e-17,4.6035e-12,6.79306e+12,,,1.22387e+13,3.07804e+06,0.15,,,1.8293e-06,1.8293e-06,6.37226e-12,9.24054e-14,1.25533e-16,1.01117e-13,1,1.8293e-06,1,,1.2082e+16,,118545,2.3709e+06,,,23.0621,12.6507,37.0846,2.03473,1.58936e+11,592731,6.35107e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.71723e+11,0.549787,6.22391e+11,2.71723e+11,,1.58937e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2216,615608,3.35387e-09,7.65911e-13,1.10927e-18,1.47312e-13,2.46827e+11,615608,4.50996e-10,1.50732e-12,2.37e-14,2.46902e-17,4.1656e-15,0.0497871,2.64049e-07,3128.38,49.266,0.0525212,8.65928,6.26507e+11,2.3709e+06,2.64886,0.0416478,4.33757e-05,0.00732018,3.31995e+10,118545,156.419,2.4633,0.00262606,0.432964,3.13253e+10,118545,6.85999e+12,,0.676713,0.0106401,1.10847e-05,0.00187015,2.2352e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.4865e+12,7.4865e+12,1.12298e+12,1.12298e+12,604.659,30232.9,7.4865e+12,7.4865e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.67693e-08,3.82956e-12,5.54636e-18,7.3656e-13,6.26507e+11,,1,,,3128.38,49.266,0.0525212,8.65928,6.26507e+11,2.62028e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.8743,12.8743,4.48048,16.0821,3.49532,1.69255,-1.27967,0.937482,11.7969,6.37491,11.7969,2.74164e-12,4.31075e-14,4.49086e-17,7.57675e-15,0.090557,4.80275e-07,5.44894e+06,272447,497063,1.67693e-08,3.82956e-12,5.54636e-18,7.3656e-13,1.23414e+12,,5.36039e-12,7.77322e-14,1.05602e-16,8.50602e-14,1,8.38467e-08,1.91478e-11,2.77318e-17,3.6828e-12,6.17068e+12,,,1.41982e+13,3.07804e+06,0.15,,,2.0138e-06,2.0138e-06,5.36039e-12,7.77322e-14,1.05602e-16,8.50602e-14,1,2.0138e-06,1,,1.2082e+16,,118545,2.3709e+06,,,20.6117,12.6122,37.0845,2.02796,1.48305e+11,592731,7.3382e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.46828e+11,0.549787,6.26509e+11,2.46828e+11,,1.48306e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2217,615608,2.68309e-09,6.12729e-13,8.87417e-19,1.1785e-13,2.21767e+11,615608,4.50996e-10,1.26819e-12,1.99401e-14,2.07737e-17,3.50475e-15,0.0497871,2.93887e-07,2974.61,46.8444,0.0499385,8.23363,6.28381e+11,2.3709e+06,2.09316,0.0329107,3.42783e-05,0.00578451,3.11036e+10,118545,148.73,2.34222,0.00249692,0.411682,3.1419e+10,118545,7.98109e+12,,0.51155,0.00804324,8.37947e-06,0.00141371,2.00826e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.60948e+12,8.60948e+12,1.29142e+12,1.29142e+12,616.752,30837.6,8.60948e+12,8.60948e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.34155e-08,3.06365e-12,4.43708e-18,5.89248e-13,6.28381e+11,,1,,,2974.61,46.8444,0.0499385,8.23363,6.28381e+11,3.01332e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.935,12.935,4.48908,16.0821,3.47343,1.67066,-1.30156,0.915592,11.7982,6.37491,11.7982,2.3067e-12,3.62688e-14,3.77849e-17,6.37475e-15,0.090557,5.34547e-07,5.44894e+06,272447,497063,1.34155e-08,3.06365e-12,4.43708e-18,5.89248e-13,1.10883e+12,,4.50999e-12,6.54005e-14,8.8851e-17,7.1566e-14,1,6.70773e-08,1.53182e-11,2.21854e-17,2.94624e-12,5.54417e+12,,,1.64531e+13,3.07804e+06,0.15,,,2.24137e-06,2.24137e-06,4.50999e-12,6.54005e-14,8.8851e-17,7.1566e-14,1,2.24137e-06,1,,1.2082e+16,,118545,2.3709e+06,,,18.6396,12.5812,37.0845,2.02251,1.37458e+11,592731,8.47202e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.21767e+11,0.549787,6.28383e+11,2.21767e+11,,1.37458e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2218,615608,2.14647e-09,4.90183e-13,7.09933e-19,9.42797e-14,1.96632e+11,615608,4.50996e-10,1.06716e-12,1.67793e-14,1.7481e-17,2.94919e-15,0.0497871,3.31455e-07,2827.97,44.5351,0.0474758,7.82774,6.28065e+11,2.3709e+06,1.64512,0.0258664,2.69427e-05,0.00454638,2.89588e+10,118545,141.399,2.22675,0.00237379,0.391387,3.14033e+10,118545,9.27283e+12,,0.381671,0.00600113,6.2521e-06,0.00105478,1.78064e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.9009e+12,9.9009e+12,1.48513e+12,1.48513e+12,629.087,31454.4,9.9009e+12,9.9009e+12,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.07324e-08,2.45092e-12,3.54967e-18,4.71398e-13,6.28065e+11,,1,,,2827.97,44.5351,0.0474758,7.82774,6.28065e+11,3.46532e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,12.9957,12.9957,4.49768,16.0821,3.45148,1.6487,-1.32353,0.893636,11.798,6.37491,11.798,1.94104e-12,3.05196e-14,3.17959e-17,5.36424e-15,0.0905569,6.02878e-07,5.44894e+06,272447,497063,1.07324e-08,2.45092e-12,3.54967e-18,4.71398e-13,9.83158e+11,,3.79508e-12,5.50334e-14,7.47679e-17,6.02215e-14,1,5.36619e-08,1.22546e-11,1.77483e-17,2.35699e-12,4.91579e+12,,,1.90473e+13,3.07804e+06,0.15,,,2.52788e-06,2.52788e-06,3.79508e-12,5.50334e-14,7.47679e-17,6.02215e-14,1,2.52788e-06,1,,1.2082e+16,,118545,2.3709e+06,,,17.058,12.5563,37.0845,2.01814,1.26437e+11,592731,9.77446e+12,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.96632e+11,0.549787,6.28068e+11,1.96632e+11,,1.26437e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2219,615608,1.71718e-09,3.92147e-13,5.67947e-19,7.54237e-14,1.71509e+11,615608,4.50996e-10,8.98112e-13,1.41213e-14,1.47121e-17,2.48201e-15,0.0497871,3.80006e-07,2688.22,42.3342,0.045129,7.4409,6.25621e+11,2.3709e+06,1.28513,0.0202063,2.1048e-05,0.00355153,2.67736e+10,118545,134.411,2.11671,0.00225645,0.372045,3.12811e+10,118545,1.07604e+13,,0.280171,0.00440522,4.58951e-06,0.000774279,1.55314e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.1386e+13,1.1386e+13,1.70791e+12,1.70791e+12,641.669,32083.4,1.1386e+13,1.1386e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.5859e-09,1.96073e-12,2.83973e-18,3.77119e-13,6.25621e+11,,1,,,2688.22,42.3342,0.045129,7.4409,6.25621e+11,3.98511e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.0564,13.0564,4.50628,16.0821,3.42946,1.62669,-1.34554,0.871625,11.7963,6.37491,11.7963,1.63356e-12,2.5685e-14,2.67595e-17,4.51449e-15,0.0905569,6.91187e-07,5.44894e+06,272447,497063,8.5859e-09,1.96073e-12,2.83973e-18,3.77119e-13,8.57544e+11,,3.1939e-12,4.63156e-14,6.29248e-17,5.06819e-14,1,4.29295e-08,9.80367e-12,1.41987e-17,1.88559e-12,4.28772e+12,,,2.20312e+13,3.07804e+06,0.15,,,2.89816e-06,2.89816e-06,3.1939e-12,4.63156e-14,6.29248e-17,5.06819e-14,1,2.89816e-06,1,,1.2082e+16,,118545,2.3709e+06,,,15.7945,12.5364,37.0844,2.01465,1.15284e+11,592731,1.12708e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.71509e+11,0.549787,6.25623e+11,1.71509e+11,,1.15285e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2220,615608,1.37374e-09,3.13717e-13,4.54357e-19,6.0339e-14,1.46484e+11,615608,4.50996e-10,7.55925e-13,1.18856e-14,1.2383e-17,2.08907e-15,0.0497871,4.44925e-07,2555.09,40.2377,0.0428936,7.0724,6.21114e+11,2.3709e+06,0.996955,0.0156753,1.63289e-05,0.00275515,2.45566e+10,118545,127.755,2.01188,0.00214468,0.35362,3.10557e+10,118545,1.24728e+13,,0.201408,0.00316679,3.29931e-06,0.000556608,1.32652e+10,118545,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.30939e+13,1.30939e+13,1.96409e+12,1.96409e+12,654.502,32725.1,1.30939e+13,1.30939e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.86872e-09,1.56859e-12,2.27179e-18,3.01695e-13,6.21114e+11,,1,,,2555.09,40.2377,0.0428936,7.0724,6.21114e+11,4.58288e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.1171,13.1171,4.51488,16.0821,3.40741,1.60463,-1.36761,0.849567,11.7932,6.37491,11.7932,1.37494e-12,2.16186e-14,2.25233e-17,3.79977e-15,0.0905569,8.09266e-07,5.44894e+06,272447,497063,6.86872e-09,1.56859e-12,2.27179e-18,3.01695e-13,7.3242e+11,,2.68825e-12,3.8983e-14,5.29633e-17,4.26581e-14,1,3.43436e-08,7.84293e-12,1.13589e-17,1.50847e-12,3.6621e+12,,,2.54627e+13,3.07804e+06,0.15,,,3.39327e-06,3.39327e-06,2.68825e-12,3.8983e-14,5.29633e-17,4.26581e-14,1,3.39327e-06,1,,1.2082e+16,,118545,2.3709e+06,,,14.7896,12.5206,37.0844,2.01187,1.04042e+11,592731,1.29899e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.46485e+11,0.549788,6.21116e+11,1.46485e+11,,1.04043e+11,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2221,615608,1.09899e-09,2.50974e-13,3.63486e-19,4.82712e-14,1.2164e+11,615608,4.50996e-10,6.36307e-13,1.00049e-14,1.04236e-17,1.75849e-15,0.0492673,5.35799e-07,2428.34,38.2415,0.0407652,6.72154,6.14614e+11,2.3709e+06,0.767212,0.012063,1.25664e-05,0.00212024,2.23161e+10,118545,121.417,1.91207,0.00203826,0.336077,3.07307e+10,118545,1.44434e+13,,0.140916,0.00221566,2.3084e-06,0.000389433,1.09107e+10,118657,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.5058e+13,1.5058e+13,2.2587e+12,2.2587e+12,667.592,33379.6,1.5058e+13,1.5058e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.49497e-09,1.25487e-12,1.81743e-18,2.41356e-13,6.08198e+11,,1,,,2428.34,38.2415,0.0407652,6.72154,6.14614e+11,5.27031e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.1778,13.1778,4.52348,16.0821,3.38531,1.58253,-1.38971,0.827469,11.7886,6.37491,11.7886,1.15846e-12,1.82149e-14,1.89773e-17,3.20152e-15,0.0896962,9.75478e-07,5.44894e+06,272447,497063,5.49497e-09,1.25487e-12,1.81743e-18,2.41356e-13,6.08198e+11,,2.26286e-12,3.28144e-14,4.45828e-17,3.59078e-14,0.989559,2.74749e-08,6.27435e-12,9.08715e-18,1.20678e-12,3.04099e+12,,,2.94087e+13,3.07804e+06,0.15,,,4.08634e-06,4.08634e-06,2.26286e-12,3.28144e-14,4.45828e-17,3.59078e-14,0.989559,4.08634e-06,1,,1.2082e+16,,118545,2.3709e+06,,,13.994,12.5081,37.0844,2.00967,9.27507e+10,592731,1.49653e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.2164e+11,0.549268,6.14617e+11,1.2164e+11,,9.27513e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2222,615608,8.79196e-10,2.00779e-13,2.90789e-19,3.8617e-14,9.73116e+10,615608,4.50996e-10,5.35659e-13,8.42234e-15,8.77494e-18,1.48034e-15,0.0399609,6.69748e-07,2307.69,36.3414,0.0387395,6.38758,6.062e+11,2.3709e+06,0.584881,0.00919622,9.58023e-06,0.00161636,2.00605e+10,118545,115.384,1.81707,0.00193698,0.319379,3.031e+10,118545,1.67105e+13,,0.0965368,0.00151788,1.58143e-06,0.000266789,7.20178e+09,120702,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.73167e+13,1.73167e+13,2.59751e+12,2.59751e+12,680.944,34047.2,1.73167e+13,1.73167e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.39598e-09,1.0039e-12,1.45394e-18,1.93085e-13,4.86558e+11,,1,,,2307.69,36.3414,0.0387395,6.38758,6.062e+11,6.06086e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.2385,13.2385,4.53208,16.0821,3.36318,1.5604,-1.41185,0.805336,11.7826,6.37491,11.7826,9.92032e-13,1.5598e-14,1.62511e-17,2.74157e-15,0.0740069,1.24036e-06,5.44894e+06,272447,497063,4.39598e-09,1.0039e-12,1.45394e-18,1.93085e-13,4.86558e+11,,1.90493e-12,2.7624e-14,3.75313e-17,3.02281e-14,0.802636,2.19799e-08,5.01948e-12,7.26972e-18,9.65424e-13,2.43279e+12,,,3.39459e+13,3.07804e+06,0.15,,,5.10792e-06,5.10792e-06,1.90493e-12,2.7624e-14,3.75313e-17,3.02281e-14,0.802636,5.10792e-06,1,,1.2082e+16,,118545,2.3709e+06,,,13.3677,12.4983,37.0844,2.00794,8.13452e+10,592843,1.72354e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,9.73122e+10,0.539962,6.06202e+11,9.73122e+10,,8.13458e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2223,615608,7.03357e-10,1.60623e-13,2.32631e-19,3.08936e-14,7.78493e+10,615608,4.50996e-10,4.50961e-13,7.09061e-15,7.3875e-18,1.24627e-15,0.0325185,8.37183e-07,2192.89,34.5336,0.0368121,6.06982,5.9595e+11,2.3709e+06,0.440905,0.00693246,7.2221e-06,0.00121848,1.77977e+10,118545,109.644,1.72668,0.00184061,0.303491,2.97975e+10,118545,1.93183e+13,,0.0659267,0.00103659,1.07999e-06,0.000182195,4.75394e+09,122389,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.99142e+13,1.99142e+13,2.98714e+12,2.98714e+12,694.563,34728.1,1.99142e+13,1.99142e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.51678e-09,8.03116e-13,1.16315e-18,1.54468e-13,3.89246e+11,,1,,,2192.89,34.5336,0.0368121,6.06982,5.9595e+11,6.96999e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.2992,13.2992,4.54068,16.0821,3.34102,1.53824,-1.43401,0.783176,11.7752,6.37491,11.7752,8.46844e-13,1.33152e-14,1.38727e-17,2.34033e-15,0.0610655,1.57212e-06,5.44894e+06,272447,497063,3.51678e-09,8.03116e-13,1.16315e-18,1.54468e-13,3.89246e+11,,1.60372e-12,2.32561e-14,3.15971e-17,2.54485e-14,0.653152,1.75839e-08,4.01558e-12,5.81577e-18,7.72339e-13,1.94623e+12,,,3.91641e+13,3.07804e+06,0.15,,,6.38488e-06,6.38488e-06,1.60372e-12,2.32561e-14,3.15971e-17,2.54485e-14,0.653152,6.38488e-06,1,,1.2082e+16,,118545,2.3709e+06,,,12.8794,12.4906,37.0844,2.00659,6.84865e+10,595000,1.98458e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,7.78499e+10,0.532519,5.95953e+11,7.78499e+10,,6.84871e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2224,615608,5.62685e-10,1.28499e-13,1.86105e-19,2.47148e-14,6.22794e+10,615608,4.50996e-10,3.79676e-13,5.96978e-15,6.21977e-18,1.04927e-15,0.0265494,1.04648e-06,2083.68,32.8138,0.0349788,5.76755,5.83951e+11,2.3709e+06,0.327882,0.00515538,5.37088e-06,0.00090613,1.55132e+10,118569,104.184,1.64069,0.00174894,0.288377,2.91975e+10,118545,2.23174e+13,,0.0449079,0.000706102,7.3567e-07,0.000124107,3.14025e+09,123777,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.29014e+13,2.29014e+13,3.43521e+12,3.43521e+12,708.454,35422.7,2.29014e+13,2.29014e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.81343e-09,6.42493e-13,9.30524e-19,1.23574e-13,3.11397e+11,,1,,,2083.68,32.8138,0.0349788,5.76755,5.83951e+11,8.01548e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.3599,13.3599,4.54928,16.0821,3.31883,1.51606,-1.4562,0.760991,11.7664,6.37491,11.7664,7.21063e-13,1.13375e-14,1.18123e-17,1.99273e-15,0.0504214,1.98742e-06,5.44894e+06,272447,497063,2.81343e-09,6.42493e-13,9.30524e-19,1.23574e-13,3.11397e+11,,1.35022e-12,1.95799e-14,2.66025e-17,2.14258e-14,0.533259,1.40671e-08,3.21247e-12,4.65262e-18,6.17871e-13,1.55699e+12,,,4.51634e+13,3.07804e+06,0.15,,,7.98109e-06,7.98109e-06,1.35022e-12,1.95799e-14,2.66025e-17,2.14258e-14,0.533259,7.98109e-06,1,,1.2082e+16,,118545,2.3709e+06,,,12.5044,12.4847,37.0844,2.00556,5.54427e+10,598844,2.28459e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.228e+10,0.52655,5.83953e+11,6.228e+10,,5.54433e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2225,615603,4.50148e-10,1.02799e-13,1.48884e-19,1.97719e-14,4.98235e+10,615603,4.50996e-10,3.19674e-13,5.02635e-15,5.23686e-18,8.83451e-16,0.0217492,1.30808e-06,1979.83,31.1783,0.0332352,5.48007,5.70266e+11,2.37093e+06,0.240109,0.0037753,3.93317e-06,0.000663561,1.29124e+10,119040,98.9913,1.55891,0.00166176,0.274004,2.85133e+10,118546,2.57663e+13,,0.0305271,0.000479988,5.00089e-07,8.43645e-05,2.07692e+09,124914,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.63366e+13,2.63366e+13,3.95049e+12,3.95049e+12,722.623,36131.2,2.63366e+13,2.63366e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.25074e-09,5.13994e-13,7.44419e-19,9.88594e-14,2.49118e+11,,1,,,1979.83,31.1783,0.0332352,5.48007,5.70266e+11,9.21781e+12,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.4206,13.4206,4.55788,16.0821,3.29663,1.49385,-1.4784,0.738786,11.7561,6.37492,11.7561,6.12696e-13,9.63363e-15,1.00371e-17,1.69324e-15,0.0416851,2.50709e-06,5.44894e+06,272447,497057,2.25074e-09,5.13994e-13,7.44419e-19,9.88594e-14,2.49118e+11,,1.13684e-12,1.64857e-14,2.23985e-17,1.80398e-14,0.436845,1.12537e-08,2.56997e-12,3.7221e-18,4.94297e-13,1.24559e+12,,,5.20598e+13,3.07801e+06,0.15,,,9.97622e-06,9.97622e-06,1.13684e-12,1.64857e-14,2.23985e-17,1.80398e-14,0.436845,9.97622e-06,1,,1.2082e+16,,118546,2.37093e+06,,,12.2214,12.4803,37.0844,2.00477,4.30698e+10,604052,2.62935e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.98242e+10,0.521751,5.70269e+11,4.98242e+10,,4.30704e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2226,615504,3.60119e-10,8.22391e-14,1.19107e-19,1.58175e-14,3.98588e+10,615504,4.50996e-10,2.69165e-13,4.23218e-15,4.40943e-18,7.43864e-16,0.0178888,1.63469e-06,1881.08,29.6231,0.0315774,5.20673,5.54665e+11,2.37142e+06,0.173205,0.00272335,2.83727e-06,0.000478667,1.02144e+10,119958,94.0538,1.48116,0.00157887,0.260337,2.77333e+10,118571,2.97324e+13,,0.0207163,0.00032573,3.39372e-07,5.72515e-05,1.37681e+09,125814,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.02871e+13,3.02871e+13,4.54306e+12,4.54306e+12,737.076,36853.8,3.02871e+13,3.02871e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.80059e-09,4.11196e-13,5.95535e-19,7.90875e-14,1.99294e+11,,1,,,1881.08,29.6231,0.0315774,5.20673,5.54665e+11,1.06005e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.4813,13.4813,4.56648,16.0821,3.27441,1.47163,-1.50062,0.716565,11.744,6.37501,11.744,5.19734e-13,8.17196e-15,8.51422e-18,1.43633e-15,0.0345416,3.15643e-06,5.44894e+06,272447,496933,1.80059e-09,4.11196e-13,5.95535e-19,7.90875e-14,1.99294e+11,,9.57215e-13,1.38809e-14,1.88596e-17,1.51895e-14,0.359305,9.00297e-09,2.05598e-12,2.97768e-18,3.95438e-13,9.96471e+11,,,5.99873e+13,3.07752e+06,0.15,,,1.24671e-05,1.24671e-05,9.57215e-13,1.38809e-14,1.88596e-17,1.51895e-14,0.359305,1.24671e-05,1,,1.2082e+16,,118571,2.37142e+06,,,12.0119,12.477,37.0844,2.00419,3.22344e+10,609925,3.02548e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.98594e+10,0.51789,5.54668e+11,3.98594e+10,,3.2235e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2227,615227,2.88095e-10,6.57913e-14,9.52857e-20,1.2654e-14,3.18871e+10,615227,4.50996e-10,2.26643e-13,3.56359e-15,3.71286e-18,6.26351e-16,0.0147778,2.04192e-06,1787.19,28.1447,0.0300013,4.94688,5.37146e+11,2.37281e+06,0.123278,0.00193834,2.01945e-06,0.000340691,7.7305e+09,121134,89.3597,1.40724,0.00150007,0.247344,2.68573e+10,118640,3.4293e+13,,0.0140393,0.000220744,2.2999e-07,3.87989e-05,9.15398e+08,126486,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.48301e+13,3.48301e+13,5.22452e+12,5.22452e+12,751.817,37590.9,3.48301e+13,3.48301e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.44047e-09,3.28956e-13,4.76428e-19,6.327e-14,1.59435e+11,,1,,,1787.19,28.1447,0.0300013,4.94688,5.37146e+11,1.21906e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.542,13.542,4.57508,16.0821,3.25217,1.4494,-1.52286,0.694331,11.7301,6.37526,11.7301,4.40273e-13,6.92256e-15,7.21251e-18,1.21674e-15,0.0287069,3.9666e-06,5.44894e+06,272447,496586,1.44047e-09,3.28956e-13,4.76428e-19,6.327e-14,1.59435e+11,,8.05998e-13,1.1688e-14,1.58802e-17,1.27899e-14,0.296819,7.20237e-09,1.64478e-12,2.38214e-18,3.1635e-13,7.97177e+11,,,6.90997e+13,3.07613e+06,0.15,,,1.5573e-05,1.5573e-05,8.05998e-13,1.1688e-14,1.58802e-17,1.27899e-14,0.296819,1.5573e-05,1,,1.2082e+16,,118640,2.37281e+06,,,11.8594,12.4746,37.0844,2.00377,2.33968e+10,615781,3.48067e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.18877e+10,0.51478,5.37149e+11,3.18877e+10,,2.33974e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2228,614728,2.30476e-10,5.2633e-14,7.62285e-20,1.01232e-14,2.55097e+10,614728,4.50996e-10,1.90844e-13,3.0007e-15,3.12639e-18,5.27415e-16,0.0122587,2.54919e-06,1697.96,26.7394,0.0285033,4.69987,5.1802e+11,2.3753e+06,0.0867565,0.0013641,1.42119e-06,0.00023976,5.64869e+09,122381,84.8979,1.33697,0.00142516,0.234994,2.5901e+10,118765,3.95366e+13,,0.00950389,0.000149433,1.55692e-07,2.62649e-05,6.10476e+08,126948,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.00547e+13,4.00547e+13,6.0082e+12,6.0082e+12,766.854,38342.7,4.00547e+13,4.00547e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.15238e-09,2.63165e-13,3.81143e-19,5.0616e-14,1.27548e+11,,1,,,1697.96,26.7394,0.0285033,4.69987,5.1802e+11,1.40191e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.6027,13.6027,4.58368,16.0821,3.22993,1.42715,-1.54511,0.672086,11.7143,6.37572,11.7143,3.72552e-13,5.85776e-15,6.10313e-18,1.02958e-15,0.0239306,4.97634e-06,5.44894e+06,272447,495963,1.15238e-09,2.63165e-13,3.81143e-19,5.0616e-14,1.27548e+11,,6.78686e-13,9.84184e-15,1.33719e-17,1.07697e-14,0.246223,5.7619e-09,1.31583e-12,1.90571e-18,2.5308e-13,6.37741e+11,,,7.95747e+13,3.07364e+06,0.15,,,1.94417e-05,1.94417e-05,6.78686e-13,9.84184e-15,1.33719e-17,1.07697e-14,0.246223,1.94417e-05,1,,1.2082e+16,,118765,2.3753e+06,,,11.7501,12.4728,37.0844,2.00347,1.65817e+10,621132,4.00381e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.55103e+10,0.512261,5.18022e+11,2.55103e+10,,1.65823e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2229,614005,1.84381e-10,4.21064e-14,6.09828e-20,8.09856e-15,2.04077e+10,614005,4.50996e-10,1.60702e-13,2.52677e-15,2.63262e-18,4.44115e-16,0.010206,3.18066e-06,1613.15,25.4038,0.0270795,4.46512,4.97767e+11,2.37892e+06,0.060494,0.000951167,9.90981e-07,0.000167181,4.0189e+09,123566,80.6574,1.27019,0.00135398,0.223256,2.48884e+10,118946,4.55651e+13,,0.00642807,0.000101071,1.05304e-07,1.77646e-05,4.08239e+08,127226,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.60629e+13,4.60629e+13,6.90943e+12,6.90943e+12,782.191,39109.5,4.60629e+13,4.60629e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.21904e-10,2.10532e-13,3.04914e-19,4.04928e-14,1.02039e+11,,1,,,1613.15,25.4038,0.0270795,4.46512,4.97767e+11,1.6122e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.6634,13.6634,4.59228,16.0821,3.20767,1.4049,-1.56736,0.649833,11.697,6.37638,11.697,3.14973e-13,4.95243e-15,5.15987e-18,8.70458e-16,0.0200035,6.23402e-06,5.44894e+06,272447,495059,9.21904e-10,2.10532e-13,3.04914e-19,4.04928e-14,1.02039e+11,,5.71494e-13,8.28742e-15,1.12599e-17,9.06869e-15,0.204993,4.60952e-09,1.05266e-12,1.52457e-18,2.02464e-13,5.10193e+11,,,9.16164e+13,3.07002e+06,0.15,,,2.42577e-05,2.42577e-05,5.71494e-13,8.28742e-15,1.12599e-17,9.06869e-15,0.204993,2.42577e-05,1,,1.2082e+16,,118946,2.37892e+06,,,11.6729,12.4716,37.0844,2.00326,1.15435e+10,625699,4.60513e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.04083e+10,0.510209,4.9777e+11,2.04083e+10,,1.15441e+10,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2230,613081,1.47505e-10,3.36851e-14,4.87863e-20,6.47885e-15,1.63262e+10,613081,4.50996e-10,1.35323e-13,2.12772e-15,2.21685e-18,3.73977e-16,0.00852208,3.96651e-06,1532.55,24.1346,0.0257266,4.24203,4.76898e+11,2.38354e+06,0.041872,0.000658367,6.85929e-07,0.000115717,2.80379e+09,124610,76.6275,1.20673,0.00128633,0.212102,2.38449e+10,119177,5.24954e+13,,0.00434468,6.8313e-05,7.11745e-08,1.2007e-05,2.73611e+08,127349,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.29723e+13,5.29723e+13,7.94584e+12,7.94584e+12,797.835,39891.7,5.29723e+13,5.29723e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.37523e-10,1.68426e-13,2.43931e-19,3.23942e-14,8.16309e+10,,1,,,1532.55,24.1346,0.0257266,4.24203,4.76898e+11,1.85403e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.724,13.724,4.60088,16.0821,3.18541,1.38264,-1.58962,0.627574,11.6784,6.37722,11.6784,2.66107e-13,4.1841e-15,4.35937e-18,7.35414e-16,0.0167584,7.80002e-06,5.44894e+06,272447,493904,7.37523e-10,1.68426e-13,2.43931e-19,3.23942e-14,8.16309e+10,,4.81239e-13,6.97861e-15,9.48169e-18,7.63649e-15,0.171171,3.68761e-09,8.42128e-13,1.21966e-18,1.61971e-13,4.08154e+11,,,1.0546e+14,3.0654e+06,0.15,,,3.02511e-05,3.02511e-05,4.81239e-13,6.97861e-15,9.48169e-18,7.63649e-15,0.171171,3.02511e-05,1,,1.2082e+16,,119177,2.38354e+06,,,11.6188,12.4708,37.0844,2.00311,7.93279e+09,629359,5.29644e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.63268e+10,0.508526,4.769e+11,1.63268e+10,,7.93342e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2231,611994,1.18004e-10,2.69481e-14,3.9029e-20,5.18308e-15,1.30609e+10,611994,4.50996e-10,1.13953e-13,1.79172e-15,1.86677e-18,3.14919e-16,0.00713235,4.94446e-06,1455.96,22.9285,0.0244409,4.03005,4.55857e+11,2.38897e+06,0.0288145,0.00045306,4.7203e-07,7.96316e-05,1.92885e+09,125473,72.7982,1.14643,0.00122205,0.201502,2.27928e+10,119449,6.04623e+13,,0.0029349,4.61465e-05,4.80796e-08,8.11089e-06,1.83697e+08,127347,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.09181e+13,6.09181e+13,9.13772e+12,9.13772e+12,813.791,40689.6,6.09181e+13,6.09181e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.90018e-10,1.34741e-13,1.95145e-19,2.59154e-14,6.53047e+10,,1,,,1455.96,22.9285,0.0244409,4.03005,4.55857e+11,2.13213e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.7847,13.7847,4.60948,16.0821,3.16315,1.36038,-1.61188,0.60531,11.6588,6.37821,11.6588,2.24698e-13,3.533e-15,3.681e-18,6.20974e-16,0.0140639,9.74975e-06,5.44894e+06,272447,492546,5.90018e-10,1.34741e-13,1.95145e-19,2.59154e-14,6.53047e+10,,4.05242e-13,5.87655e-15,7.98436e-18,6.43055e-15,0.143257,2.95009e-09,6.73703e-13,9.75725e-19,1.29577e-13,3.26524e+11,,,1.21375e+14,3.05997e+06,0.15,,,3.77096e-05,3.77096e-05,4.05242e-13,5.87655e-15,7.98436e-18,6.43055e-15,0.143257,3.77096e-05,1,,1.2082e+16,,119449,2.38897e+06,,,11.5813,12.4702,37.0844,2.003,5.40261e+09,632098,6.09127e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.30616e+10,0.507137,4.55859e+11,1.30616e+10,,5.40325e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2232,610789,9.44029e-11,2.15585e-14,3.12232e-20,4.14646e-15,1.04488e+10,610789,4.50996e-10,9.59581e-14,1.50878e-15,1.57199e-18,2.6519e-16,0.00597956,6.16161e-06,1383.2,21.7825,0.0232193,3.82862,4.34993e+11,2.395e+06,0.0197389,0.000310362,3.23358e-07,5.45505e-05,1.31419e+09,126144,69.1598,1.08913,0.00116097,0.191431,2.17496e+10,119750,6.96209e+13,,0.00198168,3.11586e-05,3.24639e-08,5.47656e-06,1.23487e+08,127246,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.00559e+13,7.00559e+13,1.05084e+13,1.05084e+13,830.067,41503.4,7.00559e+13,7.00559e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.72015e-10,1.07792e-13,1.56116e-19,2.07323e-14,5.22438e+10,,1,,,1383.2,21.7825,0.0232193,3.82862,4.34993e+11,2.45196e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.8454,13.8454,4.61808,16.0821,3.14088,1.33811,-1.63415,0.583043,11.6385,6.3793,11.6385,1.89646e-13,2.98187e-15,3.10678e-18,5.24105e-16,0.0118176,1.21774e-05,5.44894e+06,272447,491039,4.72015e-10,1.07792e-13,1.56116e-19,2.07323e-14,5.22438e+10,,3.4125e-13,4.94857e-15,6.72353e-18,5.41509e-15,0.120103,2.36007e-09,5.38962e-13,7.8058e-19,1.03662e-13,2.61219e+11,,,1.39673e+14,3.05395e+06,0.15,,,4.69923e-05,4.69923e-05,3.4125e-13,4.94857e-15,6.72353e-18,5.41509e-15,0.120103,4.69923e-05,1,,1.2082e+16,,119750,2.395e+06,,,11.5554,12.4698,37.0844,2.00293,3.65746e+09,633972,7.00522e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.04494e+10,0.505986,4.34995e+11,1.04494e+10,,3.65809e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2233,609510,7.55224e-11,1.72468e-14,2.49786e-20,3.31717e-15,8.359e+09,609510,4.50996e-10,8.08056e-14,1.27053e-15,1.32376e-18,2.23314e-16,0.00501945,7.67682e-06,1314.06,20.6937,0.0220587,3.63725,4.14557e+11,2.40139e+06,0.013474,0.000211857,2.20729e-07,3.72368e-05,8.89725e+08,126628,65.7028,1.03469,0.00110293,0.181862,2.07279e+10,120070,8.01497e+13,,0.00133756,2.10309e-05,2.19119e-08,3.69647e-06,8.3086e+07,127073,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.05642e+13,8.05642e+13,1.20846e+13,1.20846e+13,846.668,42333.4,8.05642e+13,8.05642e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.77612e-10,8.6234e-14,1.24893e-19,1.65859e-14,4.1795e+10,,1,,,1314.06,20.6937,0.0220587,3.63725,4.14557e+11,2.81975e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.9061,13.9061,4.62668,16.0821,3.11861,1.31584,-1.65642,0.560773,11.6176,6.38046,11.6176,1.60002e-13,2.51578e-15,2.62116e-18,4.42183e-16,0.00993898,1.52008e-05,5.44894e+06,272447,489441,3.77612e-10,8.6234e-14,1.24893e-19,1.65859e-14,4.1795e+10,,2.87364e-13,4.16716e-15,5.66184e-18,4.56e-15,0.100818,1.88806e-09,4.3117e-13,6.24464e-19,8.29293e-14,2.08975e+11,,,1.60711e+14,3.04755e+06,0.15,,,5.85483e-05,5.85483e-05,2.87364e-13,4.16716e-15,5.66184e-18,4.56e-15,0.100818,5.85483e-05,1,,1.2082e+16,,120070,2.40139e+06,,,11.5376,12.4695,37.0844,2.00288,2.46675e+09,635074,8.05618e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,8.35961e+09,0.505027,4.1456e+11,8.35961e+09,,2.46739e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2234,608199,6.04179e-11,1.37974e-14,1.99829e-20,2.65374e-15,6.6872e+09,608199,4.50996e-10,6.80461e-14,1.06991e-15,1.11473e-18,1.88052e-16,0.00421738,9.56371e-06,1248.37,19.6592,0.020956,3.45542,3.94719e+11,2.40795e+06,0.0091722,0.000144218,1.50258e-07,2.53483e-05,5.99983e+08,126942,62.4183,0.982962,0.0010478,0.172771,1.9736e+10,120397,9.22542e+13,,0.000902529,1.41908e-05,1.47852e-08,2.49423e-06,5.59372e+07,126848,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.26489e+13,9.26489e+13,1.38973e+13,1.38973e+13,863.602,43180.1,9.26489e+13,9.26489e+13,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.02089e-10,6.89872e-14,9.99143e-20,1.32687e-14,3.3436e+10,,1,,,1248.37,19.6592,0.020956,3.45542,3.94719e+11,3.24271e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,13.9668,13.9668,4.63528,16.0821,3.09634,1.29357,-1.67869,0.538501,11.5963,6.38165,11.5963,1.34951e-13,2.12189e-15,2.21078e-18,3.72951e-16,0.00836405,1.89671e-05,5.44894e+06,272447,487801,3.02089e-10,6.89872e-14,9.99143e-20,1.32687e-14,3.3436e+10,,2.41988e-13,3.50915e-15,4.76782e-18,3.83996e-15,0.0847084,1.51045e-09,3.44936e-13,4.99571e-19,6.63434e-14,1.6718e+11,,,1.84901e+14,3.04099e+06,0.15,,,7.29388e-05,7.29388e-05,2.41988e-13,3.50915e-15,4.76782e-18,3.83996e-15,0.0847084,7.29388e-05,1,,1.2082e+16,,120397,2.40795e+06,,,11.5255,12.4693,37.0844,2.00285,1.66012e+09,635519,9.26472e+13,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.68781e+09,0.504227,3.94722e+11,6.68781e+09,,1.66075e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2235,606890,4.83343e-11,1.10379e-14,1.59863e-20,2.12299e-15,5.34976e+09,606890,4.50996e-10,5.73015e-14,9.00972e-16,9.38715e-19,1.58358e-16,0.00354581,1.19143e-05,1185.96,18.6764,0.0199083,3.28268,3.75583e+11,2.41449e+06,0.00623045,9.79635e-05,1.02067e-07,1.72184e-05,4.03693e+08,127107,59.2978,0.933821,0.000995417,0.164134,1.87792e+10,120725,1.06171e+14,,0.000608836,9.57295e-06,9.97397e-09,1.68258e-06,3.76747e+07,126591,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.06546e+14,1.06546e+14,1.59819e+13,1.59819e+13,880.874,44043.7,1.06546e+14,1.06546e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.41672e-10,5.51897e-14,7.99314e-20,1.06149e-14,2.67488e+10,,1,,,1185.96,18.6764,0.0199083,3.28268,3.75583e+11,3.72912e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.0275,14.0275,4.64388,16.0821,3.07407,1.27129,-1.70097,0.516228,11.5747,6.38283,11.5747,1.13793e-13,1.78921e-15,1.86417e-18,3.14479e-16,0.00704151,2.36602e-05,5.44894e+06,272447,486165,2.41672e-10,5.51897e-14,7.99314e-20,1.06149e-14,2.67488e+10,,2.03778e-13,2.95505e-15,4.01497e-18,3.23363e-15,0.0712194,1.20836e-09,2.75949e-13,3.99657e-19,5.30747e-14,1.33744e+11,,,2.12716e+14,3.03445e+06,0.15,,,9.08657e-05,9.08657e-05,2.03778e-13,2.95505e-15,4.01497e-18,3.23363e-15,0.0712194,9.08657e-05,1,,1.2082e+16,,120725,2.41449e+06,,,11.5172,12.4692,37.0844,2.00283,1.11607e+09,635425,1.06545e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.35037e+09,0.503558,3.75586e+11,5.35037e+09,,1.11671e+09,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2236,605613,3.86674e-11,8.83036e-15,1.2789e-20,1.69839e-15,4.27981e+09,605613,4.50996e-10,4.82536e-14,7.58709e-16,7.90493e-19,1.33354e-16,0.00298257,1.48435e-05,1126.67,17.7427,0.018913,3.11856,3.57208e+11,2.42088e+06,0.00422513,6.64332e-05,6.92158e-08,1.16766e-05,2.71328e+08,127149,56.3333,0.887135,0.000945651,0.155928,1.78604e+10,121044,1.22171e+14,,0.00041063,6.45647e-06,6.72695e-09,1.13482e-06,2.53811e+07,126316,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.22528e+14,1.22528e+14,1.83792e+13,1.83792e+13,898.491,44924.6,1.22528e+14,1.22528e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.93337e-10,4.41518e-14,6.39451e-20,8.49196e-15,2.1399e+10,,1,,,1126.67,17.7427,0.018913,3.11856,3.57208e+11,4.28848e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.0882,14.0882,4.65248,16.0821,3.05179,1.24902,-1.72324,0.493954,11.5529,6.38397,11.5529,9.59322e-14,1.50838e-15,1.57156e-18,2.65118e-16,0.00592959,2.95102e-05,5.44894e+06,272447,484569,1.93337e-10,4.41518e-14,6.39451e-20,8.49196e-15,2.1399e+10,,1.71601e-13,2.48845e-15,3.38101e-18,2.72304e-15,0.0599065,9.66686e-10,2.20759e-13,3.19726e-19,4.24598e-14,1.06995e+11,,,2.44698e+14,3.02807e+06,0.15,,,0.000113206,0.000113206,1.71601e-13,2.48845e-15,3.38101e-18,2.72304e-15,0.0599065,0.000113206,1,,1.2082e+16,,121044,2.42088e+06,,,11.5116,12.4691,37.0844,2.00281,7.50053e+08,634908,1.22527e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.28042e+09,0.502997,3.5721e+11,4.28042e+09,,7.50688e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2237,604392,3.0934e-11,7.06429e-15,1.02312e-20,1.35871e-15,3.42385e+09,604392,4.50996e-10,4.06345e-14,6.3891e-16,6.65675e-19,1.12297e-16,0.00250963,1.84953e-05,1070.34,16.8556,0.0179674,2.96264,3.39619e+11,2.42698e+06,0.00286151,4.49925e-05,4.68771e-08,7.90806e-06,1.82303e+08,127090,53.5168,0.842782,0.000898372,0.148132,1.69809e+10,121349,1.40568e+14,,0.000276902,4.35382e-06,4.53621e-09,7.65245e-07,1.71017e+07,126036,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.40907e+14,1.40907e+14,2.11361e+13,2.11361e+13,916.461,45823.1,1.40907e+14,1.40907e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.5467e-10,3.53214e-14,5.11561e-20,6.79357e-15,1.71192e+10,,1,,,1070.34,16.8556,0.0179674,2.96264,3.39619e+11,4.93176e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.1489,14.1489,4.66108,16.0821,3.02952,1.22674,-1.74551,0.471679,11.531,6.38507,11.531,8.08601e-14,1.27139e-15,1.32465e-18,2.23465e-16,0.00499401,3.68046e-05,5.44894e+06,272447,483043,1.5467e-10,3.53214e-14,5.11561e-20,6.79357e-15,1.71192e+10,,1.44506e-13,2.09553e-15,2.84716e-18,2.29308e-15,0.0504072,7.73349e-10,1.76607e-13,2.5578e-19,3.39678e-14,8.55962e+10,,,2.81475e+14,3.02196e+06,0.15,,,0.000141057,0.000141057,1.44506e-13,2.09553e-15,2.84716e-18,2.29308e-15,0.0504072,0.000141057,1,,1.2082e+16,,121349,2.42698e+06,,,11.5078,12.469,37.0844,2.0028,5.04105e+08,634075,1.40907e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.42445e+09,0.502528,3.39621e+11,3.42445e+09,,5.04739e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2238,603244,2.47472e-11,5.65143e-15,8.18498e-21,1.08697e-15,2.73908e+09,603244,4.50996e-10,3.42184e-14,5.38028e-16,5.60567e-19,9.4566e-17,0.00211218,2.30495e-05,1016.82,16.0129,0.0170691,2.81452,3.2282e+11,2.43272e+06,0.001936,3.04405e-05,3.17156e-08,5.35034e-06,1.225e+08,126955,50.8411,0.800645,0.000853456,0.140726,1.6141e+10,121636,1.61721e+14,,0.000186698,2.93552e-06,3.05849e-09,5.15958e-07,1.15242e+07,125759,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.62043e+14,1.62043e+14,2.43065e+13,2.43065e+13,934.79,46739.5,1.62043e+14,1.62043e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.23736e-10,2.82571e-14,4.09249e-20,5.43485e-15,1.36954e+10,,1,,,1016.82,16.0129,0.0170691,2.81452,3.2282e+11,5.67152e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.2096,14.2096,4.66968,16.0821,3.00725,1.20447,-1.76779,0.449404,11.509,6.38609,11.509,6.81458e-14,1.07148e-15,1.11637e-18,1.88328e-16,0.00420639,4.59029e-05,5.44894e+06,272447,481608,1.23736e-10,2.82571e-14,4.09249e-20,5.43485e-15,1.36954e+10,,1.21689e-13,1.76465e-15,2.3976e-18,1.93101e-15,0.0424242,6.18679e-10,1.41286e-13,2.04624e-19,2.71743e-14,6.8477e+10,,,3.23764e+14,3.01622e+06,0.15,,,0.00017579,0.00017579,1.21689e-13,1.76465e-15,2.3976e-18,1.93101e-15,0.0424242,0.00017579,1,,1.2082e+16,,121636,2.43272e+06,,,11.5052,12.469,37.0844,2.00279,3.38904e+08,633021,1.62043e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.73968e+09,0.502135,3.22822e+11,2.73968e+09,,3.39537e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2239,602180,1.97977e-11,4.52114e-15,6.54798e-21,8.69576e-16,2.19126e+09,602180,4.50996e-10,2.88154e-14,4.53076e-16,4.72056e-19,7.96343e-17,0.00177797,2.87307e-05,965.983,15.2123,0.0162157,2.6738,3.06802e+11,2.43804e+06,0.00130879,2.05785e-05,2.14405e-08,3.61696e-06,8.23419e+07,126765,48.2991,0.760614,0.000810784,0.13369,1.53401e+10,121902,1.86043e+14,,0.000125864,1.97901e-06,2.06191e-09,3.47838e-07,7.76606e+06,125494,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.8635e+14,1.8635e+14,2.79525e+13,2.79525e+13,953.486,47674.3,1.8635e+14,1.8635e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.89887e-11,2.26057e-14,3.27399e-20,4.34788e-15,1.09563e+10,,1,,,965.983,15.2123,0.0162157,2.6738,3.06802e+11,6.52225e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.2703,14.2703,4.67828,16.0821,2.98497,1.18219,-1.79006,0.427129,11.4869,6.38704,11.4869,5.74234e-14,9.02889e-16,9.40712e-19,1.58695e-16,0.00354313,5.72546e-05,5.44894e+06,272447,480278,9.89887e-11,2.26057e-14,3.27399e-20,4.34788e-15,1.09563e+10,,1.02475e-13,1.48602e-15,2.01903e-18,1.62611e-15,0.0357114,4.94943e-10,1.13029e-13,1.637e-19,2.17394e-14,5.47816e+10,,,3.72393e+14,3.0109e+06,0.15,,,0.000219118,0.000219118,1.02475e-13,1.48602e-15,2.01903e-18,1.62611e-15,0.0357114,0.000219118,1,,1.2082e+16,,121902,2.43804e+06,,,11.5035,12.469,37.0844,2.00279,2.27928e+08,631825,1.8635e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.19186e+09,0.501807,3.06804e+11,2.19186e+09,,2.2856e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2240,601208,1.58382e-11,3.61691e-15,5.23838e-21,6.95661e-16,1.75301e+09,601208,4.50996e-10,2.42656e-14,3.81537e-16,3.9752e-19,6.70604e-17,0.00149681,3.58201e-05,917.685,14.4517,0.0154049,2.54011,2.91544e+11,2.4429e+06,0.000884208,1.39027e-05,1.44851e-08,2.4436e-06,5.53716e+07,126537,45.8843,0.722584,0.000770246,0.127006,1.45772e+10,122145,2.14011e+14,,8.48448e-05,1.33405e-06,1.38993e-09,2.34477e-07,5.23361e+06,125245,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.14302e+14,2.14302e+14,3.21454e+13,3.21454e+13,972.556,48627.8,2.14302e+14,2.14302e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.91909e-11,1.80846e-14,2.61919e-20,3.47831e-15,8.76505e+09,,1,,,917.685,14.4517,0.0154049,2.54011,2.91544e+11,7.50059e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.331,14.331,4.68688,16.0821,2.96269,1.15992,-1.81234,0.404853,11.4647,6.38791,11.4647,4.83829e-14,7.60742e-16,7.9261e-19,1.33711e-16,0.00298447,7.14212e-05,5.44894e+06,272447,479062,7.91909e-11,1.80846e-14,2.61919e-20,3.47831e-15,8.76505e+09,,8.62942e-14,1.25138e-15,1.70023e-18,1.36935e-15,0.0300643,3.95955e-10,9.04229e-14,1.3096e-19,1.73915e-14,4.38252e+10,,,4.28313e+14,3.00604e+06,0.15,,,0.000273186,0.000273186,8.62942e-14,1.25138e-15,1.70023e-18,1.36935e-15,0.0300643,0.000273186,1,,1.2082e+16,,122145,2.4429e+06,,,11.5023,12.469,37.0844,2.00279,1.53352e+08,630554,2.14302e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.75361e+09,0.501533,2.91546e+11,1.75361e+09,,1.53983e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2241,600329,1.26705e-11,2.89353e-15,4.19071e-21,5.56529e-16,1.40241e+09,600329,4.50996e-10,2.04342e-14,3.21294e-16,3.34753e-19,5.64719e-17,0.00126022,4.46687e-05,871.802,13.7291,0.0146347,2.41311,2.77022e+11,2.4473e+06,0.000597064,9.38784e-06,9.7811e-09,1.65004e-06,3.72511e+07,126286,43.5901,0.686456,0.000731735,0.120655,1.38511e+10,122365,2.46171e+14,,5.71894e-05,8.99209e-07,9.36878e-10,1.58048e-07,3.527e+06,125015,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.46448e+14,2.46448e+14,3.69672e+13,3.69672e+13,992.007,49600.3,2.46448e+14,2.46448e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.33527e-11,1.44677e-14,2.09535e-20,2.78264e-15,7.01204e+09,,1,,,871.802,13.7291,0.0146347,2.41311,2.77022e+11,8.62568e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.3917,14.3917,4.69548,16.0821,2.94042,1.13764,-1.83462,0.382577,11.4425,6.38869,11.4425,4.0762e-14,6.40915e-16,6.67764e-19,1.1265e-16,0.00251388,8.91048e-05,5.44894e+06,272447,477964,6.33527e-11,1.44677e-14,2.09535e-20,2.78264e-15,7.01204e+09,,7.26687e-14,1.05379e-15,1.43177e-18,1.15314e-15,0.0253122,3.16764e-10,7.23383e-14,1.04768e-19,1.39132e-14,3.50602e+10,,,4.92619e+14,3.00165e+06,0.15,,,0.000340671,0.000340671,7.26687e-14,1.05379e-15,1.43177e-18,1.15314e-15,0.0253122,0.000340671,1,,1.2082e+16,,122365,2.4473e+06,,,11.5015,12.4689,37.0844,2.00278,1.03214e+08,629262,2.46448e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.40301e+09,0.501305,2.77024e+11,1.40301e+09,,1.03844e+08,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2242,599545,1.01364e-11,2.31483e-15,3.35257e-21,4.45223e-16,1.12193e+09,599545,4.50996e-10,1.72077e-14,2.70563e-16,2.81897e-19,4.75552e-17,0.00106109,5.57154e-05,828.212,13.0427,0.013903,2.29245,2.63208e+11,2.45122e+06,0.000403005,6.3366e-06,6.60204e-09,1.11375e-06,2.50703e+07,126025,41.4106,0.652133,0.000695148,0.114623,1.31604e+10,122561,2.83152e+14,,3.85461e-05,6.06074e-07,6.31464e-10,1.06526e-07,2.37689e+06,124805,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.83415e+14,2.83415e+14,4.25123e+13,4.25123e+13,1011.85,50592.4,2.83415e+14,2.83415e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.06822e-11,1.15741e-14,1.67628e-20,2.22612e-15,5.60963e+09,,1,,,828.212,13.0427,0.013903,2.29245,2.63208e+11,9.91953e+13,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.4524,14.4524,4.70408,16.0821,2.91814,1.11537,-1.85689,0.360301,11.4203,6.38938,11.4203,3.43387e-14,5.3992e-16,5.62538e-19,9.48985e-17,0.00211745,0.000111182,5.44894e+06,272447,476984,5.06822e-11,1.15741e-14,1.67628e-20,2.22612e-15,5.60963e+09,,6.11947e-14,8.87405e-16,1.2057e-18,9.71062e-16,0.0213125,2.53411e-10,5.78706e-14,8.38142e-20,1.11306e-14,2.80482e+10,,,5.66567e+14,2.99772e+06,0.15,,,0.00042492,0.00042492,6.11947e-14,8.87405e-16,1.2057e-18,9.71062e-16,0.0213125,0.00042492,1,,1.2082e+16,,122561,2.45122e+06,,,11.5009,12.4689,37.0844,2.00278,6.94902e+07,627991,2.83415e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.12253e+09,0.501117,2.63211e+11,1.12253e+09,,7.01183e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2243,598852,8.10915e-12,1.85186e-15,2.68205e-21,3.56179e-16,8.97541e+08,598852,4.50996e-10,1.44907e-14,2.27842e-16,2.37387e-19,4.00465e-17,0.000893459,6.95085e-05,786.802,12.3905,0.0132078,2.17783,2.50073e+11,2.45468e+06,0.000271932,4.27568e-06,4.45479e-09,7.5151e-07,1.6878e+07,125764,39.3401,0.619527,0.000660391,0.108892,1.25036e+10,122734,3.25677e+14,,2.59793e-05,4.08482e-07,4.25594e-10,7.17964e-08,1.60182e+06,124617,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.25927e+14,3.25927e+14,4.88891e+13,4.88891e+13,1032.08,51604.2,3.25927e+14,3.25927e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.05458e-11,9.2593e-15,1.34103e-20,1.78089e-15,4.48771e+09,,1,,,786.802,12.3905,0.0132078,2.17783,2.50073e+11,1.14075e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.5131,14.5131,4.71269,16.0821,2.89587,1.09309,-1.87917,0.338025,11.3981,6.39,11.3981,2.89257e-14,4.54809e-16,4.73862e-19,7.9939e-17,0.00178348,0.00013875,5.44894e+06,272447,476118,4.05458e-11,9.2593e-15,1.34103e-20,1.78089e-15,4.48771e+09,,5.15323e-14,7.47288e-16,1.01533e-18,8.17736e-16,0.0179456,2.02729e-10,4.62965e-14,6.70513e-20,8.90446e-15,2.24385e+10,,,6.51604e+14,2.99426e+06,0.15,,,0.000530116,0.000530116,5.15323e-14,7.47288e-16,1.01533e-18,8.17736e-16,0.0179456,0.000530116,1,,1.2082e+16,,122734,2.45468e+06,,,11.5006,12.4689,37.0844,2.00278,4.67968e+07,626770,3.25927e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,8.9814e+08,0.500963,2.50075e+11,8.9814e+08,,4.74237e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2244,598246,6.48732e-12,1.48149e-15,2.14564e-21,2.84943e-16,7.18033e+08,598246,4.50996e-10,1.22027e-14,1.91867e-16,1.99905e-19,3.37233e-17,0.000752333,8.6733e-05,747.462,11.771,0.0125474,2.06894,2.37586e+11,2.45771e+06,0.00018344,2.8843e-06,3.00513e-09,5.06956e-07,1.13658e+07,125511,37.3731,0.588551,0.000627372,0.103447,1.18793e+10,122886,3.74579e+14,,1.75091e-05,2.75302e-07,2.86834e-10,4.83881e-08,1.07949e+06,124449,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.74816e+14,3.74816e+14,5.62225e+13,5.62225e+13,1052.73,52636.3,3.74816e+14,3.74816e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.24366e-11,7.40744e-15,1.07282e-20,1.42471e-15,3.59016e+09,,1,,,747.462,11.771,0.0125474,2.06894,2.37586e+11,1.31186e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.5738,14.5738,4.72129,16.0821,2.87359,1.07081,-1.90144,0.315748,11.3758,6.39053,11.3758,2.43645e-14,3.83092e-16,3.9914e-19,6.73337e-17,0.00150214,0.000173175,5.44894e+06,272447,475360,3.24366e-11,7.40744e-15,1.07282e-20,1.42471e-15,3.59016e+09,,4.33956e-14,6.29295e-16,8.55012e-19,6.8862e-16,0.015111,1.62183e-10,3.70372e-14,5.36411e-20,7.12357e-15,1.79508e+10,,,7.49395e+14,2.99123e+06,0.15,,,0.00066148,0.00066148,4.33956e-14,6.29295e-16,8.55012e-19,6.8862e-16,0.015111,0.00066148,1,,1.2082e+16,,122886,2.45771e+06,,,11.5003,12.4689,37.0844,2.00278,3.15206e+07,625623,3.74816e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,7.18631e+08,0.500839,2.37588e+11,7.18631e+08,,3.21463e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2245,597721,5.18986e-12,1.18519e-15,1.71651e-21,2.27954e-16,5.74426e+08,597721,4.50996e-10,1.02759e-14,1.61572e-16,1.68341e-19,2.83986e-17,0.000633511,0.000108244,710.089,11.1825,0.0119201,1.9655,2.25718e+11,2.46034e+06,0.00012372,1.94529e-06,2.02678e-09,3.41911e-07,7.65543e+06,125269,35.5045,0.559124,0.000596003,0.0982748,1.12859e+10,123017,4.30813e+14,,1.18003e-05,1.85541e-07,1.93313e-10,3.26114e-08,727489,124302,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.31039e+14,4.31039e+14,6.46558e+13,6.46558e+13,1073.78,53689,4.31039e+14,4.31039e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.59493e-11,5.92595e-15,8.58257e-21,1.13977e-15,2.87213e+09,,1,,,710.089,11.1825,0.0119201,1.9655,2.25718e+11,1.50864e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.6345,14.6345,4.72989,16.0821,2.85131,1.04854,-1.92372,0.293472,11.3536,6.39099,11.3536,2.05214e-14,3.22666e-16,3.36183e-19,5.6713e-17,0.00126515,0.000216168,5.44894e+06,272447,474704,2.59493e-11,5.92595e-15,8.58257e-21,1.13977e-15,2.87213e+09,,3.65437e-14,5.29932e-16,7.2001e-19,5.7989e-16,0.0127244,1.29746e-10,2.96298e-14,4.29128e-20,5.69886e-15,1.43607e+10,,,8.61852e+14,2.9886e+06,0.15,,,0.000825538,0.000825538,3.65437e-14,5.29932e-16,7.2001e-19,5.7989e-16,0.0127244,0.000825538,1,,1.2082e+16,,123017,2.46034e+06,,,11.5002,12.4689,37.0844,2.00278,2.12343e+07,624561,4.31039e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.75024e+08,0.500742,2.25721e+11,5.75024e+08,,2.18589e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2246,597270,4.15189e-12,9.48152e-16,1.37321e-21,1.82363e-16,4.59541e+08,597270,4.50996e-10,8.65343e-15,1.36061e-16,1.41761e-19,2.39146e-17,0.000533464,0.00013511,674.585,10.6233,0.0113241,1.86722,2.1444e+11,2.46259e+06,8.34273e-05,1.31176e-06,1.36671e-09,2.3056e-07,5.15711e+06,125044,33.7292,0.531167,0.000566203,0.093361,1.0722e+10,123129,4.9548e+14,,7.95291e-06,1.25046e-07,1.30285e-10,2.19787e-08,490279,124172,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.95695e+14,4.95695e+14,7.43542e+13,7.43542e+13,1095.26,54762.8,4.95695e+14,4.95695e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.07594e-11,4.74076e-15,6.86606e-21,9.11817e-16,2.29771e+09,,1,,,674.585,10.6233,0.0113241,1.86722,2.1444e+11,1.73493e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.6952,14.6952,4.73849,16.0821,2.82904,1.02626,-1.946,0.271196,11.3313,6.39139,11.3313,1.72837e-14,2.71758e-16,2.83143e-19,4.77653e-17,0.0010655,0.000269859,5.44894e+06,272447,474141,2.07594e-11,4.74076e-15,6.86606e-21,9.11817e-16,2.29771e+09,,3.07736e-14,4.46259e-16,6.06324e-19,4.88328e-16,0.0107149,1.03797e-10,2.37038e-14,3.43303e-20,4.55908e-15,1.14885e+10,,,9.91175e+14,2.98635e+06,0.15,,,0.00103043,0.00103043,3.07736e-14,4.46259e-16,6.06324e-19,4.88328e-16,0.0107149,0.00103043,1,,1.2082e+16,,123129,2.46259e+06,,,11.5001,12.4689,37.0844,2.00278,1.43063e+07,623594,4.95695e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.60138e+08,0.500669,2.14442e+11,4.60138e+08,,1.493e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2247,596888,3.32151e-12,7.58522e-16,1.09857e-21,1.45891e-16,3.67633e+08,596888,4.50996e-10,7.2871e-15,1.14578e-16,1.19377e-19,2.01386e-17,0.000449222,0.000168662,640.856,10.0922,0.0107579,1.77386,2.03723e+11,2.4645e+06,5.62495e-05,8.84431e-07,9.21481e-10,1.55451e-07,3.47451e+06,124838,32.0428,0.504609,0.000537893,0.088693,1.01862e+10,123225,5.69845e+14,,5.36003e-06,8.42776e-08,8.78081e-11,1.4813e-08,330425,124059,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.70049e+14,5.70049e+14,8.55073e+13,8.55073e+13,1117.16,55858,5.70049e+14,5.70049e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.66075e-11,3.79261e-15,5.49284e-21,7.29454e-16,1.83816e+09,,1,,,640.856,10.0922,0.0107579,1.77386,2.03723e+11,1.99517e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.7559,14.7559,4.74709,16.0821,2.80676,1.00399,-1.96827,0.248919,11.309,6.39173,11.309,1.45562e-14,2.28872e-16,2.3846e-19,4.02275e-17,0.000897335,0.000336908,5.44894e+06,272447,473662,1.66075e-11,3.79261e-15,5.49284e-21,7.29454e-16,1.83816e+09,,2.59146e-14,3.75797e-16,5.10589e-19,4.11224e-16,0.00902286,8.30377e-11,1.8963e-14,2.74642e-20,3.64727e-15,9.19082e+09,,,1.13989e+15,2.98444e+06,0.15,,,0.00128632,0.00128632,2.59146e-14,3.75797e-16,5.10589e-19,4.11224e-16,0.00902286,0.00128632,1,,1.2082e+16,,123225,2.4645e+06,,,11.5,12.4689,37.0844,2.00278,9.63952e+06,622722,5.70049e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.6823e+08,0.500618,2.03725e+11,3.6823e+08,,1.02623e+07,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2248,596565,2.65721e-12,6.06818e-16,8.78855e-22,1.16713e-16,2.94106e+08,596565,4.50996e-10,6.1365e-15,9.64864e-17,1.00528e-19,1.69588e-17,0.000378285,0.000210563,608.813,9.58758,0.01022,1.68517,1.9354e+11,2.46612e+06,3.79212e-05,5.96249e-07,6.21226e-10,1.04799e-07,2.34108e+06,124650,30.4407,0.479379,0.000510999,0.0842584,9.67702e+09,123306,6.55363e+14,,3.61263e-06,5.68027e-08,5.91823e-11,9.98387e-09,222701,123961,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.55556e+14,6.55556e+14,9.83334e+13,9.83334e+13,1139.5,56975.2,6.55556e+14,6.55556e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.3286e-11,3.03409e-15,4.39428e-21,5.83563e-16,1.47053e+09,,1,,,608.813,9.58758,0.01022,1.68517,1.9354e+11,2.29445e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.8166,14.8166,4.75569,16.0821,2.78448,0.981709,-1.99055,0.226643,11.2868,6.39201,11.2868,1.22586e-14,1.92746e-16,2.0082e-19,3.38778e-17,0.00075568,0.000420631,5.44894e+06,272447,473259,1.3286e-11,3.03409e-15,4.39428e-21,5.83563e-16,1.47053e+09,,2.18228e-14,3.1646e-16,4.29969e-19,3.46294e-16,0.00759806,6.64302e-11,1.51704e-14,2.19714e-20,2.91781e-15,7.35266e+09,,,1.31092e+15,2.98283e+06,0.15,,,0.00160589,0.00160589,2.18228e-14,3.1646e-16,4.29969e-19,3.46294e-16,0.00759806,0.00160589,1,,1.2082e+16,,123306,2.46612e+06,,,11.4999,12.4689,37.0844,2.00278,6.49543e+06,621944,6.55556e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.94703e+08,0.500589,1.93543e+11,2.94703e+08,,7.11744e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2249,596296,2.12577e-12,4.85454e-16,7.03084e-22,9.33701e-17,2.35285e+08,596296,4.50996e-10,5.16758e-15,8.12517e-17,8.46555e-20,1.42811e-17,0.000318552,0.000262884,578.372,9.1082,0.00970898,1.60091,1.83866e+11,2.46746e+06,2.55629e-05,4.01934e-07,4.18772e-10,7.06455e-08,1.57749e+06,124482,28.9186,0.45541,0.000485449,0.0800454,9.19328e+09,123373,7.53706e+14,,2.43504e-06,3.8287e-08,3.98909e-11,6.72947e-09,150106,123875,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.5389e+14,7.5389e+14,1.13083e+14,1.13083e+14,1162.29,58114.7,7.5389e+14,7.5389e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.06288e-11,2.42727e-15,3.51542e-21,4.6685e-16,1.17643e+09,,1,,,578.372,9.1082,0.00970898,1.60091,1.83866e+11,2.63861e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.8773,14.8773,4.76429,16.0821,2.76221,0.959432,-2.01283,0.204367,11.2645,6.39225,11.2645,1.03232e-14,1.62315e-16,1.69114e-19,2.85291e-17,0.000636364,0.000525158,5.44894e+06,272447,472923,1.06288e-11,2.42727e-15,3.51542e-21,4.6685e-16,1.17643e+09,,1.83771e-14,2.66493e-16,3.62079e-19,2.91616e-16,0.00639829,5.31441e-11,1.21364e-14,1.75771e-20,2.33425e-15,5.88213e+09,,,1.5076e+15,2.98148e+06,0.15,,,0.00200492,0.00200492,1.83771e-14,2.66493e-16,3.62079e-19,2.91616e-16,0.00639829,0.00200492,1,,1.2082e+16,,123373,2.46746e+06,,,11.4999,12.4689,37.0844,2.00278,4.37705e+06,621255,7.5389e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.35881e+08,0.500581,1.83868e+11,2.35881e+08,,4.99837e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2250,596074,1.70061e-12,3.88363e-16,5.62467e-22,7.4696e-17,1.88228e+08,596074,4.50996e-10,4.35165e-15,6.84225e-17,7.12888e-20,1.20262e-17,0.000268252,0.000328206,549.454,8.65279,0.00922353,1.52086,1.74674e+11,2.46857e+06,1.7231e-05,2.70929e-07,2.82279e-10,4.76196e-08,1.06301e+06,124333,27.4727,0.432639,0.000461176,0.0760432,8.7337e+09,123429,8.66798e+14,,1.64143e-06,2.58088e-08,2.689e-11,4.53626e-09,101184,123799,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.66973e+14,8.66973e+14,1.30046e+14,1.30046e+14,1185.54,59277,8.66973e+14,8.66973e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.50306e-12,1.94182e-15,2.81234e-21,3.7348e-16,9.4114e+08,,1,,,549.454,8.65279,0.00922353,1.52086,1.74674e+11,3.03441e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.938,14.938,4.77289,16.0821,2.73993,0.937156,-2.0351,0.18209,11.2422,6.39245,11.2422,8.69292e-15,1.36682e-16,1.42408e-19,2.40237e-17,0.000535864,0.000655629,5.44894e+06,272447,472646,8.50306e-12,1.94182e-15,2.81234e-21,3.7348e-16,9.4114e+08,,1.54755e-14,2.24415e-16,3.04909e-19,2.45571e-16,0.00538798,4.25153e-11,9.70908e-15,1.40617e-20,1.8674e-15,4.7057e+09,,,1.73377e+15,2.98037e+06,0.15,,,0.0025031,0.0025031,1.54755e-14,2.24415e-16,3.04909e-19,2.45571e-16,0.00538798,0.0025031,1,,1.2082e+16,,123429,2.46857e+06,,,11.4999,12.4689,37.0844,2.00278,2.94967e+06,620647,8.66973e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.88824e+08,0.500596,1.74676e+11,1.88824e+08,,3.57038e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2251,595893,1.36049e-12,3.10691e-16,4.49974e-22,5.97568e-17,1.50582e+08,595893,4.50996e-10,3.66454e-15,5.76189e-17,6.00327e-20,1.01273e-17,0.000225895,0.000409738,521.981,8.22015,0.00876235,1.44482,1.65941e+11,2.46947e+06,1.16143e-05,1.82616e-07,1.90266e-10,3.20973e-08,716348,124201,26.0991,0.411007,0.000438118,0.072241,8.29707e+09,123474,9.96853e+14,,1.10659e-06,1.73993e-08,1.81282e-11,3.05818e-09,68214.1,123730,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.97019e+14,9.97019e+14,1.49553e+14,1.49553e+14,1209.25,60462.5,9.97019e+14,9.97019e+14,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.80245e-12,1.55345e-15,2.24987e-21,2.98784e-16,7.52912e+08,,1,,,521.981,8.22015,0.00876235,1.44482,1.65941e+11,3.48957e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,14.9987,14.9987,4.78149,16.0821,2.71765,0.91488,-2.05738,0.159814,11.22,6.3926,11.22,7.31978e-15,1.15092e-16,1.19913e-19,2.02289e-17,0.000451216,0.000818435,5.44894e+06,272447,472420,6.80245e-12,1.55345e-15,2.24987e-21,2.98784e-16,7.52912e+08,,1.3032e-14,1.88981e-16,2.56765e-19,2.06797e-16,0.00453722,3.40122e-11,7.76726e-15,1.12493e-20,1.49392e-15,3.76456e+09,,,1.99387e+15,2.97947e+06,0.15,,,0.00312492,0.00312492,1.3032e-14,1.88981e-16,2.56765e-19,2.06797e-16,0.00453722,0.00312492,1,,1.2082e+16,,123474,2.46947e+06,,,11.4999,12.4689,37.0844,2.00278,1.98784e+06,620113,9.97019e+14,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.51178e+08,0.500636,1.65944e+11,1.51178e+08,,2.60802e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2252,595748,1.08839e-12,2.48552e-16,3.59979e-22,4.78055e-17,1.20466e+08,595748,4.50996e-10,3.08593e-15,4.85212e-17,5.05538e-20,8.52828e-18,0.000190226,0.000511472,495.882,7.80914,0.00832423,1.37258,1.57645e+11,2.4702e+06,7.82828e-06,1.23087e-07,1.28243e-10,2.16342e-08,482756,124086,24.7941,0.390457,0.000416212,0.068629,7.88225e+09,123510,1.14641e+15,,7.46129e-07,1.17317e-08,1.22231e-11,2.062e-09,45993.7,123666,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.14657e+15,1.14657e+15,1.71986e+14,1.71986e+14,1233.44,61671.8,1.14657e+15,1.14657e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.44196e-12,1.24276e-15,1.7999e-21,2.39027e-16,6.0233e+08,,1,,,495.882,7.80914,0.00832423,1.37258,1.57645e+11,4.013e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.0594,15.0594,4.79009,16.0821,2.69538,0.892603,-2.07966,0.137537,11.1977,6.39273,11.1977,6.16321e-15,9.69064e-17,1.00966e-19,1.70326e-17,0.00037992,0.00102151,5.44894e+06,272447,472238,5.44196e-12,1.24276e-15,1.7999e-21,2.39027e-16,6.0233e+08,,1.09743e-14,1.59142e-16,2.16224e-19,1.74145e-16,0.0038208,2.72098e-11,6.21381e-15,8.99948e-21,1.19514e-15,3.01165e+09,,,2.29299e+15,2.97874e+06,0.15,,,0.0039008,0.0039008,1.09743e-14,1.59142e-16,2.16224e-19,1.74145e-16,0.0038208,0.0039008,1,,1.2082e+16,,123510,2.4702e+06,,,11.4998,12.4689,37.0844,2.00278,1.33971e+06,619641,1.14657e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.21062e+08,0.500702,1.57647e+11,1.21062e+08,,1.95941e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2253,595633,8.70713e-13,1.98842e-16,2.87983e-22,3.82444e-17,9.63727e+07,595633,4.50996e-10,2.59868e-15,4.086e-17,4.25716e-20,7.18171e-18,0.00016019,0.00063836,471.088,7.41868,0.00790802,1.30395,1.49763e+11,2.47078e+06,5.2764e-06,8.29628e-08,8.64382e-11,1.45819e-08,325348,123984,23.5544,0.370934,0.000395401,0.0651975,7.48816e+09,123539,1.31841e+15,,5.03176e-07,7.91161e-09,8.24304e-12,1.39058e-09,31017.2,123604,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.31856e+15,1.31856e+15,1.97784e+14,1.97784e+14,1258.1,62905.2,1.31856e+15,1.31856e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.35357e-12,9.9421e-16,1.43992e-21,1.91222e-16,4.81864e+08,,1,,,471.088,7.41868,0.00790802,1.30395,1.49763e+11,4.61495e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.1201,15.1201,4.79869,16.0821,2.6731,0.870327,-2.10193,0.115261,11.1754,6.39283,11.1754,5.18907e-15,8.15896e-17,8.50075e-20,1.43405e-17,0.000319869,0.00127468,5.44894e+06,272447,472094,4.35357e-12,9.9421e-16,1.43992e-21,1.91222e-16,4.81864e+08,,9.24152e-15,1.34014e-16,1.82083e-19,1.46648e-16,0.0032175,2.17678e-11,4.97105e-15,7.19958e-21,9.56109e-16,2.40932e+09,,,2.63697e+15,2.97816e+06,0.15,,,0.00486853,0.00486853,9.24152e-15,1.34014e-16,1.82083e-19,1.46648e-16,0.0032175,0.00486853,1,,1.2082e+16,,123539,2.47078e+06,,,11.4998,12.4689,37.0844,2.00278,902949,619221,1.31856e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,9.69684e+07,0.500799,1.49766e+11,9.69684e+07,,1.52223e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2254,595544,6.96571e-13,1.59074e-16,2.30387e-22,3.05955e-17,7.70982e+07,595544,4.50996e-10,2.18836e-15,3.44084e-17,3.58498e-20,6.04775e-18,0.000134897,0.00079654,447.534,7.04775,0.00751262,1.23875,1.42275e+11,2.47122e+06,3.55645e-06,5.59193e-08,5.82619e-11,9.8286e-09,219276,123894,22.3767,0.352388,0.000375631,0.0619377,7.11377e+09,123561,1.5162e+15,,3.39412e-07,5.33669e-09,5.56025e-12,9.37998e-10,20922.3,123542,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.51634e+15,1.51634e+15,2.27451e+14,2.27451e+14,1283.27,64163.3,1.51634e+15,1.51634e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.48285e-12,7.95368e-16,1.15193e-21,1.52978e-16,3.85491e+08,,1,,,447.534,7.04775,0.00751262,1.23875,1.42275e+11,5.3072e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.1808,15.1808,4.80729,16.0821,2.65083,0.84805,-2.12421,0.0929847,11.1531,6.39291,11.1531,4.36858e-15,6.86888e-17,7.15663e-20,1.2073e-17,0.000269292,0.00159012,5.44894e+06,272447,471983,3.48285e-12,7.95368e-16,1.15193e-21,1.52978e-16,3.85491e+08,,7.78233e-15,1.12854e-16,1.53333e-19,1.23493e-16,0.00270947,1.74143e-11,3.97684e-15,5.75966e-21,7.64888e-16,1.92745e+09,,,3.03254e+15,2.97772e+06,0.15,,,0.00607491,0.00607491,7.78233e-15,1.12854e-16,1.53333e-19,1.23493e-16,0.00270947,0.00607491,1,,1.2082e+16,,123561,2.47122e+06,,,11.4998,12.4689,37.0844,2.00278,608618,618841,1.51634e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,7.76937e+07,0.500931,1.42278e+11,7.76937e+07,,1.22752e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2255,595477,5.57257e-13,1.27259e-16,1.84309e-22,2.44764e-17,6.16786e+07,595477,4.50996e-10,1.84283e-15,2.89755e-17,3.01893e-20,5.09284e-18,0.000113597,0.000993596,425.157,6.69536,0.00713699,1.17682,1.35162e+11,2.47156e+06,2.39724e-06,3.76926e-08,3.92716e-11,6.62501e-09,147795,123814,21.2578,0.334768,0.00035685,0.0588408,6.75809e+09,123578,1.74366e+15,,2.29014e-07,3.60087e-09,3.75171e-12,6.32902e-10,14117,123477,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.74379e+15,1.74379e+15,2.61569e+14,2.61569e+14,1308.93,65446.6,1.74379e+15,1.74379e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.78628e-12,6.36294e-16,9.21546e-22,1.22382e-16,3.08393e+08,,1,,,425.157,6.69536,0.00713699,1.17682,1.35162e+11,6.10327e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.2415,15.2415,4.81589,16.0821,2.62855,0.825774,-2.14648,0.0707083,11.1309,6.39297,11.1309,3.67752e-15,5.78229e-17,6.02452e-20,1.01632e-17,0.000226692,0.0019828,5.44894e+06,272447,471899,2.78628e-12,6.36294e-16,9.21546e-22,1.22382e-16,3.08393e+08,,6.55354e-15,9.50351e-17,1.29123e-19,1.03994e-16,0.00228166,1.39314e-11,3.18147e-15,4.60773e-21,6.1191e-16,1.54196e+09,,,3.48745e+15,2.97739e+06,0.15,,,0.00757779,0.00757779,6.55354e-15,9.50351e-17,1.29123e-19,1.03994e-16,0.00228166,0.00757779,1,,1.2082e+16,,123578,2.47156e+06,,,11.4998,12.4689,37.0844,2.00278,410265,618489,1.74379e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,6.2274e+07,0.501107,1.35164e+11,6.2274e+07,,1.02882e+06,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2256,595430,4.45805e-13,1.01807e-16,1.47447e-22,1.95811e-17,4.93428e+07,595430,4.50996e-10,1.55186e-15,2.44004e-17,2.54226e-20,4.28871e-18,9.56605e-05,0.00123888,403.899,6.36059,0.00678014,1.11797,1.28404e+11,2.47179e+06,1.61597e-06,2.54084e-08,2.64728e-11,4.46588e-09,99623.2,123741,20.195,0.31803,0.000339007,0.0558987,6.42019e+09,123590,2.00523e+15,,1.54582e-07,2.43054e-09,2.53236e-12,4.27201e-10,9528.81,123406,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.00536e+15,2.00536e+15,3.00804e+14,3.00804e+14,1335.11,66755.5,2.00536e+15,2.00536e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.22903e-12,5.09035e-16,7.37237e-22,9.79056e-17,2.46714e+08,,1,,,403.899,6.36059,0.00678014,1.11797,1.28404e+11,7.01877e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.3022,15.3022,4.82449,16.0821,2.60627,0.803498,-2.16876,0.0484319,11.1086,6.39301,11.1086,3.09545e-15,4.86709e-17,5.07098e-20,8.55459e-18,0.000190812,0.00247116,5.44894e+06,272447,471840,2.22903e-12,5.09035e-16,7.37237e-22,9.79056e-17,2.46714e+08,,5.51877e-15,8.00295e-17,1.08735e-19,8.75741e-17,0.00192139,1.11451e-11,2.54518e-15,3.68619e-21,4.89528e-16,1.23357e+09,,,4.01059e+15,2.97715e+06,0.15,,,0.00944847,0.00944847,5.51877e-15,8.00295e-17,1.08735e-19,8.75741e-17,0.00192139,0.00944847,1,,1.2082e+16,,123590,2.47179e+06,,,11.4998,12.4689,37.0844,2.00278,276587,618152,2.00536e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.99383e+07,0.501335,1.28406e+11,4.99383e+07,,894802,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2257,595400,3.56644e-13,8.14457e-17,1.17958e-22,1.56649e-17,3.94743e+07,595400,4.50996e-10,1.30683e-15,2.05477e-17,2.14085e-20,3.61155e-18,8.05561e-05,0.00154387,383.704,6.04256,0.00644113,1.06208,1.21984e+11,2.47194e+06,1.08941e-06,1.71292e-08,1.78468e-11,3.0107e-09,67159.3,123673,19.1852,0.302128,0.000322057,0.0531038,6.09919e+09,123597,2.30604e+15,,1.04389e-07,1.64135e-09,1.71011e-12,2.8849e-10,6434.81,123324,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.30617e+15,2.30617e+15,3.45925e+14,3.45925e+14,1361.81,68090.6,2.30617e+15,2.30617e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.78322e-12,4.07228e-16,5.8979e-22,7.83245e-17,1.97371e+08,,1,,,383.704,6.04256,0.00644113,1.06208,1.21984e+11,8.07158e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.3629,15.3629,4.83309,16.0821,2.584,0.781221,-2.19104,0.0261555,11.0863,6.39304,11.0863,2.60519e-15,4.09623e-17,4.26783e-20,7.1997e-18,0.000160591,0.00307775,5.44894e+06,272447,471803,1.78322e-12,4.07228e-16,5.8979e-22,7.83245e-17,1.97371e+08,,4.64739e-15,6.73933e-17,9.15661e-20,7.37466e-17,0.00161801,8.91611e-12,2.03614e-15,2.94895e-21,3.91622e-16,9.86857e+08,,,4.61221e+15,2.977e+06,0.15,,,0.0117746,0.0117746,4.64739e-15,6.73933e-17,9.15661e-20,7.37466e-17,0.00161801,0.0117746,1,,1.2082e+16,,123597,2.47194e+06,,,11.4998,12.4689,37.0844,2.00278,186493,617817,2.30617e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.00697e+07,0.501624,1.21986e+11,4.00697e+07,,804373,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2258,595385,2.85315e-13,6.51565e-17,9.43663e-23,1.25319e-17,3.15794e+07,595385,4.50996e-10,1.10049e-15,1.73033e-17,1.80282e-20,3.0413e-18,6.78367e-05,0.00192262,364.519,5.74044,0.00611908,1.00897,1.15885e+11,2.47202e+06,7.3452e-07,1.15491e-08,1.20329e-11,2.02992e-09,45280.2,123607,18.2259,0.287022,0.000305954,0.0504486,5.79423e+09,123601,2.65197e+15,,7.0535e-08,1.10905e-09,1.15551e-12,1.94931e-10,4347.96,123230,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.65209e+15,2.65209e+15,3.97814e+14,3.97814e+14,1389.05,69452.5,2.65209e+15,2.65209e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.42658e-12,3.25783e-16,4.71832e-22,6.26596e-17,1.57897e+08,,1,,,364.519,5.74044,0.00611908,1.00897,1.15885e+11,9.28232e+14,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.4236,15.4236,4.84169,16.0821,2.56172,0.758945,-2.21331,0.00387915,11.064,6.39305,11.064,2.19224e-15,3.44694e-17,3.59134e-20,6.05848e-18,0.000135135,0.00383,5.44894e+06,272447,471784,1.42658e-12,3.25783e-16,4.71832e-22,6.26596e-17,1.57897e+08,,3.91359e-15,5.67522e-17,7.71083e-20,6.21024e-17,0.00136254,7.13288e-12,1.62891e-15,2.35916e-21,3.13298e-16,7.89485e+08,,,5.30407e+15,2.97692e+06,0.15,,,0.0146631,0.0146631,3.91359e-15,5.67522e-17,7.71083e-20,6.21024e-17,0.00136254,0.0146631,1,,1.2082e+16,,123601,2.47202e+06,,,11.4998,12.4689,37.0844,2.00278,125768,617469,2.65209e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.21748e+07,0.50199,1.15887e+11,3.21748e+07,,743300,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2259,595383,2.28252e-13,5.21252e-17,7.54931e-23,1.00255e-17,2.52635e+07,595383,4.50996e-10,9.26725e-16,1.45712e-17,1.51816e-20,2.5611e-18,5.71256e-05,0.00239221,346.293,5.45341,0.00581312,0.958523,1.1009e+11,2.47203e+06,4.95318e-07,7.78806e-09,8.11431e-12,1.36886e-09,30533.8,123540,17.3147,0.272671,0.000290656,0.0479262,5.50452e+09,123601,3.04979e+15,,4.76946e-08,7.49919e-10,7.81334e-13,1.31809e-10,2940.01,123117,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.0499e+15,3.0499e+15,4.57486e+14,4.57486e+14,1416.83,70841.5,3.0499e+15,3.0499e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.14126e-12,2.60626e-16,3.77465e-22,5.01277e-17,1.26318e+08,,1,,,346.293,5.45341,0.00581312,0.958523,1.1009e+11,1.06747e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.4843,15.4843,4.85029,16.0821,2.53944,0.736669,-2.23559,-0.0183972,11.0417,6.39305,11.0418,1.84441e-15,2.90004e-17,3.02153e-20,5.09722e-18,0.000113694,0.00476109,5.44894e+06,272447,471782,1.14126e-12,2.60626e-16,3.77465e-22,5.01277e-17,1.26318e+08,,3.29565e-15,4.77914e-17,6.49333e-20,5.22968e-17,0.0011474,5.70631e-12,1.30313e-15,1.88733e-21,2.50638e-16,6.31588e+08,,,6.0997e+15,2.97692e+06,0.15,,,0.0182445,0.0182445,3.29565e-15,4.77914e-17,6.49333e-20,5.22968e-17,0.0011474,0.0182445,1,,1.2082e+16,,123601,2.47203e+06,,,11.4998,12.4689,37.0844,2.00278,84835.9,617091,3.0499e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.58589e+07,0.502449,1.10093e+11,2.58589e+07,,701990,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2260,595396,1.82602e-13,4.17002e-17,6.03945e-23,8.02043e-18,2.02108e+07,595396,4.50996e-10,7.804e-16,1.22705e-17,1.27845e-20,2.15671e-18,4.81058e-05,0.00297324,328.978,5.18074,0.00552247,0.910597,1.04586e+11,2.47196e+06,3.34082e-07,5.25289e-09,5.47295e-12,9.23269e-10,20594.2,123470,16.4489,0.259037,0.000276123,0.0455299,5.2293e+09,123598,3.50729e+15,,3.22793e-08,5.07539e-10,5.28801e-13,8.9207e-11,1989.78,122981,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.50739e+15,3.50739e+15,5.26109e+14,5.26109e+14,1445.17,72258.3,3.50739e+15,3.50739e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.13009e-13,2.08501e-16,3.01972e-22,4.01021e-17,1.01054e+08,,1,,,328.978,5.18074,0.00552247,0.910597,1.04586e+11,1.22759e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.545,15.545,4.85889,16.0821,2.51717,0.714392,-2.25787,-0.0406736,11.0195,6.39304,11.0195,1.55143e-15,2.43936e-17,2.54155e-20,4.28752e-18,9.56337e-05,0.00591076,5.44894e+06,272447,471797,9.13009e-13,2.08501e-16,3.01972e-22,4.01021e-17,1.01054e+08,,2.77529e-15,4.02454e-17,5.46807e-20,4.40394e-17,0.00096623,4.56505e-12,1.0425e-15,1.50986e-21,2.00511e-16,5.05271e+08,,,7.01468e+15,2.97698e+06,0.15,,,0.0226758,0.0226758,2.77529e-15,4.02454e-17,5.46807e-20,4.40394e-17,0.00096623,0.0226758,1,,1.2082e+16,,123598,2.47196e+06,,,11.4998,12.4689,37.0844,2.00278,57242.1,616668,3.50739e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.08062e+07,0.503021,1.04588e+11,2.08062e+07,,673973,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2261,595421,1.46081e-13,3.33601e-17,4.83156e-23,6.41634e-18,1.61687e+07,595421,4.50996e-10,6.57179e-16,1.03331e-17,1.07659e-20,1.81618e-18,4.05101e-05,0.00369039,312.529,4.92171,0.00524634,0.865067,9.93567e+10,2.47184e+06,2.25391e-07,3.5439e-09,3.69236e-12,6.2289e-10,13893.9,123393,15.6265,0.246085,0.000262317,0.0432534,4.96784e+09,123592,4.0334e+15,,2.18708e-08,3.43883e-10,3.58288e-13,6.04421e-11,1348.17,122816,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.0335e+15,4.0335e+15,6.05025e+14,6.05025e+14,1474.07,73703.5,4.0335e+15,4.0335e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.30407e-13,1.66801e-16,2.41578e-22,3.20817e-17,8.08433e+07,,1,,,312.529,4.92171,0.00524634,0.865067,9.93567e+10,1.41172e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.6057,15.6057,4.86749,16.0821,2.49489,0.692116,-2.28014,-0.06295,10.9972,6.39302,10.9972,1.30462e-15,2.05131e-17,2.13724e-20,3.60545e-18,8.04202e-05,0.00732612,5.44894e+06,272447,471829,7.30407e-13,1.66801e-16,2.41578e-22,3.20817e-17,8.08433e+07,,2.33708e-15,3.38908e-17,4.60469e-20,3.70858e-17,0.000813667,3.65204e-12,8.34004e-16,1.20789e-21,1.60409e-16,4.04217e+08,,,8.0669e+15,2.97711e+06,0.15,,,0.0281453,0.0281453,2.33708e-15,3.38908e-17,4.60469e-20,3.70858e-17,0.000813667,0.0281453,1,,1.2082e+16,,123592,2.47184e+06,,,11.4998,12.4689,37.0844,2.00278,38637.6,616178,4.0335e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.67641e+07,0.503731,9.93592e+10,1.67641e+07,,654879,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2262,595461,1.16865e-13,2.66881e-17,3.86525e-23,5.13307e-18,1.29349e+07,595461,4.50996e-10,5.53414e-16,8.70152e-18,9.06605e-21,1.52941e-18,3.41138e-05,0.00457286,296.903,4.67562,0.00498403,0.821814,9.43889e+10,2.47164e+06,1.52112e-07,2.39171e-09,2.4919e-12,4.20377e-10,9376.69,123306,14.8451,0.233781,0.000249201,0.0410907,4.71944e+09,123582,4.63843e+15,,1.48391e-08,2.3332e-10,2.43094e-13,4.10093e-11,914.717,122615,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.63852e+15,4.63852e+15,6.95779e+14,6.95779e+14,1503.55,75177.6,4.63852e+15,4.63852e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.84326e-13,1.33441e-16,1.93262e-22,2.56654e-17,6.46747e+07,,1,,,296.903,4.67562,0.00498403,0.821814,9.43889e+10,1.62348e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.6664,15.6664,4.87609,16.0821,2.47261,0.669839,-2.30242,-0.0852264,10.9749,6.39298,10.9749,1.09672e-15,1.72442e-17,1.79665e-20,3.0309e-18,6.76046e-05,0.00906222,5.44894e+06,272447,471879,5.84326e-13,1.33441e-16,1.93262e-22,2.56654e-17,6.46747e+07,,1.96807e-15,2.85396e-17,3.87763e-20,3.12301e-17,0.000685194,2.92163e-12,6.67203e-16,9.66311e-22,1.28327e-16,3.23373e+08,,,9.27695e+15,2.9773e+06,0.15,,,0.0348755,0.0348755,1.96807e-15,2.85396e-17,3.87763e-20,3.12301e-17,0.000685194,0.0348755,1,,1.2082e+16,,123582,2.47164e+06,,,11.4998,12.4689,37.0844,2.00278,26091.9,615601,4.63852e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.35304e+07,0.504607,9.43914e+10,1.35304e+07,,641755,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2263,595516,9.34921e-14,2.13505e-17,3.0922e-23,4.10646e-18,1.03479e+07,595516,4.50996e-10,4.66033e-16,7.3276e-18,7.63456e-21,1.28793e-18,2.87274e-05,0.00565467,282.058,4.44184,0.00473483,0.780723,8.96694e+10,2.47136e+06,1.027e-07,1.61479e-09,1.68244e-12,2.83823e-10,6330.77,123204,14.1029,0.222092,0.000236741,0.0390362,4.48347e+09,123568,5.33421e+15,,1.00854e-08,1.58576e-10,1.65219e-13,2.7872e-11,621.687,122372,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.3343e+15,5.3343e+15,8.00145e+14,8.00145e+14,1533.62,76681.1,5.3343e+15,5.3343e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.67461e-13,1.06752e-16,1.5461e-22,2.05323e-17,5.17397e+07,,1,,,282.058,4.44184,0.00473483,0.780723,8.96694e+10,1.86701e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.7271,15.7271,4.88469,16.0821,2.45034,0.647563,-2.3247,-0.107503,10.9526,6.39294,10.9527,9.2159e-16,1.44905e-17,1.50975e-20,2.5469e-18,5.6809e-05,0.0111822,5.44894e+06,272447,471948,4.67461e-13,1.06752e-16,1.5461e-22,2.05323e-17,5.17397e+07,,1.65732e-15,2.40334e-17,3.26538e-20,2.62991e-17,0.000577005,2.3373e-12,5.33762e-16,7.73049e-22,1.02661e-16,2.58699e+08,,,1.06685e+16,2.97758e+06,0.15,,,0.043126,0.043126,1.65732e-15,2.40334e-17,3.26538e-20,2.62991e-17,0.000577005,0.043126,1,,1.2082e+16,,123568,2.47136e+06,,,11.4998,12.4689,37.0844,2.00278,17629.9,614910,5.3343e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.09435e+07,0.505683,8.96719e+10,1.09435e+07,,632603,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2264,595589,7.47937e-14,1.70804e-17,2.47376e-23,3.28517e-18,8.27836e+06,595589,4.50996e-10,3.92449e-16,6.17061e-18,6.42911e-21,1.08457e-18,2.41915e-05,0.00697475,267.955,4.21975,0.00449808,0.741687,8.5186e+10,2.471e+06,6.93758e-08,1.09082e-09,1.13652e-12,1.91727e-10,4276.52,123084,13.3977,0.210987,0.000224904,0.0370844,4.2593e+09,123550,6.13436e+15,,6.86898e-09,1.08003e-10,1.12528e-13,1.89831e-11,423.421,122078,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.13445e+15,6.13445e+15,9.20167e+14,9.20167e+14,1564.29,78214.8,6.13445e+15,6.13445e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.73969e-13,8.5402e-17,1.23688e-22,1.64258e-17,4.13918e+07,,1,,,267.955,4.21975,0.00449808,0.741687,8.5186e+10,2.14706e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.7878,15.7878,4.89329,16.0821,2.42806,0.625287,-2.34697,-0.129779,10.9304,6.39287,10.9304,7.74062e-16,1.21709e-17,1.26807e-20,2.1392e-18,4.77151e-05,0.0137569,5.44894e+06,272447,472039,3.73969e-13,8.5402e-17,1.23688e-22,1.64258e-17,4.13918e+07,,1.39564e-15,2.02386e-17,2.74979e-20,2.21466e-17,0.000485899,1.86984e-12,4.2701e-16,6.18439e-22,8.21292e-17,2.06959e+08,,,1.22688e+16,2.97794e+06,0.15,,,0.0531938,0.0531938,1.39564e-15,2.02386e-17,2.74979e-20,2.21466e-17,0.000485899,0.0531938,1,,1.2082e+16,,123550,2.471e+06,,,11.4998,12.4689,37.0844,2.00278,11920.8,614078,6.13445e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,8.87394e+06,0.506999,8.51885e+10,8.87394e+06,,626062,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2265,595682,5.9835e-14,1.36643e-17,1.97901e-23,2.62813e-18,6.62268e+06,595682,4.50996e-10,3.30483e-16,5.1963e-18,5.41398e-21,9.13322e-19,2.03718e-05,0.00857657,254.557,4.00876,0.00427318,0.704603,8.09267e+10,2.47053e+06,4.68952e-08,7.3735e-10,7.68239e-13,1.29599e-10,2890.75,122939,12.7279,0.200438,0.000213659,0.0352301,4.04633e+09,123527,7.05453e+15,,4.69045e-09,7.37496e-11,7.68391e-14,1.29625e-11,289.131,121725,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.05461e+15,7.05461e+15,1.05819e+15,1.05819e+15,1595.58,79779,7.05461e+15,7.05461e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.99175e-13,6.83216e-17,9.89503e-23,1.31407e-17,3.31134e+07,,1,,,254.557,4.00876,0.00427318,0.704603,8.09267e+10,2.46912e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.8485,15.8485,4.90189,16.0821,2.40579,0.60301,-2.36925,-0.152056,10.9081,6.39279,10.9081,6.49794e-16,1.02169e-17,1.06449e-20,1.79577e-18,4.00549e-05,0.0168632,5.44894e+06,272447,472155,2.99175e-13,6.83216e-17,9.89503e-23,1.31407e-17,3.31134e+07,,1.17528e-15,1.70431e-17,2.31561e-20,1.86498e-17,0.000409178,1.49587e-12,3.41608e-16,4.94751e-22,6.57033e-17,1.65567e+08,,,1.41091e+16,2.97841e+06,0.15,,,0.0654103,0.0654103,1.17528e-15,1.70431e-17,2.31561e-20,1.86498e-17,0.000409178,0.0654103,1,,1.2082e+16,,123527,2.47053e+06,,,11.4998,12.4689,37.0844,2.00278,8067.72,613072,7.05461e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,7.21837e+06,0.508597,8.09292e+10,7.21837e+06,,621203,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2266,595800,4.7868e-14,1.09315e-17,1.5832e-23,2.10251e-18,5.29815e+06,595800,4.50996e-10,2.78302e-16,4.37583e-18,4.55915e-21,7.69114e-19,1.71552e-05,0.0105071,241.829,3.80832,0.00405952,0.669373,7.68804e+10,2.46994e+06,3.17251e-08,4.98825e-10,5.19722e-13,8.76755e-11,1955.62,122764,12.0915,0.190416,0.000202976,0.0334686,3.84402e+09,123497,8.11273e+15,,3.21296e-09,5.05185e-11,5.26348e-14,8.87933e-12,198.055,121303,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.11281e+15,8.11281e+15,1.21692e+15,1.21692e+15,1627.49,81374.6,8.11281e+15,8.11281e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.3934e-13,5.46573e-17,7.91602e-23,1.05125e-17,2.64907e+07,,1,,,241.829,3.80832,0.00405952,0.669373,7.68804e+10,2.83948e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.9092,15.9092,4.91049,16.0821,2.38351,0.580734,-2.39153,-0.174332,10.8858,6.39269,10.8858,5.45129e-16,8.57126e-18,8.93032e-21,1.50652e-18,3.36031e-05,0.0205809,5.44894e+06,272447,472302,2.3934e-13,5.46573e-17,7.91602e-23,1.05125e-17,2.64907e+07,,9.89706e-16,1.43521e-17,1.94999e-20,1.57051e-17,0.000344571,1.1967e-12,2.73286e-16,3.95801e-22,5.25627e-17,1.32454e+08,,,1.62255e+16,2.979e+06,0.15,,,0.0801335,0.0801335,9.89706e-16,1.43521e-17,1.94999e-20,1.57051e-17,0.000344571,0.0801335,1,,1.2082e+16,,123497,2.46994e+06,,,11.4998,12.4689,37.0844,2.00278,5466.1,611858,8.11281e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,5.89395e+06,0.510524,7.68828e+10,5.89395e+06,,617387,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2267,595946,3.82944e-14,8.74516e-18,1.26656e-23,1.68201e-18,4.23852e+06,595946,4.50996e-10,2.34359e-16,3.68491e-18,3.83928e-21,6.47675e-19,1.44465e-05,0.0128147,229.738,3.61791,0.00385654,0.635904,7.30363e+10,2.46921e+06,2.14842e-08,3.37804e-10,3.51955e-13,5.93737e-11,1324.34,122552,11.4869,0.180895,0.000192827,0.0317952,3.65182e+09,123461,9.32965e+15,,2.20931e-09,3.47378e-11,3.61931e-14,6.10566e-12,136.188,120805,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.32973e+15,9.32973e+15,1.39946e+15,1.39946e+15,1660.04,83002.1,9.32973e+15,9.32973e+15,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.91472e-13,4.37258e-17,6.33282e-23,8.41003e-18,2.11926e+07,,1,,,229.738,3.61791,0.00385654,0.635904,7.30363e+10,3.2654e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,15.9699,15.9699,4.91909,16.0821,2.36123,0.558457,-2.4138,-0.196608,10.8635,6.39256,10.8636,4.56993e-16,7.18546e-18,7.48647e-21,1.26294e-18,2.81701e-05,0.0249882,5.44894e+06,272447,472486,1.91472e-13,4.37258e-17,6.33282e-23,8.41003e-18,2.11926e+07,,8.33436e-16,1.20859e-17,1.6421e-20,1.32253e-17,0.000290165,9.5736e-13,2.18629e-16,3.16641e-22,4.20501e-17,1.05963e+08,,,1.86594e+16,2.97973e+06,0.15,,,0.0977328,0.0977328,8.33436e-16,1.20859e-17,1.6421e-20,1.32253e-17,0.000290165,0.0977328,1,,1.2082e+16,,123461,2.46921e+06,,,11.4998,12.4689,37.0844,2.00278,3708.54,610397,9.32973e+15,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,4.83446e+06,0.512829,7.30388e+10,4.83446e+06,,614169,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2268,596128,3.06355e-14,6.99613e-18,1.01325e-23,1.3456e-18,3.39081e+06,596128,4.50996e-10,1.97355e-16,3.10308e-18,3.23308e-21,5.4541e-19,1.21654e-05,0.0155462,218.251,3.43701,0.00366372,0.604109,6.93845e+10,2.4683e+06,1.45674e-08,2.29049e-10,2.38644e-13,4.02585e-11,897.972,122297,10.9125,0.171851,0.000183186,0.0302054,3.46923e+09,123415,1.07291e+16,,1.5262e-09,2.39969e-11,2.50022e-14,4.21779e-12,94.0784,120223,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.07292e+16,1.07292e+16,1.60938e+15,1.60938e+15,1693.24,84662.2,1.07292e+16,1.07292e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.53178e-13,3.49806e-17,5.06625e-23,6.72802e-18,1.69541e+07,,1,,,218.251,3.43701,0.00366372,0.604109,6.93845e+10,3.75522e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.0306,16.0306,4.92769,16.0821,2.33896,0.536181,-2.43608,-0.218885,10.8413,6.3924,10.8413,3.82799e-16,6.01888e-18,6.27102e-21,1.0579e-18,2.35966e-05,0.0301541,5.44894e+06,272447,472713,1.53178e-13,3.49806e-17,5.06625e-23,6.72802e-18,1.69541e+07,,7.01841e-16,1.01776e-17,1.38282e-20,1.11371e-17,0.000244349,7.65888e-13,1.74903e-16,2.53313e-22,3.36401e-17,8.47704e+07,,,2.14583e+16,2.98064e+06,0.15,,,0.118565,0.118565,7.01841e-16,1.01776e-17,1.38282e-20,1.11371e-17,0.000244349,0.118565,1,,1.2082e+16,,123415,2.4683e+06,,,11.4998,12.4689,37.0844,2.00278,2520.38,608649,1.07292e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.98694e+06,0.515558,6.9387e+10,3.98694e+06,,611233,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2269,596352,2.45084e-14,5.5969e-18,8.10601e-24,1.07648e-18,2.71265e+06,596352,4.50996e-10,1.66194e-16,2.61312e-18,2.72259e-21,4.59293e-19,1.02446e-05,0.0187424,207.338,3.26516,0.00348053,0.573903,6.59153e+10,2.46718e+06,9.89288e-09,1.55549e-10,1.62066e-13,2.734e-11,609.822,121989,10.3669,0.163258,0.000174027,0.0286952,3.29576e+09,123359,1.23385e+16,,1.06011e-09,1.66685e-11,1.73668e-14,2.92972e-12,65.3478,119553,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.23386e+16,1.23386e+16,1.85078e+15,1.85078e+15,1727.11,86355.4,1.23386e+16,1.23386e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.22542e-13,2.79845e-17,4.053e-23,5.38242e-18,1.35633e+07,,1,,,207.338,3.26516,0.00348053,0.573903,6.59153e+10,4.3185e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.0913,16.0913,4.93629,16.0821,2.31668,0.513905,-2.45835,-0.241161,10.819,6.3922,10.819,3.20372e-16,5.03732e-18,5.24834e-21,8.85379e-19,1.97485e-05,0.0361297,5.44894e+06,272447,472992,1.22542e-13,2.79845e-17,4.053e-23,5.38242e-18,1.35633e+07,,5.91024e-16,8.57064e-18,1.16448e-20,9.37861e-18,0.000205768,6.1271e-13,1.39923e-16,2.0265e-22,2.69121e-17,6.78163e+07,,,2.46771e+16,2.98176e+06,0.15,,,0.142941,0.142941,5.91024e-16,8.57064e-18,1.16448e-20,9.37861e-18,0.000205768,0.142941,1,,1.2082e+16,,123359,2.46718e+06,,,11.4998,12.4689,37.0844,2.00278,1716.49,606575,1.23386e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,3.309e+06,0.518753,6.59178e+10,3.309e+06,,608355,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2270,596626,1.96067e-14,4.47752e-18,6.48481e-24,8.61187e-19,2.17012e+06,596626,4.50996e-10,1.39953e-16,2.20053e-18,2.29271e-21,3.86773e-19,8.62702e-06,0.0224319,196.971,3.1019,0.00330651,0.545208,6.26195e+10,2.46581e+06,6.7313e-09,1.05839e-10,1.10272e-13,1.86026e-11,414.934,121622,9.84857,0.155095,0.000165325,0.0272604,3.13098e+09,123291,1.41893e+16,,7.41163e-10,1.16536e-11,1.21418e-14,2.04828e-12,45.6871,118795,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.41893e+16,1.41893e+16,2.1284e+15,2.1284e+15,1761.65,88082.5,1.41893e+16,1.41893e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.80336e-14,2.23876e-17,3.2424e-23,4.30593e-18,1.08506e+07,,1,,,196.971,3.1019,0.00330651,0.545208,6.26195e+10,4.96627e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.152,16.152,4.94489,16.0821,2.2944,0.491628,-2.48063,-0.263438,10.7967,6.39196,10.7967,2.67882e-16,4.21201e-18,4.38846e-21,7.40319e-19,1.65129e-05,0.0429368,5.44894e+06,272447,473335,9.80336e-14,2.23876e-17,3.2424e-23,4.30593e-18,1.08506e+07,,4.97705e-16,7.21738e-18,9.80613e-21,7.89778e-18,0.000173278,4.90168e-13,1.11938e-16,1.6212e-22,2.15297e-17,5.4253e+07,,,2.83786e+16,2.98313e+06,0.15,,,0.17108,0.17108,4.97705e-16,7.21738e-18,9.80613e-21,7.89778e-18,0.000173278,0.17108,1,,1.2082e+16,,123291,2.46581e+06,,,11.4998,12.4689,37.0844,2.00278,1172.02,604139,1.41893e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.76675e+06,0.522441,6.2622e+10,2.76675e+06,,605374,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2271,596959,1.56854e-14,3.58202e-18,5.18784e-24,6.88949e-19,1.7361e+06,596959,4.50996e-10,1.17855e-16,1.85307e-18,1.9307e-21,3.25704e-19,7.26486e-06,0.0266252,187.123,2.94681,0.00314118,0.517948,5.94886e+10,2.46415e+06,4.59095e-09,7.21852e-11,7.52092e-14,1.26876e-11,282.998,121186,9.35615,0.14734,0.000157059,0.0258974,2.97443e+09,123207,1.63177e+16,,5.22114e-10,8.20938e-12,8.55328e-15,1.44291e-12,32.1843,117954,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.63178e+16,1.63178e+16,2.44766e+15,2.44766e+15,1796.88,89844.2,1.63178e+16,1.63178e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.84269e-14,1.79101e-17,2.59392e-23,3.44475e-18,8.68048e+06,,1,,,187.123,2.94681,0.00314118,0.517948,5.94886e+10,5.71121e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.2127,16.2127,4.95349,16.0821,2.27213,0.469352,-2.50291,-0.285714,10.7744,6.39167,10.7745,2.2379e-16,3.51872e-18,3.66613e-21,6.18465e-19,1.37949e-05,0.0505575,5.44894e+06,272447,473752,7.84269e-14,1.79101e-17,2.59392e-23,3.44475e-18,8.68048e+06,,4.1912e-16,6.07779e-18,8.2578e-21,6.65076e-18,0.000145919,3.92134e-13,8.95505e-17,1.29696e-22,1.72237e-17,4.34024e+07,,,3.26354e+16,2.9848e+06,0.15,,,0.203061,0.203061,4.1912e-16,6.07779e-18,8.2578e-21,6.65076e-18,0.000145919,0.203061,1,,1.2082e+16,,123207,2.46415e+06,,,11.4998,12.4689,37.0844,2.00278,802.768,601313,1.63178e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,2.33306e+06,0.526632,5.9491e+10,2.33306e+06,,602179,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2272,597363,1.25483e-14,2.86561e-18,4.15028e-24,5.5116e-19,1.38888e+06,597363,4.50996e-10,9.92462e-17,1.56048e-18,1.62585e-21,2.74277e-19,6.11777e-06,0.0313076,177.767,2.79947,0.00298412,0.49205,5.65141e+10,2.46212e+06,3.14025e-09,4.93752e-11,5.14436e-14,8.67838e-12,193.572,120676,8.88834,0.139973,0.000149206,0.0246025,2.82571e+09,123106,1.87654e+16,,3.71018e-10,5.83365e-12,6.07803e-15,1.02534e-12,22.8704,117039,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.87654e+16,1.87654e+16,2.81481e+15,2.81481e+15,1832.82,91641,1.87654e+16,1.87654e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.27415e-14,1.43281e-17,2.07514e-23,2.7558e-18,6.94439e+06,,1,,,177.767,2.79947,0.00298412,0.49205,5.65141e+10,6.5679e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.2734,16.2734,4.96209,16.0821,2.24985,0.447075,-2.52518,-0.30799,10.7522,6.39131,10.7522,1.86794e-16,2.93703e-18,3.06007e-21,5.16224e-19,1.15144e-05,0.0589249,5.44894e+06,272447,474257,6.27415e-14,1.43281e-17,2.07514e-23,2.7558e-18,6.94439e+06,,3.52943e-16,5.11814e-18,6.95393e-21,5.60064e-18,0.000122879,3.13708e-13,7.16404e-17,1.03757e-22,1.3779e-17,3.47219e+07,,,3.75308e+16,2.98682e+06,0.15,,,0.238771,0.238771,3.52943e-16,5.11814e-18,6.95393e-21,5.60064e-18,0.000122879,0.238771,1,,1.2082e+16,,123106,2.46212e+06,,,11.4998,12.4689,37.0844,2.00278,551.955,598080,1.87654e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.98624e+06,0.531314,5.65166e+10,1.98624e+06,,598695,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2273,597850,1.00386e-14,2.29249e-18,3.32022e-24,4.40928e-19,1.1111e+06,597850,4.50996e-10,8.35757e-17,1.31409e-18,1.36914e-21,2.3097e-19,5.15181e-06,0.0364341,168.878,2.65949,0.00283491,0.467448,5.36884e+10,2.45969e+06,2.15553e-09,3.38922e-11,3.5312e-14,5.95703e-12,132.872,120085,8.44392,0.132975,0.000141746,0.0233724,2.68442e+09,122985,2.15802e+16,,2.6625e-10,4.18634e-12,4.36172e-15,7.35808e-13,16.4123,116069,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.15802e+16,2.15802e+16,3.23703e+15,3.23703e+15,1869.48,93473.9,2.15802e+16,2.15802e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.01932e-14,1.14625e-17,1.66011e-23,2.20464e-18,5.55551e+06,,1,,,168.878,2.65949,0.00283491,0.467448,5.36884e+10,7.55308e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.3341,16.3341,4.97069,16.0821,2.22757,0.424799,-2.54746,-0.330267,10.7299,6.39088,10.7299,1.55797e-16,2.44966e-18,2.55228e-21,4.30561e-19,9.60372e-06,0.0679184,5.44894e+06,272447,474865,5.01932e-14,1.14625e-17,1.66011e-23,2.20464e-18,5.55551e+06,,2.97215e-16,4.31001e-18,5.85594e-21,4.71633e-18,0.000103477,2.50966e-13,5.73123e-17,8.30055e-23,1.10232e-17,2.77776e+07,,,4.31604e+16,2.98925e+06,0.15,,,0.277869,0.277869,2.97215e-16,4.31001e-18,5.85594e-21,4.71633e-18,0.000103477,0.277869,1,,1.2082e+16,,122985,2.45969e+06,,,11.4998,12.4689,37.0844,2.00278,381.253,594443,2.15802e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.70895e+06,0.536439,5.36909e+10,1.70895e+06,,594887,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2274,598429,8.03091e-15,1.83399e-18,2.65618e-24,3.52742e-19,888882,598429,4.50996e-10,7.03796e-17,1.1066e-18,1.15296e-21,1.94501e-19,4.33837e-06,0.0419274,160.435,2.52652,0.00269317,0.444076,5.1004e+10,2.4568e+06,1.48592e-09,2.33636e-11,2.43424e-14,4.10648e-12,91.5957,119412,8.02173,0.126326,0.000134658,0.0222038,2.5502e+09,122840,2.48172e+16,,1.93154e-10,3.03703e-12,3.16426e-15,5.338e-13,11.9065,115068,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.48173e+16,2.48173e+16,3.72259e+15,3.72259e+15,1906.87,95343.3,2.48173e+16,2.48173e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.01546e-14,9.16997e-18,1.32809e-23,1.76371e-18,4.44441e+06,,1,,,160.435,2.52652,0.00269317,0.444076,5.1004e+10,8.68604e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.3948,16.3948,4.97929,16.0821,2.2053,0.402523,-2.56974,-0.352543,10.7076,6.39037,10.7076,1.29868e-16,2.04196e-18,2.1275e-21,3.58903e-19,8.00537e-06,0.0773666,5.44894e+06,272447,475590,4.01546e-14,9.16997e-18,1.32809e-23,1.76371e-18,4.44441e+06,,2.50286e-16,3.62949e-18,4.93132e-21,3.97165e-18,8.71384e-05,2.00773e-13,4.58498e-17,6.64044e-23,8.81855e-18,2.2222e+07,,,4.96345e+16,2.99215e+06,0.15,,,0.319765,0.319765,2.50286e-16,3.62949e-18,4.93132e-21,3.97165e-18,8.71384e-05,0.319765,1,,1.2082e+16,,122840,2.4568e+06,,,11.4998,12.4689,37.0844,2.00278,264.793,590426,2.48173e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.48731e+06,0.541932,5.10065e+10,1.48731e+06,,590754,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2275,599115,6.42473e-15,1.46719e-18,2.12494e-24,2.82194e-19,711105,599115,4.50996e-10,5.9267e-17,9.31876e-19,9.70914e-22,1.6379e-19,3.65336e-06,0.0476801,152.413,2.40019,0.00255851,0.421872,4.84538e+10,2.45337e+06,1.02956e-09,1.61882e-11,1.68663e-14,2.8453e-12,63.4647,118657,7.62064,0.12001,0.000127926,0.0210936,2.42269e+09,122668,2.85398e+16,,1.41784e-10,2.22932e-12,2.32271e-15,3.91834e-13,8.73991,114065,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.85398e+16,2.85398e+16,4.28098e+15,4.28098e+15,1945,97250.2,2.85398e+16,2.85399e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.21237e-14,7.33597e-18,1.06247e-23,1.41097e-18,3.55553e+06,,1,,,152.413,2.40019,0.00255851,0.421872,4.84538e+10,9.98895e+15,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.4555,16.4555,4.98789,16.0821,2.18302,0.380246,-2.59201,-0.37482,10.6853,6.38976,10.6853,1.08214e-16,1.70149e-18,1.77276e-21,2.9906e-19,6.67057e-06,0.0870578,5.44894e+06,272447,476447,3.21237e-14,7.33597e-18,1.06247e-23,1.41097e-18,3.55553e+06,,2.10767e-16,3.05641e-18,4.15269e-21,3.34454e-18,7.33797e-05,1.60618e-13,3.66799e-17,5.31235e-23,7.05484e-18,1.77776e+07,,,5.70797e+16,2.99557e+06,0.15,,,0.363639,0.363639,2.10767e-16,3.05641e-18,4.15269e-21,3.34454e-18,7.33797e-05,0.363639,1,,1.2082e+16,,122668,2.45337e+06,,,11.4998,12.4689,37.0844,2.00278,185.104,586083,2.85399e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.31022e+06,0.547684,4.84563e+10,1.31022e+06,,586331,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2276,599917,5.13979e-15,1.17376e-18,1.69995e-24,2.25755e-19,568884,599917,4.50996e-10,4.99091e-17,7.84738e-19,8.17612e-22,1.37929e-19,3.07651e-06,0.0535617,144.792,2.28018,0.00243059,0.400778,4.60311e+10,2.44936e+06,7.17698e-10,1.12846e-11,1.17574e-14,1.98343e-12,44.2406,117827,7.23961,0.114009,0.000121529,0.0200389,2.30156e+09,122468,3.28208e+16,,1.05378e-10,1.6569e-12,1.72631e-15,2.91224e-13,6.49578,113091,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.28208e+16,3.28208e+16,4.92312e+15,4.92312e+15,1983.9,99195.2,3.28208e+16,3.28208e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.56989e-14,5.86878e-18,8.49976e-24,1.12877e-18,2.84442e+06,,1,,,144.792,2.28018,0.00243059,0.400778,4.60311e+10,1.14873e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.5161,16.5161,4.99649,16.0821,2.16075,0.35797,-2.61429,-0.397096,10.6631,6.38905,10.6631,9.01594e-17,1.41761e-18,1.47699e-21,2.49164e-19,5.55764e-06,0.0967577,5.44894e+06,272447,477449,2.56989e-14,5.86878e-18,8.49976e-24,1.12877e-18,2.84442e+06,,1.77488e-16,2.57382e-18,3.497e-21,2.81646e-18,6.17935e-05,1.28495e-13,2.93439e-17,4.24988e-23,5.64387e-18,1.42221e+07,,,6.56416e+16,2.99959e+06,0.15,,,0.408495,0.408495,1.77488e-16,2.57382e-18,3.497e-21,2.81646e-18,6.17935e-05,0.408495,1,,1.2082e+16,,122468,2.44936e+06,,,11.4998,12.4689,37.0844,2.00278,130.379,581491,3.28208e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.1688e+06,0.553565,4.60336e+10,1.1688e+06,,581684,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2277,600845,4.11183e-15,9.39005e-19,1.35996e-24,1.80604e-19,455107,600845,4.50996e-10,4.20287e-17,6.60832e-19,6.88515e-22,1.1615e-19,2.59075e-06,0.0594298,137.553,2.16617,0.00230906,0.380739,4.37296e+10,2.44472e+06,5.03868e-10,7.92249e-12,8.25438e-15,1.39249e-12,31.0596,116934,6.87763,0.108309,0.000115453,0.019037,2.18648e+09,122236,3.77439e+16,,7.93309e-11,1.24735e-12,1.2996e-15,2.19239e-13,4.89015,112176,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.7744e+16,3.7744e+16,5.66159e+15,5.66159e+15,2023.58,101179,3.7744e+16,3.7744e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.05591e-14,4.69502e-18,6.79981e-24,9.0302e-19,2.27554e+06,,1,,,137.553,2.16617,0.00230906,0.380739,4.37296e+10,1.32104e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.5768,16.5768,5.00509,16.0821,2.13847,0.335693,-2.63657,-0.419372,10.6408,6.38823,10.6408,7.51274e-17,1.18125e-18,1.23074e-21,2.07622e-19,4.63103e-06,0.106232,5.44894e+06,272447,478610,2.05591e-14,4.69502e-18,6.79981e-24,9.0302e-19,2.27554e+06,,1.49464e-16,2.16743e-18,2.94485e-21,2.37175e-18,5.20366e-05,1.02796e-13,2.34751e-17,3.39991e-23,4.5151e-18,1.13777e+07,,,7.54879e+16,3.00423e+06,0.15,,,0.453249,0.453249,1.49464e-16,2.16743e-18,2.94485e-21,2.37175e-18,5.20366e-05,0.453249,1,,1.2082e+16,,122236,2.44472e+06,,,11.4998,12.4689,37.0844,2.00278,92.6339,576754,3.7744e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,1.05595e+06,0.559432,4.3732e+10,1.05595e+06,,576910,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2278,601906,3.28946e-15,7.51204e-19,1.08797e-24,1.44483e-19,364086,601906,4.50996e-10,3.53926e-17,5.5649e-19,5.79802e-22,9.78109e-20,2.18168e-06,0.0651443,130.675,2.05787,0.0021936,0.361702,4.15431e+10,2.43941e+06,3.56664e-10,5.60795e-12,5.84287e-15,9.85675e-13,21.9856,115996,6.53375,0.102893,0.00010968,0.0180851,2.07715e+09,121971,4.34055e+16,,6.04957e-11,9.51195e-13,9.91043e-16,1.67186e-13,3.7291,111350,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.34055e+16,4.34055e+16,6.51083e+15,6.51083e+15,2064.05,103203,4.34055e+16,4.34055e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.64473e-14,3.75602e-18,5.43985e-24,7.22416e-19,1.82043e+06,,1,,,130.675,2.05787,0.0021936,0.361702,4.15431e+10,1.51919e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.6375,16.6375,5.01369,16.0821,2.11619,0.313417,-2.65884,-0.441649,10.6185,6.38729,10.6185,6.26255e-17,9.84683e-19,1.02593e-21,1.73072e-19,3.86039e-06,0.11527,5.44894e+06,272447,479935,1.64473e-14,3.75602e-18,5.43985e-24,7.22416e-19,1.82043e+06,,1.25864e-16,1.8252e-18,2.47987e-21,1.99727e-18,4.38203e-05,8.22366e-14,1.87801e-17,2.71992e-23,3.61208e-18,9.10215e+06,,,8.6811e+16,3.00953e+06,0.15,,,0.496831,0.496831,1.25864e-16,1.8252e-18,2.47987e-21,1.99727e-18,4.38203e-05,0.496831,1,,1.2082e+16,,121971,2.43941e+06,,,11.4998,12.4689,37.0844,2.00278,66.4645,571996,4.34055e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,965992,0.565147,4.15455e+10,965992,,572126,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2279,603101,2.63157e-15,6.00963e-19,8.70376e-25,1.15587e-19,291269,603101,4.50996e-10,2.98043e-17,4.68623e-19,4.88255e-22,8.2367e-20,1.83721e-06,0.0705801,124.141,1.95497,0.00208392,0.343617,3.94659e+10,2.43344e+06,2.54834e-10,4.00685e-12,4.1747e-15,7.04259e-13,15.7086,115035,6.20706,0.0977486,0.000104196,0.0171809,1.9733e+09,121672,4.99163e+16,,4.67173e-11,7.34552e-13,7.65324e-16,1.29108e-13,2.87976,110632,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.99164e+16,4.99164e+16,7.48746e+15,7.48746e+15,2105.34,105267,4.99164e+16,4.99164e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.31578e-14,3.00481e-18,4.35188e-24,5.77933e-19,1.45634e+06,,1,,,124.141,1.95497,0.00208392,0.343617,3.94659e+10,1.74707e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.6982,16.6982,5.02229,16.0821,2.09392,0.291141,-2.68112,-0.463925,10.5962,6.38622,10.5962,5.22349e-17,8.21307e-19,8.55713e-22,1.44356e-19,3.21988e-06,0.123699,5.44894e+06,272447,481429,1.31578e-14,3.00481e-18,4.35188e-24,5.77933e-19,1.45634e+06,,1.05991e-16,1.53701e-18,2.08831e-21,1.68191e-18,3.69013e-05,6.57892e-14,1.50241e-17,2.17594e-23,2.88966e-18,7.28172e+06,,,9.98327e+16,3.0155e+06,0.15,,,0.538288,0.538288,1.05991e-16,1.53701e-18,2.08831e-21,1.68191e-18,3.69013e-05,0.538288,1,,1.2082e+16,,121672,2.43344e+06,,,11.4998,12.4689,37.0844,2.00278,48.208,567350,4.99164e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,894369,0.570582,3.94684e+10,894369,,567461,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2280,604428,2.10526e-15,4.8077e-19,6.96301e-25,9.24692e-20,233015,604428,4.50996e-10,2.50983e-17,3.9463e-19,4.11162e-22,6.93617e-20,1.54712e-06,0.0756377,117.934,1.85722,0.00197973,0.326436,3.74926e+10,2.4268e+06,1.83986e-10,2.89287e-12,3.01406e-15,5.08462e-13,11.3413,114078,5.89671,0.0928612,9.89863e-05,0.0163218,1.87463e+09,121340,5.74038e+16,,3.65132e-11,5.7411e-13,5.9816e-16,1.00908e-13,2.25076,110038,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.74038e+16,5.74038e+16,8.61058e+15,8.61058e+15,2147.44,107372,5.74038e+16,5.74038e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.05263e-14,2.40385e-18,3.4815e-24,4.62346e-19,1.16507e+06,,1,,,117.934,1.85722,0.00197973,0.326436,3.74926e+10,2.00913e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.7589,16.7589,5.03089,16.0821,2.07164,0.268864,-2.70339,-0.486202,10.5739,6.38503,10.574,4.36008e-17,6.85551e-19,7.1427e-22,1.20495e-19,2.68766e-06,0.131398,5.44894e+06,272447,483088,1.05263e-14,2.40385e-18,3.4815e-24,4.62346e-19,1.16507e+06,,8.92556e-17,1.29433e-18,1.75858e-21,1.41634e-18,3.10748e-05,5.26314e-14,1.20193e-17,1.74075e-23,2.31173e-18,5.82537e+06,,,1.14808e+17,3.02214e+06,0.15,,,0.576861,0.576861,8.92556e-17,1.29433e-18,1.75858e-21,1.41634e-18,3.10748e-05,0.576861,1,,1.2082e+16,,121340,2.4268e+06,,,11.4998,12.4689,37.0844,2.00278,35.3791,562947,5.74038e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,837443,0.575639,3.74951e+10,837443,,563045,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2281,605880,1.6842e-15,3.84616e-19,5.57041e-25,7.39754e-20,186412,605880,4.50996e-10,2.11354e-17,3.3232e-19,3.46242e-22,5.84099e-20,1.30284e-06,0.0802486,112.037,1.76436,0.00188074,0.310115,3.5618e+10,2.41954e+06,1.34356e-10,2.11252e-12,2.20102e-15,3.71305e-13,8.28201,113152,5.60187,0.0882181,9.4037e-05,0.0155057,1.7809e+09,120977,6.60144e+16,,2.8859e-11,4.53761e-13,4.7277e-16,7.97548e-14,1.77894,109574,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.60144e+16,6.60144e+16,9.90216e+15,9.90216e+15,2190.39,109520,6.60144e+16,6.60144e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.42102e-15,1.92308e-18,2.7852e-24,3.69877e-19,932060,,1,,,112.037,1.76436,0.00188074,0.310115,3.5618e+10,2.3105e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.8196,16.8196,5.03949,16.0821,2.04936,0.246588,-2.72567,-0.508478,10.5517,6.38373,10.5517,3.64247e-17,5.72719e-19,5.96711e-22,1.00663e-19,2.24531e-06,0.1383,5.44894e+06,272447,484903,8.42102e-15,1.92308e-18,2.7852e-24,3.69877e-19,932060,,7.51626e-17,1.08996e-18,1.48091e-21,1.19271e-18,2.61682e-05,4.21051e-14,9.61541e-18,1.3926e-23,1.84938e-18,4.6603e+06,,,1.32029e+17,3.0294e+06,0.15,,,0.612026,0.612026,7.51626e-17,1.08996e-18,1.48091e-21,1.19271e-18,2.61682e-05,0.612026,1,,1.2082e+16,,120977,2.41954e+06,,,11.4998,12.4689,37.0844,2.00278,26.2886,558907,6.60144e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,792292,0.58025,3.56204e+10,792292,,558996,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2282,607445,1.34736e-15,3.07693e-19,4.45632e-25,5.91803e-20,149130,607445,4.50996e-10,1.77983e-17,2.79848e-19,2.91572e-22,4.91873e-20,1.09713e-06,0.0843761,106.436,1.67614,0.0017867,0.294609,3.38371e+10,2.41172e+06,9.93142e-11,1.56155e-12,1.62697e-15,2.74465e-13,6.12197,112284,5.32178,0.0838072,8.93352e-05,0.0147304,1.69185e+09,120586,7.59165e+16,,2.30429e-11,3.62311e-13,3.77489e-16,6.36812e-14,1.42042,109239,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.59166e+16,7.59166e+16,1.13875e+16,1.13875e+16,2234.2,111710,7.59166e+16,7.59166e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.73682e-15,1.53847e-18,2.22816e-24,2.95902e-19,745648,,1,,,106.436,1.67614,0.0017867,0.294609,3.38371e+10,2.65708e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.8803,16.8803,5.04809,16.0821,2.02709,0.224311,-2.74795,-0.530754,10.5294,6.38233,10.5294,3.04568e-17,4.78883e-19,4.98945e-22,8.41704e-20,1.87743e-06,0.144386,5.44894e+06,272447,486860,6.73682e-15,1.53847e-18,2.22816e-24,2.95902e-19,745648,,6.32948e-17,9.1786e-19,1.24708e-21,1.00439e-18,2.20364e-05,3.36841e-14,7.69233e-18,1.11408e-23,1.47951e-18,3.72824e+06,,,1.51833e+17,3.03723e+06,0.15,,,0.643505,0.643505,6.32948e-17,9.1786e-19,1.24708e-21,1.00439e-18,2.20364e-05,0.643505,1,,1.2082e+16,,120586,2.41172e+06,,,11.4998,12.4689,37.0844,2.00278,19.7855,555329,7.59166e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,756575,0.584377,3.38395e+10,756575,,555411,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2283,609106,1.07789e-15,2.46154e-19,3.56506e-25,4.73442e-20,119304,609106,4.50996e-10,1.4988e-17,2.35662e-19,2.45534e-22,4.14209e-20,9.23897e-07,0.0880122,101.114,1.59234,0.00169737,0.279878,3.21452e+10,2.40341e+06,7.43482e-11,1.169e-12,1.21797e-15,2.05469e-13,4.583,111497,5.05569,0.0796169,8.48684e-05,0.0139939,1.60726e+09,120171,8.7304e+16,,1.85666e-11,2.91929e-13,3.04159e-16,5.13106e-14,1.14449,109026,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.73041e+16,8.73041e+16,1.30956e+16,1.30956e+16,2278.88,113944,8.73041e+16,8.73041e+16,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.38946e-15,1.23077e-18,1.78253e-24,2.36721e-19,596518,,1,,,101.114,1.59234,0.00169737,0.279878,3.21452e+10,3.05564e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,16.941,16.941,5.05669,16.0821,2.00481,0.202035,-2.77022,-0.553031,10.5071,6.38083,10.5071,2.54892e-17,4.00777e-19,4.17566e-22,7.0442e-20,1.57122e-06,0.149677,5.44894e+06,272447,488935,5.38946e-15,1.23077e-18,1.78253e-24,2.36721e-19,596518,,5.33009e-17,7.72934e-19,1.05017e-21,8.458e-19,1.8557e-05,2.69473e-14,6.15386e-18,8.91265e-24,1.18361e-18,2.98259e+06,,,1.74608e+17,3.04553e+06,0.15,,,0.671237,0.671237,5.33009e-17,7.72934e-19,1.05017e-21,8.458e-19,1.8557e-05,0.671237,1,,1.2082e+16,,120171,2.40341e+06,,,11.4998,12.4689,37.0844,2.00278,15.084,552284,8.73041e+16,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,728409,0.588013,3.21476e+10,728409,,552362,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2284,610840,8.62313e-16,1.96924e-19,2.85205e-25,3.78754e-20,95442.9,610840,4.50996e-10,1.26215e-17,1.98452e-19,2.06766e-22,3.48807e-20,7.78019e-07,0.091172,96.0581,1.51272,0.0016125,0.265884,3.0538e+10,2.39474e+06,5.63793e-11,8.86472e-13,9.23608e-16,1.5581e-13,3.47536,110810,4.8029,0.075636,8.0625e-05,0.0132942,1.5269e+09,119737,1.004e+17,,1.50791e-11,2.37094e-13,2.47026e-16,4.16725e-14,0.929511,108925,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.004e+17,1.004e+17,1.506e+16,1.506e+16,2324.46,116223,1.004e+17,1.004e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.31156e-15,9.84618e-19,1.42602e-24,1.89377e-19,477215,,1,,,96.0581,1.51272,0.0016125,0.265884,3.0538e+10,3.51399e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.0017,17.0017,5.06529,16.0821,1.98253,0.179759,-2.7925,-0.575307,10.4848,6.37926,10.4849,2.13499e-17,3.35692e-19,3.49755e-22,5.90026e-20,1.31606e-06,0.154222,5.44894e+06,272447,491103,4.31156e-15,9.84618e-19,1.42602e-24,1.89377e-19,477215,,4.4885e-17,6.50892e-19,8.84356e-22,7.12253e-19,1.56269e-05,2.15578e-14,4.92309e-18,7.13012e-24,9.46885e-19,2.38607e+06,,,2.00799e+17,3.0542e+06,0.15,,,0.695335,0.695335,4.4885e-17,6.50892e-19,8.84356e-22,7.12253e-19,1.56269e-05,0.695335,1,,1.2082e+16,,119737,2.39474e+06,,,11.4998,12.4689,37.0844,2.00278,11.6455,549813,1.004e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,706283,0.591173,3.05404e+10,706283,,549888,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2285,612626,6.8985e-16,1.57539e-19,2.28164e-25,3.03003e-20,76354.4,612626,4.50996e-10,1.06286e-17,1.67118e-19,1.74118e-22,2.93732e-20,6.55174e-07,0.0938864,91.2552,1.43708,0.00153187,0.25259,2.90111e+10,2.38581e+06,4.33014e-11,6.80844e-13,7.09365e-16,1.19668e-13,2.6692,110235,4.56276,0.0718542,7.65937e-05,0.0126295,1.45055e+09,119291,1.1546e+17,,1.23305e-11,1.93876e-13,2.01998e-16,3.40765e-14,0.76008,108920,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.1546e+17,1.1546e+17,1.73189e+16,1.73189e+16,2370.95,118547,1.1546e+17,1.1546e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.44925e-15,7.87694e-19,1.14082e-24,1.51502e-19,381772,,1,,,91.2552,1.43708,0.00153187,0.25259,2.90111e+10,4.04109e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.0624,17.0624,5.07389,16.0821,1.96026,0.157482,-2.81478,-0.597584,10.4626,6.37764,10.4626,1.78967e-17,2.81396e-19,2.93184e-22,4.94593e-20,1.1032e-06,0.158088,5.44894e+06,272447,493335,3.44925e-15,7.87694e-19,1.14082e-24,1.51502e-19,381772,,3.77979e-17,5.4812e-19,7.44721e-22,5.99792e-19,1.31595e-05,1.72463e-14,3.93847e-18,5.7041e-24,7.57508e-19,1.90886e+06,,,2.30919e+17,3.06313e+06,0.15,,,0.716037,0.716037,3.77979e-17,5.4812e-19,7.44721e-22,5.99792e-19,1.31595e-05,0.716037,1,,1.2082e+16,,119291,2.38581e+06,,,11.4998,12.4689,37.0844,2.00278,9.09962,547928,1.1546e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,688980,0.593887,2.90135e+10,688980,,548000,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2286,614437,5.5188e-16,1.26031e-19,1.82531e-25,2.42403e-20,61083.5,614437,4.50996e-10,8.95042e-18,1.40731e-19,1.46626e-22,2.47354e-20,5.51725e-07,0.0961966,86.6924,1.36523,0.00145528,0.239961,2.75605e+10,2.37676e+06,3.36683e-11,5.29379e-13,5.51555e-16,9.30457e-14,2.0754,109779,4.33462,0.0682615,7.27641e-05,0.011998,1.37803e+09,118838,1.32779e+17,,1.01413e-11,1.59455e-13,1.66134e-16,2.80264e-14,0.625132,108995,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.32779e+17,1.32779e+17,1.99168e+16,1.99168e+16,2418.37,120918,1.32779e+17,1.32779e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.7594e-15,6.30155e-19,9.12655e-25,1.21201e-19,305417,,1,,,86.6924,1.36523,0.00145528,0.239961,2.75605e+10,4.64725e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.1231,17.1231,5.08249,16.0821,1.93798,0.135206,-2.83705,-0.61986,10.4403,6.37598,10.4403,1.50125e-17,2.36047e-19,2.45935e-22,4.14886e-20,9.25407e-07,0.16135,5.44894e+06,272447,495599,2.7594e-15,6.30155e-19,9.12655e-25,1.21201e-19,305417,,3.18298e-17,4.61574e-19,6.27133e-22,5.05088e-19,1.10817e-05,1.3797e-14,3.15078e-18,4.56328e-24,6.06006e-19,1.52709e+06,,,2.65557e+17,3.07219e+06,0.15,,,0.733655,0.733655,3.18298e-17,4.61574e-19,6.27133e-22,5.05088e-19,1.10817e-05,0.733655,1,,1.2082e+16,,118838,2.37676e+06,,,11.4998,12.4689,37.0844,2.00278,7.19049,546613,1.32779e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,675521,0.596197,2.75629e+10,675521,,546683,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2287,616249,4.41504e-16,1.00825e-19,1.46025e-25,1.93922e-20,48866.8,616249,4.50996e-10,7.53719e-18,1.1851e-19,1.23475e-22,2.08298e-20,4.64611e-07,0.0981479,82.3578,1.29697,0.00138252,0.227963,2.61825e+10,2.3677e+06,2.64826e-11,4.16396e-13,4.3384e-16,7.31874e-14,1.63245,109441,4.11789,0.0648484,6.91258e-05,0.0113981,1.30913e+09,118385,1.52695e+17,,8.38104e-12,1.31778e-13,1.37298e-16,2.31618e-14,0.516627,109136,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.52695e+17,1.52695e+17,2.29043e+16,2.29043e+16,2466.74,123337,1.52695e+17,1.52695e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.20752e-15,5.04124e-19,7.30124e-25,9.6961e-20,244334,,1,,,82.3578,1.29697,0.00138252,0.227963,2.61825e+10,5.34434e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.1838,17.1838,5.09109,16.0821,1.9157,0.112929,-2.85933,-0.642136,10.418,6.37433,10.4181,1.26009e-17,1.98128e-19,2.06428e-22,3.48238e-20,7.76748e-07,0.164086,5.44894e+06,272447,497864,2.20752e-15,5.04124e-19,7.30124e-25,9.6961e-20,244334,,2.6804e-17,3.88694e-19,5.28112e-22,4.25337e-19,9.33196e-06,1.10376e-14,2.52062e-18,3.65062e-24,4.84805e-19,1.22167e+06,,,3.05391e+17,3.08124e+06,0.15,,,0.748537,0.748537,2.6804e-17,3.88694e-19,5.28112e-22,4.25337e-19,9.33196e-06,0.748537,1,,1.2082e+16,,118385,2.3677e+06,,,11.4998,12.4689,37.0844,2.00278,5.74023,545829,1.52695e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,665116,0.598148,2.61849e+10,665116,,545898,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2288,618038,3.53203e-16,8.06599e-20,1.1682e-25,1.55138e-20,39093.4,618038,4.50996e-10,6.34711e-18,9.97979e-20,1.03979e-22,1.75409e-20,3.91251e-07,0.0997866,78.2399,1.23212,0.00131339,0.216565,2.48734e+10,2.35875e+06,2.10531e-11,3.31025e-13,3.44892e-16,5.81822e-14,1.29776,109217,3.91199,0.061606,6.56696e-05,0.0108282,1.24367e+09,117938,1.756e+17,,6.95394e-12,1.09339e-13,1.1392e-16,1.92179e-14,0.428658,109327,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.756e+17,1.756e+17,2.63399e+16,2.63399e+16,2516.07,125804,1.756e+17,1.756e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.76602e-15,4.03299e-19,5.84099e-25,7.75688e-20,195467,,1,,,78.2399,1.23212,0.00131339,0.216565,2.48734e+10,6.14599e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.2445,17.2445,5.09969,16.0821,1.89343,0.0906531,-2.88161,-0.664413,10.3957,6.37268,10.3958,1.05823e-17,1.66389e-19,1.73359e-22,2.92452e-20,6.52317e-07,0.16637,5.44894e+06,272447,500100,1.76602e-15,4.03299e-19,5.84099e-25,7.75688e-20,195467,,2.25718e-17,3.27321e-19,4.44726e-22,3.58179e-19,7.85849e-06,8.83008e-15,2.0165e-18,2.9205e-24,3.87844e-19,977336,,,3.51199e+17,3.09019e+06,0.15,,,0.761035,0.761035,2.25718e-17,3.27321e-19,4.44726e-22,3.58179e-19,7.85849e-06,0.761035,1,,1.2082e+16,,117938,2.35875e+06,,,11.4998,12.4689,37.0844,2.00278,4.6244,545524,1.756e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,657131,0.599787,2.48757e+10,657131,,545592,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2289,619782,2.82563e-16,6.45279e-20,9.34559e-26,1.2411e-20,31274.7,619782,4.50996e-10,5.34493e-18,8.40403e-20,8.75609e-23,1.47713e-20,3.29475e-07,0.101157,74.3279,1.17051,0.00124772,0.205736,2.36297e+10,2.35003e+06,1.68973e-11,2.65682e-13,2.76812e-16,4.66973e-14,1.04159,109098,3.7164,0.0585257,6.23861e-05,0.0102868,1.18149e+09,117502,2.0194e+17,,5.78859e-12,9.10161e-14,9.48289e-17,1.59973e-14,0.356823,109553,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.0194e+17,2.0194e+17,3.02909e+16,3.02909e+16,2566.39,128320,2.0194e+17,2.0194e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.41281e-15,3.2264e-19,4.6728e-25,6.2055e-20,156374,,1,,,74.3279,1.17051,0.00124772,0.205736,2.36297e+10,7.06789e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.3052,17.3052,5.10829,16.0821,1.87115,0.0683767,-2.90388,-0.686689,10.3735,6.37107,10.3735,8.89108e-18,1.39798e-19,1.45654e-22,2.45714e-20,5.48067e-07,0.16827,5.44894e+06,272447,502280,1.41281e-15,3.2264e-19,4.6728e-25,6.2055e-20,156374,,1.90078e-17,2.75639e-19,3.74506e-22,3.01624e-19,6.61767e-06,7.06407e-15,1.6132e-18,2.3364e-24,3.10275e-19,781869,,,4.03879e+17,3.09891e+06,0.15,,,0.771485,0.771485,1.90078e-17,2.75639e-19,3.74506e-22,3.01624e-19,6.61767e-06,0.771485,1,,1.2082e+16,,117502,2.35003e+06,,,11.4998,12.4689,37.0844,2.00278,3.7553,545634,2.0194e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,651056,0.601157,2.36321e+10,651056,,545701,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2290,621462,2.2605e-16,5.16223e-20,7.47647e-26,9.92881e-21,25019.8,621462,4.50996e-10,4.501e-18,7.07708e-20,7.37355e-23,1.24389e-20,2.77452e-07,0.102299,70.6115,1.11199,0.00118534,0.195449,2.24482e+10,2.34163e+06,1.36765e-11,2.1504e-13,2.24048e-16,3.77963e-14,0.84305,109071,3.53058,0.0555994,5.92668e-05,0.00977247,1.12241e+09,117082,2.32231e+17,,4.83118e-12,7.59624e-14,7.91446e-17,1.33514e-14,0.297806,109803,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.32231e+17,2.32231e+17,3.48346e+16,3.48346e+16,2617.72,130886,2.32231e+17,2.32231e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.13025e-15,2.58112e-19,3.73824e-25,4.9644e-20,125099,,1,,,70.6115,1.11199,0.00118534,0.195449,2.24482e+10,8.12807e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.3659,17.3659,5.11689,16.0821,1.84888,0.0461003,-2.92616,-0.708965,10.3512,6.36952,10.3512,7.47303e-18,1.17501e-19,1.22423e-22,2.06525e-20,4.60656e-07,0.169847,5.44894e+06,272447,504381,1.13025e-15,2.58112e-19,3.73824e-25,4.9644e-20,125099,,1.60066e-17,2.32117e-19,3.15374e-22,2.53999e-19,5.57278e-06,5.65125e-15,1.29056e-18,1.86912e-24,2.4822e-19,625495,,,4.64461e+17,3.10731e+06,0.15,,,0.780193,0.780193,1.60066e-17,2.32117e-19,3.15374e-22,2.53999e-19,5.57278e-06,0.780193,1,,1.2082e+16,,117082,2.34163e+06,,,11.4998,12.4689,37.0844,2.00278,3.07053,546089,2.32231e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,646482,0.602299,2.24506e+10,646482,,546155,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2291,623065,1.8084e-16,4.12979e-20,5.98118e-26,7.94305e-21,20015.8,623065,4.50996e-10,3.79031e-18,5.95964e-20,6.2093e-23,1.04749e-20,2.33644e-07,0.103248,67.0809,1.05639,0.00112607,0.185677,2.13258e+10,2.33362e+06,1.11505e-11,1.75323e-13,1.82668e-16,3.08155e-14,0.687344,109123,3.35405,0.0528195,5.63034e-05,0.00928385,1.06629e+09,116681,2.67065e+17,,4.04059e-12,6.35316e-14,6.6193e-17,1.11666e-14,0.249071,110065,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.67065e+17,2.67065e+17,4.00598e+16,4.00598e+16,2670.07,133504,2.67065e+17,2.67065e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.04201e-16,2.06489e-19,2.99059e-25,3.97152e-20,100079,,1,,,67.0809,1.05639,0.00112607,0.185677,2.13258e+10,9.34728e+16,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.4266,17.4266,5.12549,16.0821,1.8266,0.0238239,-2.94844,-0.731242,10.3289,6.36803,10.329,6.28317e-18,9.87926e-20,1.02931e-22,1.73642e-20,3.8731e-07,0.171153,5.44894e+06,272447,506384,9.04201e-16,2.06489e-19,2.99059e-25,3.97152e-20,100079,,1.34792e-17,1.95467e-19,2.65578e-22,2.13894e-19,4.69287e-06,4.521e-15,1.03245e-18,1.49529e-24,1.98576e-19,500396,,,5.3413e+17,3.11532e+06,0.15,,,0.787434,0.787434,1.34792e-17,1.95467e-19,2.65578e-22,2.13894e-19,4.69287e-06,0.787434,1,,1.2082e+16,,116681,2.33362e+06,,,11.4998,12.4689,37.0844,2.00278,2.52529,546822,2.67065e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,643080,0.603248,2.13281e+10,643080,,546887,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2292,624576,1.44672e-16,3.30383e-20,4.78494e-26,6.35444e-21,16012.7,624576,4.50996e-10,3.19184e-18,5.01865e-20,5.22889e-23,8.82097e-21,1.96753e-07,0.104036,63.7269,1.00357,0.00106977,0.176393,2.02595e+10,2.32606e+06,9.14767e-12,1.43832e-13,1.49857e-16,2.52805e-14,0.563884,109239,3.18634,0.0501785,5.34883e-05,0.00881966,1.01298e+09,116303,3.07125e+17,,3.38499e-12,5.32234e-14,5.54531e-17,9.35476e-15,0.208659,110332,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.07125e+17,3.07125e+17,4.60687e+16,4.60687e+16,2723.48,136174,3.07125e+17,3.07125e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.2336e-16,1.65191e-19,2.39247e-25,3.17722e-20,80063.3,,1,,,63.7269,1.00357,0.00106977,0.176393,2.02595e+10,1.07494e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.4873,17.4873,5.13409,16.0821,1.80432,0.00154751,-2.97071,-0.753518,10.3066,6.36662,10.3067,5.28419e-18,8.30852e-20,8.65657e-23,1.46034e-20,3.2573e-07,0.172235,5.44894e+06,272447,508273,7.2336e-16,1.65191e-19,2.39247e-25,3.17722e-20,80063.3,,1.13509e-17,1.64604e-19,2.23644e-22,1.80121e-19,3.95189e-06,3.6168e-15,8.25957e-19,1.19624e-24,1.58861e-19,400317,,,6.1425e+17,3.12288e+06,0.15,,,0.793447,0.793447,1.13509e-17,1.64604e-19,2.23644e-22,1.80121e-19,3.95189e-06,0.793447,1,,1.2082e+16,,116303,2.32606e+06,,,11.4998,12.4689,37.0844,2.00278,2.08701,547764,3.07125e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,640589,0.604037,2.02618e+10,640589,,547830,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2293,625989,1.15738e-16,2.64306e-20,3.82795e-26,5.08355e-21,12810.1,625989,4.50996e-10,2.68787e-18,4.22623e-20,4.40327e-23,7.42819e-21,1.65687e-07,0.10469,60.5405,0.953391,0.00101628,0.167573,1.92465e+10,2.319e+06,7.54379e-12,1.18614e-13,1.23583e-16,2.0848e-14,0.465017,109406,3.02703,0.0476696,5.08139e-05,0.00837867,9.62327e+08,115950,3.53194e+17,,2.83948e-12,4.46462e-14,4.65165e-17,7.84719e-15,0.175033,110596,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.53194e+17,3.53194e+17,5.2979e+16,5.2979e+16,2777.94,138897,3.53194e+17,3.53194e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.78688e-16,1.32153e-19,1.91398e-25,2.54177e-20,64050.7,,1,,,60.5405,0.953391,0.00101628,0.167573,1.92465e+10,1.23618e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.548,17.548,5.14269,16.0821,1.78205,-0.0207289,-2.99299,-0.775795,10.2844,6.3653,10.2844,4.44503e-18,6.98908e-20,7.28186e-23,1.22843e-20,2.74002e-07,0.17313,5.44894e+06,272447,510039,5.78688e-16,1.32153e-19,1.91398e-25,2.54177e-20,64050.7,,9.55869e-18,1.38614e-19,1.88332e-22,1.51681e-19,3.32791e-06,2.89344e-15,6.60766e-19,9.56988e-25,1.27089e-19,320253,,,7.06387e+17,3.12995e+06,0.15,,,0.798434,0.798434,9.55869e-18,1.38614e-19,1.88332e-22,1.51681e-19,3.32791e-06,0.798434,1,,1.2082e+16,,115950,2.319e+06,,,11.4998,12.4689,37.0844,2.00278,1.73179,548858,3.53194e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,638799,0.604691,1.92489e+10,638799,,548922,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2294,627298,9.25901e-17,2.11445e-20,3.06236e-26,4.06684e-21,10248.1,627298,4.50996e-10,2.26347e-18,3.55893e-20,3.70802e-23,6.25532e-21,1.39526e-07,0.105233,57.5135,0.905722,0.000965463,0.159195,1.82842e+10,2.31245e+06,6.24806e-12,9.82405e-14,1.02356e-16,1.72671e-14,0.385146,109610,2.87568,0.0452861,4.82732e-05,0.00795974,9.14211e+08,115623,4.06173e+17,,2.38431e-12,3.74894e-14,3.90599e-17,6.58929e-15,0.146975,110851,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.06173e+17,4.06173e+17,6.09259e+16,6.09259e+16,2833.5,141675,4.06173e+17,4.06173e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.62951e-16,1.05723e-19,1.53118e-25,2.03342e-20,51240.5,,1,,,57.5135,0.905722,0.000965463,0.159195,1.82842e+10,1.4216e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.6087,17.6087,5.15129,16.0821,1.75977,-0.0430053,-3.01526,-0.798071,10.2621,6.36407,10.2621,3.73983e-18,5.88027e-20,6.1266e-23,1.03354e-20,2.30532e-07,0.173871,5.44894e+06,272447,511675,4.62951e-16,1.05723e-19,1.53118e-25,2.03342e-20,51240.5,,8.04942e-18,1.16727e-19,1.58596e-22,1.27732e-19,2.80245e-06,2.31475e-15,5.28613e-19,7.65591e-25,1.01671e-19,256203,,,8.12345e+17,3.13649e+06,0.15,,,0.80257,0.80257,8.04942e-18,1.16727e-19,1.58596e-22,1.27732e-19,2.80245e-06,0.80257,1,,1.2082e+16,,115623,2.31245e+06,,,11.4998,12.4689,37.0844,2.00278,1.4418,550047,4.06173e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637546,0.605233,1.82865e+10,637546,,550112,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2295,628500,7.40721e-17,1.69156e-20,2.44989e-26,3.25347e-21,8198.49,628500,4.50996e-10,1.90608e-18,2.99699e-20,3.12254e-23,5.26763e-21,1.17495e-07,0.105682,54.6378,0.860436,0.00091719,0.151235,1.737e+10,2.30644e+06,5.19327e-12,8.16556e-14,8.50763e-17,1.43521e-14,0.320125,109841,2.73189,0.0430218,4.58595e-05,0.00756175,8.685e+08,115322,4.67099e+17,,2.00369e-12,3.15047e-14,3.28245e-17,5.53739e-15,0.123512,111094,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.67099e+17,4.67099e+17,7.00648e+16,7.00648e+16,2890.17,144509,4.67099e+17,4.67099e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.70361e-16,8.4578e-20,1.22495e-25,1.62674e-20,40992.4,,1,,,54.6378,0.860436,0.00091719,0.151235,1.737e+10,1.63485e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.6694,17.6694,5.15989,16.0821,1.73749,-0.0652817,-3.03754,-0.820347,10.2398,6.36294,10.2399,3.14699e-18,4.94813e-20,5.15541e-23,8.69703e-21,1.93988e-07,0.174485,5.44894e+06,272447,513178,3.70361e-16,8.4578e-20,1.22495e-25,1.62674e-20,40992.4,,6.77846e-18,9.82968e-20,1.33554e-22,1.07563e-19,2.35995e-06,1.8518e-15,4.2289e-19,6.12473e-25,8.13368e-20,204962,,,9.34197e+17,3.1425e+06,0.15,,,0.805999,0.805999,6.77846e-18,9.82968e-20,1.33554e-22,1.07563e-19,2.35995e-06,0.805999,1,,1.2082e+16,,115322,2.30644e+06,,,11.4998,12.4689,37.0844,2.00278,1.20363,551288,4.67099e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636699,0.605682,1.73723e+10,636699,,551352,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2296,629597,5.92577e-17,1.35325e-20,1.95991e-26,2.60278e-21,6558.79,629597,4.50996e-10,1.60512e-18,2.52378e-20,2.62951e-23,4.4359e-21,9.89434e-08,0.106055,51.9059,0.817414,0.000871331,0.143673,1.65015e+10,2.30096e+06,4.32898e-12,6.80661e-14,7.09175e-17,1.19636e-14,0.266849,110086,2.5953,0.0408707,4.35665e-05,0.00718367,8.25075e+08,115048,5.37163e+17,,1.68484e-12,2.64913e-14,2.76011e-17,4.65622e-15,0.103857,111322,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.37163e+17,5.37163e+17,8.05745e+16,8.05745e+16,2947.98,147399,5.37163e+17,5.37163e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.96288e-16,6.76624e-20,9.79956e-26,1.30139e-20,32793.9,,1,,,51.9059,0.817414,0.000871331,0.143673,1.65015e+10,1.88007e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.7301,17.7301,5.16849,16.0821,1.71522,-0.0875581,-3.05982,-0.842624,10.2175,6.36191,10.2176,2.64847e-18,4.16428e-20,4.33873e-23,7.31931e-21,1.63258e-07,0.174992,5.44894e+06,272447,514549,2.96288e-16,6.76624e-20,9.79956e-26,1.30139e-20,32793.9,,5.70818e-18,8.27762e-20,1.12467e-22,9.05797e-20,1.98733e-06,1.48144e-15,3.38312e-19,4.89978e-25,6.50694e-20,163970,,,1.07433e+18,3.14798e+06,0.15,,,0.808841,0.808841,5.70818e-18,8.27762e-20,1.12467e-22,9.05797e-20,1.98733e-06,0.808841,1,,1.2082e+16,,115048,2.30096e+06,,,11.4998,12.4689,37.0844,2.00278,1.00702,552542,5.37163e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636155,0.606055,1.65038e+10,636155,,552606,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2297,630589,4.74061e-17,1.0826e-20,1.56793e-26,2.08222e-21,5247.03,630589,4.50996e-10,1.35168e-18,2.12529e-20,2.21432e-23,3.7355e-21,8.33207e-08,0.106364,49.3107,0.776543,0.000827764,0.13649,1.56764e+10,2.296e+06,3.6169e-12,5.68697e-14,5.92521e-17,9.99565e-15,0.222954,110339,2.46553,0.0388272,4.13882e-05,0.00682448,7.83822e+08,114800,6.17738e+17,,1.41738e-12,2.22859e-14,2.32195e-17,3.91706e-15,0.0873705,111534,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.17738e+17,6.17738e+17,9.26607e+16,9.26607e+16,3006.94,150347,6.17738e+17,6.17738e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.37031e-16,5.41299e-20,7.83965e-26,1.04111e-20,26235.2,,1,,,49.3107,0.776543,0.000827764,0.13649,1.56764e+10,2.16208e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.7908,17.7908,5.17709,16.0821,1.69294,-0.109834,-3.08209,-0.8649,10.1952,6.36097,10.1953,2.22915e-18,3.50498e-20,3.65181e-23,6.16049e-21,1.3741e-07,0.175413,5.44894e+06,272447,515789,2.37031e-16,5.41299e-20,7.83965e-26,1.04111e-20,26235.2,,4.80689e-18,6.97063e-20,9.47087e-23,7.62776e-20,1.67354e-06,1.18515e-15,2.7065e-19,3.91982e-25,5.20555e-20,131176,,,1.23548e+18,3.15295e+06,0.15,,,0.811198,0.811198,4.80689e-18,6.97063e-20,9.47087e-23,7.62776e-20,1.67354e-06,0.811198,1,,1.2082e+16,,114800,2.296e+06,,,11.4998,12.4689,37.0844,2.00278,0.844028,553778,6.17738e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,635836,0.606364,1.56787e+10,635836,,553842,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2298,631481,3.79249e-17,8.66079e-21,1.25434e-26,1.66578e-21,4197.62,631481,4.50996e-10,1.13826e-18,1.78972e-20,1.86469e-23,3.14568e-21,7.01648e-08,0.10662,46.8451,0.737716,0.000786376,0.129665,1.48926e+10,2.29154e+06,3.02753e-12,4.76029e-14,4.95971e-17,8.36688e-15,0.186624,110591,2.34226,0.0368858,3.93188e-05,0.00648326,7.4463e+08,114577,7.10399e+17,,1.19278e-12,1.87545e-14,1.95402e-17,3.29637e-15,0.0735259,111728,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.10399e+17,7.10399e+17,1.0656e+17,1.0656e+17,3067.08,153354,7.10399e+17,7.10399e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.89625e-16,4.33039e-20,6.27172e-26,8.32889e-21,20988.1,,1,,,46.8451,0.737716,0.000786376,0.129665,1.48926e+10,2.4864e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.8515,17.8515,5.18569,16.0821,1.67066,-0.132111,-3.10437,-0.887177,10.173,6.36013,10.173,1.87639e-18,2.95031e-20,3.07391e-23,5.18558e-21,1.15665e-07,0.175761,5.44894e+06,272447,516904,1.89625e-16,4.33039e-20,6.27172e-26,8.32889e-21,20988.1,,4.04791e-18,5.87e-20,7.97547e-23,6.42338e-20,1.4093e-06,9.48123e-16,2.1652e-19,3.13586e-25,4.16444e-20,104941,,,1.4208e+18,3.15741e+06,0.15,,,0.813153,0.813153,4.04791e-18,5.87e-20,7.97547e-23,6.42338e-20,1.4093e-06,0.813153,1,,1.2082e+16,,114577,2.29154e+06,,,11.4998,12.4689,37.0844,2.00278,0.708444,554972,7.10399e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,635679,0.60662,1.48949e+10,635679,,555036,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2299,632278,3.03399e-17,6.92863e-21,1.00348e-26,1.33262e-21,3358.1,632278,4.50996e-10,9.58531e-19,1.50713e-20,1.57027e-23,2.64899e-21,5.90862e-08,0.106833,44.5029,0.70083,0.000747057,0.123182,1.4148e+10,2.28755e+06,2.53791e-12,3.99044e-14,4.15761e-17,7.01375e-15,0.156443,110838,2.22514,0.0350415,3.73529e-05,0.0061591,7.07399e+08,114378,8.16958e+17,,1.00403e-12,1.57867e-14,1.6448e-17,2.77473e-15,0.0618907,111904,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.16958e+17,8.16958e+17,1.22544e+17,1.22544e+17,3128.42,156421,8.16958e+17,8.16958e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.517e-16,3.46432e-20,5.01738e-26,6.66311e-21,16790.5,,1,,,44.5029,0.70083,0.000747057,0.123182,1.4148e+10,2.85935e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.9122,17.9122,5.19429,16.0821,1.64839,-0.154387,-3.12665,-0.909453,10.1507,6.35937,10.1508,1.57956e-18,2.4836e-20,2.58765e-23,4.36528e-21,9.73681e-08,0.17605,5.44894e+06,272447,517901,1.517e-16,3.46432e-20,5.01738e-26,6.66311e-21,16790.5,,3.40876e-18,4.94316e-20,6.71619e-23,5.40916e-20,1.18678e-06,7.58498e-16,1.73216e-19,2.50869e-25,3.33155e-20,83952.5,,,1.63392e+18,3.16139e+06,0.15,,,0.814775,0.814775,3.40876e-18,4.94316e-20,6.71619e-23,5.40916e-20,1.18678e-06,0.814775,1,,1.2082e+16,,114378,2.28755e+06,,,11.4998,12.4689,37.0844,2.00278,0.595345,556109,8.16958e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,635636,0.606833,1.41503e+10,635636,,556172,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2300,632986,2.42719e-17,5.54291e-21,8.0278e-27,1.0661e-21,2686.48,632986,4.50996e-10,8.07184e-19,1.26916e-20,1.32233e-23,2.23073e-21,4.97568e-08,0.107009,42.2777,0.665789,0.000709704,0.117023,1.34406e+10,2.28401e+06,2.12991e-12,3.34893e-14,3.48922e-17,5.88621e-15,0.131293,111075,2.11389,0.0332894,3.54852e-05,0.00585114,6.72029e+08,114201,9.39502e+17,,8.45299e-13,1.32909e-14,1.38477e-17,2.33607e-15,0.0521063,112062,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.39502e+17,9.39502e+17,1.40925e+17,1.40925e+17,3190.99,159549,9.39502e+17,9.39502e+17,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.2136e-16,2.77145e-20,4.0139e-26,5.33049e-21,13432.4,,1,,,42.2777,0.665789,0.000709704,0.117023,1.34406e+10,3.28826e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,17.9729,17.9729,5.20289,16.0821,1.62611,-0.176664,-3.14892,-0.931729,10.1284,6.3587,10.1285,1.32977e-18,2.09085e-20,2.17844e-23,3.67496e-21,8.19703e-08,0.176289,5.44894e+06,272447,518786,1.2136e-16,2.77145e-20,4.0139e-26,5.33049e-21,13432.4,,2.87054e-18,4.16266e-20,5.65574e-23,4.55508e-20,9.99391e-07,6.06799e-16,1.38573e-19,2.00695e-25,2.66524e-20,67162,,,1.879e+18,3.16493e+06,0.15,,,0.816121,0.816121,2.87054e-18,4.16266e-20,5.65574e-23,4.55508e-20,9.99391e-07,0.816121,1,,1.2082e+16,,114201,2.28401e+06,,,11.4998,12.4689,37.0844,2.00278,0.500794,557174,9.39502e+17,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,635673,0.607009,1.34429e+10,635673,,557238,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2301,633611,1.94176e-17,4.43432e-21,6.42224e-27,8.52878e-22,2149.18,633611,4.50996e-10,6.79734e-19,1.06877e-20,1.11354e-23,1.87851e-21,4.19004e-08,0.107156,40.1638,0.632499,0.000674219,0.111172,1.27686e+10,2.28089e+06,1.7891e-12,2.81306e-14,2.9309e-17,4.94434e-15,0.110284,111299,2.00819,0.031625,3.37109e-05,0.00555858,6.38428e+08,114044,1.08043e+18,,7.11758e-13,1.11912e-14,1.166e-17,1.96701e-15,0.0438745,112204,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.08043e+18,1.08043e+18,1.62064e+17,1.62064e+17,3254.81,162740,1.08043e+18,1.08043e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.70878e-17,2.21716e-20,3.21112e-26,4.26439e-21,10745.9,,1,,,40.1638,0.632499,0.000674219,0.111172,1.27686e+10,3.7815e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.0336,18.0336,5.2115,16.0821,1.60384,-0.19894,-3.1712,-0.954006,10.1061,6.3581,10.1062,1.11954e-18,1.76029e-20,1.83403e-23,3.09395e-21,6.9011e-08,0.176488,5.44894e+06,272447,519567,9.70878e-17,2.21716e-20,3.21112e-26,4.26439e-21,10745.9,,2.41729e-18,3.5054e-20,4.76273e-23,3.83586e-20,8.41593e-07,4.85439e-16,1.10858e-19,1.60556e-25,2.1322e-20,53729.6,,,2.16085e+18,3.16806e+06,0.15,,,0.817237,0.817237,2.41729e-18,3.5054e-20,4.76273e-23,3.83586e-20,8.41593e-07,0.817237,1,,1.2082e+16,,114044,2.28089e+06,,,11.4998,12.4689,37.0844,2.00278,0.421607,558162,1.08043e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,635760,0.607156,1.27708e+10,635760,,558225,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2302,634160,1.5534e-17,3.54746e-21,5.13779e-27,6.82302e-22,1719.35,634160,4.50996e-10,5.72407e-19,9.00017e-21,9.3772e-24,1.5819e-21,3.52846e-08,0.107277,38.1556,0.600874,0.000640508,0.105613,1.21301e+10,2.27814e+06,1.50386e-12,2.36457e-14,2.46362e-17,4.15605e-15,0.0927013,111507,1.90778,0.0300437,3.20254e-05,0.00528065,6.06506e+08,113907,1.24249e+18,,5.99368e-13,9.42407e-15,9.81886e-18,1.65641e-15,0.0369465,112330,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.24249e+18,1.24249e+18,1.86374e+17,1.86374e+17,3319.9,165995,1.24249e+18,1.24249e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.76702e-17,1.77373e-20,2.5689e-26,3.41151e-21,8596.74,,1,,,38.1556,0.600874,0.000640508,0.105613,1.21301e+10,4.34872e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.0943,18.0943,5.2201,16.0821,1.58156,-0.221216,-3.19348,-0.976282,10.0839,6.35758,10.0839,9.4258e-19,1.48205e-20,1.54414e-23,2.60491e-21,5.81029e-08,0.176653,5.44894e+06,272447,520253,7.76702e-17,1.77373e-20,2.5689e-26,3.41151e-21,8596.74,,2.03562e-18,2.95192e-20,4.01072e-23,3.2302e-20,7.0871e-07,3.88351e-16,8.86865e-20,1.28445e-25,1.70576e-20,42983.7,,,2.48498e+18,3.1708e+06,0.15,,,0.818163,0.818163,2.03562e-18,2.95192e-20,4.01072e-23,3.2302e-20,7.0871e-07,0.818163,1,,1.2082e+16,,113907,2.27814e+06,,,11.4998,12.4689,37.0844,2.00278,0.355197,559067,1.24249e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,635880,0.607277,1.21324e+10,635880,,559131,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2303,634640,1.24272e-17,2.83797e-21,4.11023e-27,5.45842e-22,1375.48,634640,4.50996e-10,4.82027e-19,7.57909e-21,7.89659e-24,1.33213e-21,2.97133e-08,0.107378,36.2479,0.570831,0.000608483,0.100332,1.15236e+10,2.27574e+06,1.26476e-12,1.98863e-14,2.07193e-17,3.49529e-15,0.0779628,111700,1.81239,0.0285415,3.04241e-05,0.00501662,5.76181e+08,113787,1.42887e+18,,5.04755e-13,7.93644e-15,8.26891e-18,1.39494e-15,0.0311143,112441,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.42887e+18,1.42887e+18,2.1433e+17,2.1433e+17,3386.3,169315,1.42887e+18,1.42887e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.21362e-17,1.41898e-20,2.05512e-26,2.72921e-21,6877.39,,1,,,36.2479,0.570831,0.000608483,0.100332,1.15236e+10,5.00103e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.155,18.155,5.2287,16.0821,1.55928,-0.243493,-3.21575,-0.998559,10.0616,6.35712,10.0617,7.9362e-19,1.24784e-20,1.30011e-23,2.19325e-21,4.89207e-08,0.176789,5.44894e+06,272447,520853,6.21362e-17,1.41898e-20,2.05512e-26,2.72921e-21,6877.39,,1.7142e-18,2.48582e-20,3.37745e-23,2.72017e-20,5.96808e-07,3.10681e-16,7.09492e-20,1.02756e-25,1.3646e-20,34386.9,,,2.85773e+18,3.1732e+06,0.15,,,0.818931,0.818931,1.7142e-18,2.48582e-20,3.37745e-23,2.72017e-20,5.96808e-07,0.818931,1,,1.2082e+16,,113787,2.27574e+06,,,11.4998,12.4689,37.0844,2.00278,0.299443,559890,1.42887e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636016,0.607378,1.15259e+10,636016,,559953,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2304,635058,9.94179e-18,2.27037e-21,3.28819e-27,4.36674e-22,1100.38,635058,4.50996e-10,4.05918e-19,6.38239e-21,6.64976e-24,1.12179e-21,2.50218e-08,0.107461,34.4355,0.542289,0.000578058,0.0953158,1.09474e+10,2.27365e+06,1.0641e-12,1.67313e-14,1.74322e-17,2.94075e-15,0.0655939,111875,1.72177,0.0271144,2.89029e-05,0.00476579,5.47372e+08,113683,1.6432e+18,,4.25093e-13,6.6839e-15,6.9639e-18,1.17479e-15,0.0262038,112538,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.6432e+18,1.6432e+18,2.46479e+17,2.46479e+17,3454.03,172701,1.6432e+18,1.6432e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.9709e-17,1.13519e-20,1.64409e-26,2.18337e-21,5501.91,,1,,,34.4355,0.542289,0.000578058,0.0953158,1.09474e+10,5.75118e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.2157,18.2157,5.2373,16.0821,1.53701,-0.265769,-3.23803,-1.02084,10.0393,6.35672,10.0394,6.6822e-19,1.05067e-20,1.09468e-23,1.84669e-21,4.11907e-08,0.176903,5.44894e+06,272447,521375,4.9709e-17,1.13519e-20,1.64409e-26,2.18337e-21,5501.91,,1.44354e-18,2.09332e-20,2.84416e-23,2.29067e-20,5.02575e-07,2.48545e-16,5.67593e-20,8.22047e-26,1.09168e-20,27509.6,,,3.28639e+18,3.17529e+06,0.15,,,0.819568,0.819568,1.44354e-18,2.09332e-20,2.84416e-23,2.29067e-20,5.02575e-07,0.819568,1,,1.2082e+16,,113683,2.27365e+06,,,11.4998,12.4689,37.0844,2.00278,0.252594,560631,1.6432e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636158,0.607461,1.09497e+10,636158,,560694,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2305,635419,7.95343e-18,1.8163e-21,2.63055e-27,3.49339e-22,880.306,635419,4.50996e-10,3.41825e-19,5.37464e-21,5.5998e-24,9.44668e-22,2.10709e-08,0.107531,32.7137,0.515175,0.000549156,0.09055,1.04001e+10,2.27185e+06,8.95549e-13,1.4081e-14,1.46709e-17,2.47494e-15,0.0552038,112034,1.63568,0.0257587,2.74578e-05,0.0045275,5.20003e+08,113592,1.88967e+18,,3.58012e-13,5.62915e-15,5.86497e-18,9.89402e-16,0.0220687,112623,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.88967e+18,1.88967e+18,2.83451e+17,2.83451e+17,3523.11,176155,1.88967e+18,1.88967e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.97672e-17,9.0815e-21,1.31527e-26,1.74669e-21,4401.53,,1,,,32.7137,0.515175,0.000549156,0.09055,1.04001e+10,6.61386e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.2764,18.2764,5.2459,16.0821,1.51473,-0.288046,-3.2603,-1.04311,10.017,6.35638,10.0171,5.62647e-19,8.8467e-21,9.21731e-24,1.55493e-21,3.46829e-08,0.176996,5.44894e+06,272447,521827,3.97672e-17,9.0815e-21,1.31527e-26,1.74669e-21,4401.53,,1.21561e-18,1.7628e-20,2.39509e-23,1.92898e-20,4.23221e-07,1.98836e-16,4.54075e-20,6.57637e-26,8.73347e-21,22007.6,,,3.77935e+18,3.1771e+06,0.15,,,0.820096,0.820096,1.21561e-18,1.7628e-20,2.39509e-23,1.92898e-20,4.23221e-07,0.820096,1,,1.2082e+16,,113592,2.27185e+06,,,11.4998,12.4689,37.0844,2.00278,0.213204,561294,1.88967e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636300,0.607531,1.04023e+10,636300,,561357,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2306,635731,6.36275e-18,1.45304e-21,2.10444e-27,2.79471e-22,704.245,635731,4.50996e-10,2.87853e-19,4.52602e-21,4.71562e-24,7.9551e-22,1.7744e-08,0.107588,31.078,0.489416,0.000521698,0.0860225,9.88006e+09,2.27029e+06,7.53861e-13,1.18532e-14,1.23498e-17,2.08337e-15,0.0464698,112177,1.5539,0.0244708,2.60849e-05,0.00430113,4.94003e+08,113514,2.17313e+18,,3.0152e-13,4.7409e-15,4.93951e-18,8.3328e-16,0.0185864,112696,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.17313e+18,2.17313e+18,3.25969e+17,3.25969e+17,3593.57,179678,2.17313e+18,2.17313e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.18137e-17,7.2652e-21,1.05222e-26,1.39736e-21,3521.22,,1,,,31.078,0.489416,0.000521698,0.0860225,9.88006e+09,7.60594e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.3371,18.3371,5.2545,16.0821,1.49245,-0.310322,-3.28258,-1.06539,9.99476,6.35608,9.99486,4.73764e-19,7.44915e-21,7.76121e-24,1.30929e-21,2.92039e-08,0.177074,5.44894e+06,272447,522217,3.18137e-17,7.2652e-21,1.05222e-26,1.39736e-21,3521.22,,1.02367e-18,1.48446e-20,2.01691e-23,1.62441e-20,3.56397e-07,1.59069e-16,3.6326e-20,5.2611e-26,6.98678e-21,17606.1,,,4.34625e+18,3.17865e+06,0.15,,,0.820534,0.820534,1.02367e-18,1.48446e-20,2.01691e-23,1.62441e-20,3.56397e-07,0.820534,1,,1.2082e+16,,113514,2.27029e+06,,,11.4998,12.4689,37.0844,2.00278,0.180069,561882,2.17313e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636435,0.607588,9.88233e+09,636435,,561946,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2307,635998,5.0902e-18,1.16243e-21,1.68355e-27,2.23577e-22,563.396,635998,4.50996e-10,2.42403e-19,3.81138e-21,3.97105e-24,6.69903e-22,1.49423e-08,0.107636,29.5241,0.464945,0.000495613,0.0817214,9.38606e+09,2.26895e+06,6.34692e-13,9.9795e-15,1.03976e-17,1.75404e-15,0.039124,112304,1.47621,0.0232473,2.47806e-05,0.00408607,4.69303e+08,113448,2.49909e+18,,2.53942e-13,3.99282e-15,4.16009e-18,7.01794e-16,0.0156536,112759,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.49909e+18,2.49909e+18,3.74864e+17,3.74864e+17,3665.44,183272,2.49909e+18,2.49909e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.5451e-17,5.81216e-21,8.41776e-27,1.11788e-21,2816.98,,1,,,29.5241,0.464945,0.000495613,0.0817214,9.38606e+09,8.74683e+17,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.3978,18.3978,5.2631,16.0821,1.47018,-0.332598,-3.30486,-1.08766,9.97248,6.35582,9.97259,3.98928e-19,6.27248e-21,6.53525e-24,1.10248e-21,2.45909e-08,0.177138,5.44894e+06,272447,522551,2.5451e-17,5.81216e-21,8.41776e-27,1.11788e-21,2816.98,,8.62041e-19,1.25007e-20,1.69845e-23,1.36792e-20,3.00124e-07,1.27255e-16,2.90608e-20,4.20888e-26,5.58942e-21,14084.9,,,4.99819e+18,3.17999e+06,0.15,,,0.820896,0.820896,8.62041e-19,1.25007e-20,1.69845e-23,1.36792e-20,3.00124e-07,0.820896,1,,1.2082e+16,,113448,2.26895e+06,,,11.4998,12.4689,37.0844,2.00278,0.152186,562401,2.49909e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636562,0.607636,9.38833e+09,636562,,562465,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2308,636227,4.07216e-18,9.29945e-22,1.34684e-27,1.78861e-22,450.717,636227,4.50996e-10,2.04128e-19,3.20958e-21,3.34404e-24,5.64129e-22,1.2583e-08,0.107675,28.0479,0.441698,0.000470832,0.0776353,8.91676e+09,2.26781e+06,5.34423e-13,8.40293e-15,8.75494e-18,1.47693e-15,0.0329432,112417,1.4024,0.0220849,2.35416e-05,0.00388177,4.45838e+08,113390,2.87396e+18,,2.13871e-13,3.36277e-15,3.50364e-18,5.91054e-16,0.0131835,112814,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.87396e+18,2.87396e+18,4.31094e+17,4.31094e+17,3738.75,186937,2.87396e+18,2.87396e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.03608e-17,4.64973e-21,6.73421e-27,8.94307e-22,2253.58,,1,,,28.0479,0.441698,0.000470832,0.0776353,8.91676e+09,1.00589e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.4585,18.4585,5.2717,16.0821,1.4479,-0.354875,-3.32713,-1.10994,9.95021,6.35561,9.95032,3.35917e-19,5.28175e-21,5.50301e-24,9.28341e-22,2.07068e-08,0.177191,5.44894e+06,272447,522837,2.03608e-17,4.64973e-21,6.73421e-27,8.94307e-22,2253.58,,7.25929e-19,1.05269e-20,1.43028e-23,1.15193e-20,2.52736e-07,1.01804e-16,2.32486e-20,3.3671e-26,4.47154e-21,11267.9,,,5.74792e+18,3.18114e+06,0.15,,,0.821195,0.821195,7.25929e-19,1.05269e-20,1.43028e-23,1.15193e-20,2.52736e-07,0.821195,1,,1.2082e+16,,113390,2.26781e+06,,,11.4998,12.4689,37.0844,2.00278,0.128715,562857,2.87396e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636678,0.607675,8.91902e+09,636678,,562920,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2309,636422,3.25773e-18,7.43956e-22,1.07747e-27,1.43089e-22,360.573,636422,4.50996e-10,1.71898e-19,2.70281e-21,2.81603e-24,4.75056e-22,1.05962e-08,0.107707,26.6455,0.419613,0.000447291,0.0737536,8.47092e+09,2.26683e+06,4.50031e-13,7.076e-15,7.37243e-18,1.24371e-15,0.027741,112516,1.33228,0.0209806,2.23645e-05,0.00368768,4.23546e+08,113342,3.30505e+18,,1.80122e-13,2.83212e-15,2.95076e-18,4.97785e-16,0.0111032,112860,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.30505e+18,3.30505e+18,4.95758e+17,4.95758e+17,3813.52,190676,3.30505e+18,3.30505e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.62886e-17,3.71978e-21,5.38737e-27,7.15446e-22,1802.87,,1,,,26.6455,0.419613,0.000447291,0.0737536,8.47092e+09,1.15677e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.5192,18.5192,5.2803,16.0821,1.42562,-0.377151,-3.34941,-1.13222,9.92793,6.35542,9.92805,2.82863e-19,4.44755e-21,4.63387e-24,7.81719e-22,1.74363e-08,0.177235,5.44894e+06,272447,523080,1.62886e-17,3.71978e-21,5.38737e-27,7.15446e-22,1802.87,,6.11309e-19,8.86479e-21,1.20444e-23,9.70049e-21,2.1283e-07,8.14431e-17,1.85989e-20,2.69368e-26,3.57723e-21,9014.33,,,6.6101e+18,3.18211e+06,0.15,,,0.821443,0.821443,6.11309e-19,8.86479e-21,1.20444e-23,9.70049e-21,2.1283e-07,0.821443,1,,1.2082e+16,,113342,2.26683e+06,,,11.4998,12.4689,37.0844,2.00278,0.108956,563254,3.30505e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636782,0.607707,8.47318e+09,636782,,563317,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2310,636587,2.60618e-18,5.95165e-22,8.61979e-28,1.14471e-22,288.459,636587,4.50996e-10,1.44756e-19,2.27605e-21,2.3714e-24,4.00047e-22,8.9231e-09,0.107734,25.3132,0.398632,0.000424926,0.0700659,8.04737e+09,2.26601e+06,3.78986e-13,5.95893e-15,6.20856e-18,1.04736e-15,0.0233616,112602,1.26566,0.0199316,2.12463e-05,0.00350329,4.02369e+08,113300,3.80081e+18,,1.51697e-13,2.38519e-15,2.48511e-18,4.1923e-16,0.00935098,112900,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.80081e+18,3.80081e+18,5.70122e+17,5.70122e+17,3889.79,194490,3.80081e+18,3.80081e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.30309e-17,2.97582e-21,4.30989e-27,5.72357e-22,1442.29,,1,,,25.3132,0.398632,0.000424926,0.0700659,8.04737e+09,1.33028e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.5799,18.5799,5.2889,16.0821,1.40335,-0.399428,-3.37169,-1.15449,9.90565,6.35526,9.90578,2.3819e-19,3.74514e-21,3.90203e-24,6.58261e-22,1.46826e-08,0.177272,5.44894e+06,272447,523287,1.30309e-17,2.97582e-21,4.30989e-27,5.72357e-22,1442.29,,5.14786e-19,7.46509e-21,1.01427e-23,8.16884e-21,1.79225e-07,6.51545e-17,1.48791e-20,2.15495e-26,2.86178e-21,7211.46,,,7.60162e+18,3.18294e+06,0.15,,,0.821647,0.821647,5.14786e-19,7.46509e-21,1.01427e-23,8.16884e-21,1.79225e-07,0.821647,1,,1.2082e+16,,113300,2.26601e+06,,,11.4998,12.4689,37.0844,2.00278,0.0923178,563599,3.80081e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636875,0.607734,8.04964e+09,636875,,563662,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2311,636727,2.08494e-18,4.76132e-22,6.89583e-28,9.15771e-23,230.767,636727,4.50996e-10,1.219e-19,1.91667e-21,1.99697e-24,3.36882e-22,7.51419e-09,0.107756,24.0476,0.378701,0.00040368,0.0665626,7.645e+09,2.26531e+06,3.19167e-13,5.01838e-15,5.22861e-18,8.82051e-16,0.0196742,112678,1.20238,0.018935,2.0184e-05,0.00332813,3.8225e+08,113265,4.37093e+18,,1.27757e-13,2.00876e-15,2.09292e-18,3.53068e-16,0.00787523,112933,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.37093e+18,4.37093e+18,6.5564e+17,6.5564e+17,3967.59,198379,4.37093e+18,4.37093e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.04247e-17,2.38066e-21,3.44791e-27,4.57885e-22,1153.83,,1,,,24.0476,0.378701,0.00040368,0.0665626,7.645e+09,1.52983e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.6406,18.6406,5.2975,16.0821,1.38107,-0.421704,-3.39396,-1.17677,9.88338,6.35513,9.88351,2.00573e-19,3.15369e-21,3.2858e-24,5.54305e-22,1.23638e-08,0.177301,5.44894e+06,272447,523461,1.04247e-17,2.38066e-21,3.44791e-27,4.57885e-22,1153.83,,4.33504e-19,6.28639e-21,8.54121e-24,6.87902e-21,1.50927e-07,5.21236e-17,1.19033e-20,1.72396e-26,2.28943e-21,5769.17,,,8.74186e+18,3.18363e+06,0.15,,,0.821815,0.821815,4.33504e-19,6.28639e-21,8.54121e-24,6.87902e-21,1.50927e-07,0.821815,1,,1.2082e+16,,113265,2.26531e+06,,,11.4998,12.4689,37.0844,2.00278,0.0783071,563896,4.37093e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,636957,0.607756,7.64727e+09,636957,,563959,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2312,636844,1.66796e-18,3.80906e-22,5.51666e-28,7.32617e-23,184.613,636844,4.50996e-10,1.02652e-19,1.61404e-21,1.68166e-24,2.8369e-22,6.32774e-09,0.107774,22.8452,0.359766,0.000383496,0.0632345,7.26275e+09,2.26472e+06,2.68796e-13,4.22638e-15,4.40343e-18,7.42844e-16,0.0165692,112743,1.14226,0.0179883,1.91748e-05,0.00316172,3.63138e+08,113236,5.02657e+18,,1.07593e-13,1.69173e-15,1.7626e-18,2.97345e-16,0.00663232,112962,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.02657e+18,5.02657e+18,7.53986e+17,7.53986e+17,4046.94,202347,5.02657e+18,5.02657e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.33978e-18,1.90453e-21,2.75833e-27,3.66308e-22,923.067,,1,,,22.8452,0.359766,0.000383496,0.0632345,7.26275e+09,1.7593e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.7013,18.7013,5.3061,16.0821,1.35879,-0.44398,-3.41624,-1.19905,9.8611,6.35501,9.86124,1.68899e-19,2.65566e-21,2.76691e-24,4.66769e-22,1.04113e-08,0.177326,5.44894e+06,272447,523608,8.33978e-18,1.90453e-21,2.75833e-27,3.66308e-22,923.067,,3.65056e-19,5.2938e-21,7.1926e-24,5.79286e-21,1.27096e-07,4.16989e-17,9.52264e-21,1.37917e-26,1.83154e-21,4615.34,,,1.00531e+19,3.18422e+06,0.15,,,0.821954,0.821954,3.65056e-19,5.2938e-21,7.1926e-24,5.79286e-21,1.27096e-07,0.821954,1,,1.2082e+16,,113236,2.26472e+06,,,11.4998,12.4689,37.0844,2.00278,0.0665081,564152,5.02657e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637029,0.607774,7.26502e+09,637029,,564215,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2313,636943,1.33436e-18,3.04724e-22,4.41333e-28,5.86093e-23,147.691,636943,4.50996e-10,8.64441e-20,1.35919e-21,1.41613e-24,2.38897e-22,5.32862e-09,0.107789,21.7029,0.341777,0.000364321,0.0600727,6.89962e+09,2.26423e+06,2.26377e-13,3.5594e-15,3.70851e-18,6.25614e-16,0.0139544,112799,1.08515,0.0170889,1.82161e-05,0.00300364,3.44981e+08,113211,5.78056e+18,,9.06116e-14,1.42472e-15,1.4844e-18,2.50414e-16,0.00558552,112986,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.78056e+18,5.78056e+18,8.67084e+17,8.67084e+17,4127.88,206394,5.78056e+18,5.78056e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.67182e-18,1.52362e-21,2.20667e-27,2.93047e-22,738.454,,1,,,21.7029,0.341777,0.000364321,0.0600727,6.89962e+09,2.0232e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.762,18.762,5.3147,16.0821,1.33652,-0.466257,-3.43852,-1.22132,9.83882,6.35492,9.83897,1.42227e-19,2.23629e-21,2.32997e-24,3.93059e-22,8.76723e-09,0.177346,5.44894e+06,272447,523731,6.67182e-18,1.52362e-21,2.20667e-27,2.93047e-22,738.454,,3.07416e-19,4.45794e-21,6.05693e-24,4.8782e-21,1.07028e-07,3.33591e-17,7.61811e-21,1.10333e-26,1.46523e-21,3692.27,,,1.15611e+19,3.18471e+06,0.15,,,0.822067,0.822067,3.07416e-19,4.45794e-21,6.05693e-24,4.8782e-21,1.07028e-07,0.822067,1,,1.2082e+16,,113211,2.26423e+06,,,11.4998,12.4689,37.0844,2.00278,0.0565712,564371,5.78056e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637090,0.607789,6.90188e+09,637090,,564434,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2314,637025,1.06749e-18,2.4378e-22,3.53066e-28,4.68875e-23,118.153,637025,4.50996e-10,7.27951e-20,1.14458e-21,1.19253e-24,2.01176e-22,4.48726e-09,0.107801,20.6178,0.324688,0.000346105,0.0570691,6.55463e+09,2.26382e+06,1.90652e-13,2.99769e-15,3.12327e-18,5.26885e-16,0.0117522,112847,1.03089,0.0162344,1.73052e-05,0.00285346,3.27732e+08,113191,6.64764e+18,,7.63093e-14,1.19984e-15,1.2501e-18,2.10888e-16,0.00470389,113006,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.64764e+18,6.64764e+18,9.97146e+17,9.97146e+17,4210.44,210522,6.64764e+18,6.64764e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.33746e-18,1.2189e-21,1.76533e-27,2.34437e-22,590.763,,1,,,20.6178,0.324688,0.000346105,0.0570691,6.55463e+09,2.32667e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.8227,18.8227,5.3233,16.0821,1.31424,-0.488533,-3.46079,-1.2436,9.81655,6.35484,9.8167,1.19768e-19,1.88315e-21,1.96204e-24,3.3099e-22,7.38278e-09,0.177363,5.44894e+06,272447,523834,5.33746e-18,1.2189e-21,1.76533e-27,2.34437e-22,590.763,,2.58876e-19,3.75405e-21,5.10057e-24,4.10796e-21,9.01291e-08,2.66873e-17,6.09449e-21,8.82666e-27,1.17219e-21,2953.82,,,1.32953e+19,3.18513e+06,0.15,,,0.822161,0.822161,2.58876e-19,3.75405e-21,5.10057e-24,4.10796e-21,9.01291e-08,0.822161,1,,1.2082e+16,,113191,2.26382e+06,,,11.4998,12.4689,37.0844,2.00278,0.0482023,564557,6.64764e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637143,0.607801,6.5569e+09,637143,,564620,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2315,637094,8.53993e-19,1.95024e-22,2.82453e-28,3.751e-23,94.5221,637094,4.50996e-10,6.13011e-20,9.63859e-22,1.00424e-24,1.69412e-22,3.77875e-09,0.107811,19.5869,0.308454,0.0003288,0.0542156,6.2269e+09,2.26347e+06,1.60565e-13,2.52462e-15,2.63038e-18,4.43736e-16,0.00989759,112889,0.979345,0.0154227,1.644e-05,0.00271078,3.11345e+08,113174,7.64479e+18,,6.42639e-14,1.01044e-15,1.05277e-18,1.776e-16,0.00396138,113022,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.64479e+18,7.64479e+18,1.14672e+18,1.14672e+18,4294.65,214732,7.64479e+18,7.64479e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.26997e-18,9.75118e-22,1.41227e-27,1.8755e-22,472.611,,1,,,19.5869,0.308454,0.0003288,0.0542156,6.2269e+09,2.67568e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.8834,18.8834,5.3319,16.0821,1.29197,-0.51081,-3.48307,-1.26588,9.79427,6.35478,9.79443,1.00855e-19,1.58579e-21,1.65222e-24,2.78724e-22,6.21697e-09,0.177376,5.44894e+06,272447,523920,4.26997e-18,9.75118e-22,1.41227e-27,1.8755e-22,472.611,,2.18001e-19,3.16131e-21,4.29522e-24,3.45933e-21,7.58982e-08,2.13498e-17,4.87559e-21,7.06133e-27,9.37749e-22,2363.05,,,1.52896e+19,3.18547e+06,0.15,,,0.822238,0.822238,2.18001e-19,3.16131e-21,4.29522e-24,3.45933e-21,7.58982e-08,0.822238,1,,1.2082e+16,,113174,2.26347e+06,,,11.4998,12.4689,37.0844,2.00278,0.041154,564715,7.64479e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637188,0.607811,6.22917e+09,637188,,564778,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2316,637151,6.83195e-19,1.56019e-22,2.25963e-28,3.0008e-23,75.6177,637151,4.50996e-10,5.1622e-20,8.11671e-22,8.45673e-25,1.42662e-22,3.1821e-09,0.10782,18.6076,0.293031,0.00031236,0.0515049,5.91556e+09,2.26319e+06,1.35225e-13,2.12619e-15,2.21526e-18,3.73707e-16,0.00833559,112924,0.930378,0.0146516,1.5618e-05,0.00257524,2.95778e+08,113159,8.79151e+18,,5.41195e-14,8.5094e-16,8.86587e-19,1.49565e-16,0.00333606,113036,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.79151e+18,8.79151e+18,1.31873e+18,1.31873e+18,4380.54,219027,8.79151e+18,8.79151e+18,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.41597e-18,7.80095e-22,1.12981e-27,1.5004e-22,378.088,,1,,,18.6076,0.293031,0.00031236,0.0515049,5.91556e+09,3.07703e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,18.9441,18.9441,5.3405,16.0821,1.26969,-0.533086,-3.50534,-1.28815,9.772,6.35472,9.77216,8.49298e-20,1.33538e-21,1.39132e-24,2.34712e-22,5.23528e-09,0.177388,5.44894e+06,272447,523991,3.41597e-18,7.80095e-22,1.12981e-27,1.5004e-22,378.088,,1.8358e-19,2.66215e-21,3.61702e-24,2.91312e-21,6.39143e-08,1.70799e-17,3.90047e-21,5.64906e-27,7.50199e-22,1890.44,,,1.7583e+19,3.18575e+06,0.15,,,0.8223,0.8223,1.8358e-19,2.66215e-21,3.61702e-24,2.91312e-21,6.39143e-08,0.8223,1,,1.2082e+16,,113159,2.26319e+06,,,11.4998,12.4689,37.0844,2.00278,0.0352178,564849,8.79151e+18,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637226,0.60782,5.91782e+09,637226,,564912,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2317,637198,5.46556e-19,1.24815e-22,1.8077e-28,2.40064e-23,60.4941,637198,4.50996e-10,4.34711e-20,6.83512e-22,7.12146e-25,1.20137e-22,2.67967e-09,0.107826,17.6772,0.27838,0.000296742,0.0489296,5.61978e+09,2.26295e+06,1.13883e-13,1.79063e-15,1.86564e-18,3.14728e-16,0.00702005,112953,0.883859,0.013919,1.48371e-05,0.00244648,2.80989e+08,113148,1.01102e+19,,4.55761e-14,7.16609e-16,7.46629e-19,1.25954e-16,0.00280942,113048,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.01102e+19,1.01102e+19,1.51653e+18,1.51653e+18,4468.15,223408,1.01102e+19,1.01102e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.73278e-18,6.24076e-22,9.0385e-28,1.20032e-22,302.471,,1,,,17.6772,0.27838,0.000296742,0.0489296,5.61978e+09,3.53858e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.0048,19.0048,5.3491,16.0821,1.24741,-0.555362,-3.52762,-1.31043,9.74972,6.35468,9.74989,7.1519e-20,1.12452e-21,1.17163e-24,1.9765e-22,4.4086e-09,0.177397,5.44894e+06,272447,524050,2.73278e-18,6.24076e-22,9.0385e-28,1.20032e-22,302.471,,1.54594e-19,2.24181e-21,3.04591e-24,2.45315e-21,5.38225e-08,1.36639e-17,3.12038e-21,4.51925e-27,6.0016e-22,1512.35,,,2.02205e+19,3.18599e+06,0.15,,,0.822351,0.822351,1.54594e-19,2.24181e-21,3.04591e-24,2.45315e-21,5.38225e-08,0.822351,1,,1.2082e+16,,113148,2.26295e+06,,,11.4998,12.4689,37.0844,2.00278,0.0302182,564961,1.01102e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637259,0.607826,5.62204e+09,637259,,565024,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2318,637237,4.37245e-19,9.98521e-23,1.44616e-28,1.92051e-23,48.3953,637237,4.50996e-10,3.66073e-20,5.75589e-22,5.99702e-25,1.01168e-22,2.25656e-09,0.107832,16.7933,0.264461,0.000281905,0.0464831,5.33879e+09,2.26276e+06,9.59092e-14,1.50802e-15,1.57119e-18,2.65055e-16,0.00591208,112978,0.839666,0.013223,1.40952e-05,0.00232416,2.6694e+08,113138,1.16268e+19,,3.83811e-14,6.0348e-16,6.28761e-19,1.0607e-16,0.00236591,113057,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.16268e+19,1.16268e+19,1.74401e+18,1.74401e+18,4557.51,227876,1.16268e+19,1.16268e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.18622e-18,4.9926e-22,7.2308e-28,9.60255e-23,241.977,,1,,,16.7933,0.264461,0.000281905,0.0464831,5.33879e+09,4.06937e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.0655,19.0655,5.3577,16.0821,1.22514,-0.577639,-3.5499,-1.3327,9.72744,6.35464,9.72763,6.0226e-20,9.46955e-22,9.86624e-25,1.6644e-22,3.71248e-09,0.177404,5.44894e+06,272447,524099,2.18622e-18,4.9926e-22,7.2308e-28,9.60255e-23,241.977,,1.30184e-19,1.88784e-21,2.56498e-24,2.06581e-21,4.53242e-08,1.09311e-17,2.4963e-21,3.6154e-27,4.80128e-22,1209.88,,,2.32535e+19,3.18618e+06,0.15,,,0.822393,0.822393,1.30184e-19,1.88784e-21,2.56498e-24,2.06581e-21,4.53242e-08,0.822393,1,,1.2082e+16,,113138,2.26276e+06,,,11.4998,12.4689,37.0844,2.00278,0.0260076,565056,1.16268e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637285,0.607832,5.34105e+09,637285,,565119,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2319,637269,3.49796e-19,7.98817e-23,1.15693e-28,1.53641e-23,38.7163,637269,4.50996e-10,3.08272e-20,4.84707e-22,5.05012e-25,8.5194e-23,1.90026e-09,0.107836,15.9536,0.251238,0.000267809,0.044159,5.07185e+09,2.2626e+06,8.07713e-14,1.27e-15,1.3232e-18,2.23219e-16,0.00497894,112999,0.797682,0.0125619,1.33905e-05,0.00220795,2.53593e+08,113130,1.33708e+19,,3.23219e-14,5.08208e-16,5.29498e-19,8.93246e-17,0.0019924,113065,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.33708e+19,1.33708e+19,2.00562e+18,2.00562e+18,4648.66,232433,1.33708e+19,1.33708e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.74898e-18,3.99408e-22,5.78464e-28,7.68204e-23,193.581,,1,,,15.9536,0.251238,0.000267809,0.044159,5.07185e+09,4.67977e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.1262,19.1262,5.3663,16.0821,1.20286,-0.599915,-3.57217,-1.35498,9.70517,6.35461,9.70536,5.07163e-20,7.9743e-22,8.30835e-25,1.40159e-22,3.12627e-09,0.17741,5.44894e+06,272447,524139,1.74898e-18,3.99408e-22,5.78464e-28,7.68204e-23,193.581,,1.09629e-19,1.58976e-21,2.15998e-24,1.73963e-21,3.81678e-08,8.74489e-18,1.99704e-21,2.89232e-27,3.84102e-22,967.906,,,2.67416e+19,3.18634e+06,0.15,,,0.822427,0.822427,1.09629e-19,1.58976e-21,2.15998e-24,1.73963e-21,3.81678e-08,0.822427,1,,1.2082e+16,,113130,2.2626e+06,,,11.4998,12.4689,37.0844,2.00278,0.0224614,565134,1.33708e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637308,0.607836,5.07411e+09,637308,,565197,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2320,637295,2.79837e-19,6.39053e-23,9.25542e-29,1.22913e-23,30.973,637295,4.50996e-10,2.59597e-20,4.08174e-22,4.25273e-25,7.17423e-23,1.60022e-09,0.10784,15.156,0.238676,0.000254419,0.041951,4.81826e+09,2.26247e+06,6.80221e-14,1.06954e-15,1.11434e-18,1.87986e-16,0.00419304,113017,0.757798,0.0119338,1.27209e-05,0.00209755,2.40913e+08,113123,1.53764e+19,,2.7219e-14,4.27974e-16,4.45903e-19,7.52225e-17,0.00167785,113071,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.53764e+19,1.53764e+19,2.30646e+18,2.30646e+18,4741.64,237082,1.53764e+19,1.53764e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.39918e-18,3.19527e-22,4.62771e-28,6.14563e-23,154.865,,1,,,15.156,0.238676,0.000254419,0.041951,4.81826e+09,5.38174e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.1869,19.1869,5.3749,16.0821,1.18058,-0.622192,-3.59445,-1.37726,9.68289,6.35458,9.68309,4.27082e-20,6.71516e-22,6.99647e-25,1.18028e-22,2.63263e-09,0.177415,5.44894e+06,272447,524172,1.39918e-18,3.19527e-22,4.62771e-28,6.14563e-23,154.865,,9.23189e-20,1.33875e-21,1.81893e-24,1.46495e-21,3.21413e-08,6.99591e-18,1.59763e-21,2.31386e-27,3.07282e-22,774.325,,,3.07528e+19,3.18647e+06,0.15,,,0.822455,0.822455,9.23189e-20,1.33875e-21,1.81893e-24,1.46495e-21,3.21413e-08,0.822455,1,,1.2082e+16,,113123,2.26247e+06,,,11.4998,12.4689,37.0844,2.00278,0.0194749,565200,1.53764e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637326,0.60784,4.82052e+09,637326,,565263,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2321,637316,2.23869e-19,5.11243e-23,7.40434e-29,9.83301e-24,24.7784,637316,4.50996e-10,2.18608e-20,3.43726e-22,3.58125e-25,6.04145e-23,1.34755e-09,0.107843,14.3982,0.226742,0.000241698,0.0398535,4.57735e+09,2.26236e+06,5.72848e-14,9.00709e-16,9.38441e-19,1.58312e-16,0.00353117,113031,0.719908,0.0113371,1.20849e-05,0.00199267,2.28867e+08,113118,1.76829e+19,,2.29217e-14,3.60406e-16,3.75504e-19,6.33464e-17,0.00141295,113076,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.76829e+19,1.76829e+19,2.65243e+18,2.65243e+18,4836.47,241823,1.76829e+19,1.76829e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.11935e-18,2.55621e-22,3.70217e-28,4.91651e-23,123.892,,1,,,14.3982,0.226742,0.000241698,0.0398535,4.57735e+09,6.189e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.2476,19.2476,5.3835,16.0821,1.15831,-0.644468,-3.61673,-1.39953,9.66061,6.35456,9.66083,3.59646e-20,5.65484e-22,5.89173e-25,9.93917e-23,2.21694e-09,0.177419,5.44894e+06,272447,524198,1.11935e-18,2.55621e-22,3.70217e-28,4.91651e-23,123.892,,7.77423e-20,1.12737e-21,1.53173e-24,1.23365e-21,2.70663e-08,5.59673e-18,1.27811e-21,1.85108e-27,2.45825e-22,619.46,,,3.53657e+19,3.18658e+06,0.15,,,0.822477,0.822477,7.77423e-20,1.12737e-21,1.53173e-24,1.23365e-21,2.70663e-08,0.822477,1,,1.2082e+16,,113118,2.26236e+06,,,11.4998,12.4689,37.0844,2.00278,0.0169597,565254,1.76829e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637341,0.607843,4.57961e+09,637341,,565317,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2322,637334,1.79095e-19,4.08994e-23,5.92347e-29,7.86641e-24,19.8227,637334,4.50996e-10,1.84091e-20,2.89453e-22,3.01579e-25,5.08754e-23,1.13478e-09,0.107845,13.6783,0.215405,0.000229613,0.0378608,4.34848e+09,2.26227e+06,4.8242e-14,7.58527e-16,7.90303e-19,1.33322e-16,0.00297376,113044,0.683913,0.0107702,1.14807e-05,0.00189304,2.17424e+08,113114,2.03353e+19,,1.93028e-14,3.03505e-16,3.16219e-19,5.33452e-17,0.00118987,113081,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.03353e+19,2.03353e+19,3.05029e+18,3.05029e+18,4933.2,246660,2.03353e+19,2.03353e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.95477e-19,2.04497e-22,2.96174e-28,3.93321e-23,99.1136,,1,,,13.6783,0.215405,0.000229613,0.0378608,4.34848e+09,7.11735e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.3083,19.3083,5.3921,16.0821,1.13603,-0.666744,-3.639,-1.42181,9.63834,6.35455,9.63856,3.02859e-20,4.76195e-22,4.96144e-25,8.3698e-23,1.86689e-09,0.177422,5.44894e+06,272447,524220,8.95477e-19,2.04497e-22,2.96174e-28,3.93321e-23,99.1136,,6.54672e-20,9.49361e-22,1.28988e-24,1.03886e-21,2.27927e-08,4.47738e-18,1.02249e-21,1.48087e-27,1.9666e-22,495.568,,,4.06706e+19,3.18667e+06,0.15,,,0.822495,0.822495,6.54672e-20,9.49361e-22,1.28988e-24,1.03886e-21,2.27927e-08,0.822495,1,,1.2082e+16,,113114,2.26227e+06,,,11.4998,12.4689,37.0844,2.00278,0.0148415,565299,2.03353e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637353,0.607845,4.35074e+09,637353,,565362,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2323,637348,1.43276e-19,3.27195e-23,4.73878e-29,6.29313e-24,15.8582,637348,4.50996e-10,1.55024e-20,2.4375e-22,2.53961e-25,4.28424e-23,9.55606e-10,0.107847,12.9943,0.204635,0.000218132,0.0359678,4.13105e+09,2.2622e+06,4.06265e-14,6.38784e-16,6.65544e-19,1.12275e-16,0.00250431,113054,0.649717,0.0102317,1.09066e-05,0.00179839,2.06553e+08,113110,2.33856e+19,,1.62552e-14,2.55586e-16,2.66293e-19,4.49228e-17,0.00100201,113084,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.33856e+19,2.33856e+19,3.50784e+18,3.50784e+18,5031.86,251593,2.33856e+19,2.33856e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.16381e-19,1.63598e-22,2.36939e-28,3.14656e-23,79.2909,,1,,,12.9943,0.204635,0.000218132,0.0359678,4.13105e+09,8.18495e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.3689,19.3689,5.4007,16.0821,1.11375,-0.689021,-3.66128,-1.44409,9.61606,6.35453,9.6163,2.55038e-20,4.01005e-22,4.17804e-25,7.04823e-23,1.57212e-09,0.177425,5.44894e+06,272447,524237,7.16381e-19,1.63598e-22,2.36939e-28,3.14656e-23,79.2909,,5.51302e-20,7.99462e-22,1.08622e-24,8.74829e-22,1.91939e-08,3.58191e-18,8.17988e-22,1.18469e-27,1.57328e-22,396.454,,,4.67712e+19,3.18674e+06,0.15,,,0.822509,0.822509,5.51302e-20,7.99462e-22,1.08622e-24,8.74829e-22,1.91939e-08,0.822509,1,,1.2082e+16,,113110,2.2622e+06,,,11.4998,12.4689,37.0844,2.00278,0.0130576,565336,2.33856e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637364,0.607847,4.13332e+09,637364,,565399,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2324,637359,1.14621e-19,2.61756e-23,3.79102e-29,5.0345e-24,12.6865,637359,4.50996e-10,1.30547e-20,2.05263e-22,2.13862e-25,3.60779e-23,8.04721e-10,0.107849,12.3446,0.194403,0.000207226,0.0341694,3.9245e+09,2.26215e+06,3.42129e-14,5.37942e-16,5.60477e-19,9.45507e-17,0.00210897,113062,0.617231,0.00972015,1.03613e-05,0.00170847,1.96225e+08,113107,2.68934e+19,,1.36887e-14,2.15233e-16,2.24249e-19,3.78301e-17,0.000843806,113087,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.68934e+19,2.68934e+19,4.03401e+18,4.03401e+18,5132.5,256625,2.68934e+19,2.68934e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.73105e-19,1.30878e-22,1.89551e-28,2.51725e-23,63.4327,,1,,,12.3446,0.194403,0.000207226,0.0341694,3.9245e+09,9.4127e+18,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.4296,19.4296,5.4093,16.0821,1.09148,-0.711297,-3.68356,-1.46636,9.59378,6.35452,9.59403,2.14768e-20,3.37688e-22,3.51834e-25,5.93534e-23,1.32388e-09,0.177427,5.44894e+06,272447,524252,5.73105e-19,1.30878e-22,1.89551e-28,2.51725e-23,63.4327,,4.64255e-20,6.73231e-22,9.14708e-25,7.36698e-22,1.61633e-08,2.86553e-18,6.54391e-22,9.47755e-28,1.25863e-22,317.164,,,5.37868e+19,3.18679e+06,0.15,,,0.822521,0.822521,4.64255e-20,6.73231e-22,9.14708e-25,7.36698e-22,1.61633e-08,0.822521,1,,1.2082e+16,,113107,2.26215e+06,,,11.4998,12.4689,37.0844,2.00278,0.0115553,565367,2.68934e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637372,0.607849,3.92676e+09,637372,,565430,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2325,637368,9.16968e-20,2.09405e-23,3.03282e-29,4.0276e-24,10.1492,637368,4.50996e-10,1.09934e-20,1.72853e-22,1.80094e-25,3.03813e-23,6.7766e-10,0.10785,11.7274,0.184683,0.000196865,0.0324609,3.72828e+09,2.2621e+06,2.88117e-14,4.53016e-16,4.71994e-19,7.96239e-17,0.00177602,113069,0.58637,0.00923414,9.84323e-06,0.00162305,1.86414e+08,113105,3.09274e+19,,1.15274e-14,1.8125e-16,1.88843e-19,3.18572e-17,0.000710579,113089,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.09274e+19,3.09274e+19,4.63911e+18,4.63911e+18,5235.15,261757,3.09274e+19,3.09274e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.58484e-19,1.04703e-22,1.51641e-28,2.0138e-23,50.7462,,1,,,11.7274,0.184683,0.000196865,0.0324609,3.72828e+09,1.08246e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.4903,19.4903,5.4179,16.0821,1.0692,-0.733574,-3.70583,-1.48864,9.57151,6.35451,9.57177,1.80857e-20,2.84368e-22,2.96281e-25,4.99817e-23,1.11485e-09,0.177428,5.44894e+06,272447,524263,4.58484e-19,1.04703e-22,1.51641e-28,2.0138e-23,50.7462,,3.90951e-20,5.66932e-22,7.7028e-25,6.20377e-22,1.36112e-08,2.29242e-18,5.23513e-22,7.58204e-28,1.0069e-22,253.731,,,6.18549e+19,3.18684e+06,0.15,,,0.82253,0.82253,3.90951e-20,5.66932e-22,7.7028e-25,6.20377e-22,1.36112e-08,0.82253,1,,1.2082e+16,,113105,2.2621e+06,,,11.4998,12.4689,37.0844,2.00278,0.0102901,565391,3.09274e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637378,0.60785,3.73054e+09,637378,,565454,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2326,637375,7.33575e-20,1.67524e-23,2.42625e-29,3.22208e-24,8.11939,637375,4.50996e-10,9.2576e-21,1.45561e-22,1.51658e-25,2.55843e-23,5.70661e-10,0.107851,11.141,0.175449,0.000187021,0.0308379,3.54186e+09,2.26207e+06,2.4263e-14,3.81496e-16,3.97478e-19,6.70533e-17,0.00149563,113074,0.557051,0.00877243,9.35107e-06,0.00154189,1.77093e+08,113103,3.55665e+19,,9.70738e-15,1.52633e-16,1.59027e-19,2.68273e-17,0.000598387,113091,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.55665e+19,3.55665e+19,5.33498e+18,5.33498e+18,5339.85,266993,3.55665e+19,3.55665e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.66787e-19,8.3762e-23,1.21313e-28,1.61104e-23,40.5969,,1,,,11.141,0.175449,0.000187021,0.0308379,3.54186e+09,1.24483e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.551,19.551,5.4265,16.0821,1.04693,-0.75585,-3.72811,-1.51092,9.54923,6.35451,9.54951,1.52301e-20,2.39468e-22,2.49499e-25,4.20898e-23,9.38817e-10,0.17743,5.44894e+06,272447,524272,3.66787e-19,8.3762e-23,1.21313e-28,1.61104e-23,40.5969,,3.29222e-20,4.77416e-22,6.48657e-25,5.22423e-22,1.1462e-08,1.83394e-18,4.1881e-22,6.06563e-28,8.05521e-23,202.985,,,7.11331e+19,3.18688e+06,0.15,,,0.822538,0.822538,3.29222e-20,4.77416e-22,6.48657e-25,5.22423e-22,1.1462e-08,0.822538,1,,1.2082e+16,,113103,2.26207e+06,,,11.4998,12.4689,37.0844,2.00278,0.00922468,565411,3.55665e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637383,0.607851,3.54412e+09,637383,,565475,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2327,637381,5.8686e-20,1.34019e-23,1.941e-29,2.57767e-24,6.49551,637381,4.50996e-10,7.79587e-21,1.22577e-22,1.27712e-25,2.15447e-23,4.80557e-10,0.107852,10.584,0.166676,0.00017767,0.029296,3.36477e+09,2.26204e+06,2.04324e-14,3.21266e-16,3.34725e-19,5.6467e-17,0.0012595,113079,0.529199,0.00833381,8.88351e-06,0.0014648,1.68238e+08,113102,4.09015e+19,,8.17468e-15,1.28533e-16,1.33918e-19,2.25915e-17,0.000503907,113092,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.09015e+19,4.09015e+19,6.13523e+18,6.13523e+18,5446.65,272333,4.09015e+19,4.09015e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.9343e-19,6.70096e-23,9.70502e-29,1.28883e-23,32.4775,,1,,,10.584,0.166676,0.00017767,0.029296,3.36477e+09,1.43155e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.6117,19.6117,5.4351,16.0821,1.02465,-0.778126,-3.75039,-1.53319,9.52696,6.3545,9.52725,1.28253e-20,2.01657e-22,2.10104e-25,3.5444e-23,7.90582e-10,0.177431,5.44894e+06,272447,524279,2.9343e-19,6.70096e-23,9.70502e-29,1.28883e-23,32.4775,,2.7724e-20,4.02035e-22,5.46238e-25,4.39935e-22,9.65224e-09,1.46715e-18,3.35048e-22,4.85251e-28,6.44416e-23,162.388,,,8.18031e+19,3.18691e+06,0.15,,,0.822544,0.822544,2.7724e-20,4.02035e-22,5.46238e-25,4.39935e-22,9.65224e-09,0.822544,1,,1.2082e+16,,113102,2.26204e+06,,,11.4998,12.4689,37.0844,2.00278,0.00832743,565428,4.09015e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637388,0.607852,3.36703e+09,637388,,565491,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2328,637386,4.69488e-20,1.07215e-23,1.5528e-29,2.06213e-24,5.19641,637386,4.50996e-10,6.56495e-21,1.03223e-22,1.07547e-25,1.81429e-23,4.04679e-10,0.107852,10.0548,0.158342,0.000168787,0.0278312,3.19653e+09,2.26201e+06,1.72065e-14,2.70544e-16,2.81878e-19,4.75519e-17,0.00106065,113083,0.502739,0.00791712,8.43934e-06,0.00139156,1.59827e+08,113101,4.70368e+19,,6.88397e-15,1.08239e-16,1.12773e-19,1.90245e-17,0.000424345,113093,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.70368e+19,4.70368e+19,7.05551e+18,7.05551e+18,5555.58,277779,4.70368e+19,4.70368e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.34744e-19,5.36077e-23,7.76401e-29,1.03107e-23,25.982,,1,,,10.0548,0.158342,0.000168787,0.0278312,3.19653e+09,1.64629e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.6724,19.6724,5.4437,16.0821,1.00237,-0.800403,-3.77266,-1.55547,9.50468,6.3545,9.50499,1.08002e-20,1.69816e-22,1.7693e-25,2.98475e-23,6.65753e-10,0.177432,5.44894e+06,272447,524285,2.34744e-19,5.36077e-23,7.76401e-29,1.03107e-23,25.982,,2.33465e-20,3.38555e-22,4.5999e-25,3.70472e-22,8.1282e-09,1.17372e-18,2.68038e-22,3.88201e-28,5.15533e-23,129.91,,,9.40735e+19,3.18693e+06,0.15,,,0.822549,0.822549,2.33465e-20,3.38555e-22,4.5999e-25,3.70472e-22,8.1282e-09,0.822549,1,,1.2082e+16,,113101,2.26201e+06,,,11.4998,12.4689,37.0844,2.00278,0.00757184,565441,4.70368e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637391,0.607852,3.19879e+09,637391,,565504,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2329,637389,3.7559e-20,8.57723e-24,1.24224e-29,1.64971e-24,4.15713,637389,4.50996e-10,5.52838e-21,8.69246e-23,9.05661e-26,1.52782e-23,3.40782e-10,0.107853,9.55204,0.150425,0.000160347,0.0264396,3.0367e+09,2.262e+06,1.44899e-14,2.2783e-16,2.37374e-19,4.00443e-17,0.000893192,113086,0.477602,0.00752127,8.01737e-06,0.00132198,1.51835e+08,113100,5.40923e+19,,5.79705e-15,9.1149e-17,9.49674e-20,1.60207e-17,0.000357344,113094,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.40923e+19,5.40923e+19,8.11384e+18,8.11384e+18,5666.69,283335,5.40923e+19,5.40923e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.87795e-19,4.28862e-23,6.21121e-29,8.24853e-24,20.7856,,1,,,9.55204,0.150425,0.000160347,0.0264396,3.0367e+09,1.89323e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.7331,19.7331,5.4523,16.0821,0.980096,-0.822679,-3.79494,-1.57774,9.4824,6.35449,9.48273,9.09493e-21,1.43003e-22,1.48993e-25,2.51347e-23,5.60633e-10,0.177432,5.44894e+06,272447,524289,1.87795e-19,4.28862e-23,6.21121e-29,8.24853e-24,20.7856,,1.96602e-20,2.85099e-22,3.8736e-25,3.11976e-22,6.8448e-09,9.38976e-19,2.14431e-22,3.1056e-28,4.12427e-23,103.928,,,1.08185e+20,3.18695e+06,0.15,,,0.822552,0.822552,1.96602e-20,2.85099e-22,3.8736e-25,3.11976e-22,6.8448e-09,0.822552,1,,1.2082e+16,,113100,2.262e+06,,,11.4998,12.4689,37.0844,2.00278,0.00693553,565452,5.40923e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637393,0.607853,3.03897e+09,637393,,565515,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2330,637392,3.00472e-20,6.86178e-24,9.93794e-30,1.31976e-24,3.3257,637392,4.50996e-10,4.65547e-21,7.31997e-23,7.62662e-26,1.28659e-23,2.86975e-10,0.107853,9.07444,0.142904,0.00015233,0.0251176,2.88487e+09,2.26198e+06,1.22022e-14,1.91859e-16,1.99896e-19,3.37219e-17,0.00075217,113088,0.453722,0.0071452,7.6165e-06,0.00125588,1.44243e+08,113099,6.22061e+19,,4.88174e-15,7.67573e-17,7.99728e-20,1.34912e-17,0.000300922,113095,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.22061e+19,6.22061e+19,9.33092e+18,9.33092e+18,5780.03,289001,6.22061e+19,6.22061e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.50236e-19,3.43089e-23,4.96897e-29,6.59882e-24,16.6285,,1,,,9.07444,0.142904,0.00015233,0.0251176,2.88487e+09,2.17721e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.7938,19.7938,5.4609,16.0821,0.95782,-0.844955,-3.81721,-1.60002,9.46013,6.35449,9.46047,7.65888e-21,1.20423e-22,1.25468e-25,2.11661e-23,4.72112e-10,0.177433,5.44894e+06,272447,524293,1.50236e-19,3.43089e-23,4.96897e-29,6.59882e-24,16.6285,,1.6556e-20,2.40084e-22,3.26198e-25,2.62717e-22,5.76404e-09,7.5118e-19,1.71545e-22,2.48448e-28,3.29941e-23,83.1425,,,1.24412e+20,3.18696e+06,0.15,,,0.822555,0.822555,1.6556e-20,2.40084e-22,3.26198e-25,2.62717e-22,5.76404e-09,0.822555,1,,1.2082e+16,,113099,2.26198e+06,,,11.4998,12.4689,37.0844,2.00278,0.00639968,565460,6.22061e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637395,0.607853,2.88713e+09,637395,,565523,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2331,637394,2.40378e-20,5.48943e-24,7.95035e-30,1.05581e-24,2.66056,637394,4.50996e-10,3.9204e-21,6.16418e-23,6.42241e-26,1.08344e-23,2.41663e-10,0.107853,8.62072,0.135759,0.000144714,0.0238618,2.74063e+09,2.26197e+06,1.02756e-14,1.61567e-16,1.68335e-19,2.83976e-17,0.000633412,113090,0.431036,0.00678794,7.23568e-06,0.00119309,1.37031e+08,113099,7.1537e+19,,4.11094e-15,6.46378e-17,6.73456e-20,1.1361e-17,0.000253408,113095,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.1537e+19,7.1537e+19,1.07306e+19,1.07306e+19,5895.63,294781,7.1537e+19,7.1537e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.20189e-19,2.74471e-23,3.97517e-29,5.27906e-24,13.3028,,1,,,8.62072,0.135759,0.000144714,0.0238618,2.74063e+09,2.5038e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.8545,19.8545,5.4695,16.0821,0.935543,-0.867232,-3.83949,-1.6223,9.43785,6.35449,9.43821,6.44958e-21,1.01409e-22,1.05657e-25,1.78241e-23,3.97568e-10,0.177433,5.44894e+06,272447,524296,1.20189e-19,2.74471e-23,3.97517e-29,5.27906e-24,13.3028,,1.39419e-20,2.02176e-22,2.74693e-25,2.21235e-22,4.85393e-09,6.00944e-19,1.37236e-22,1.98759e-28,2.63953e-23,66.514,,,1.43074e+20,3.18697e+06,0.15,,,0.822558,0.822558,1.39419e-20,2.02176e-22,2.74693e-25,2.21235e-22,4.85393e-09,0.822558,1,,1.2082e+16,,113099,2.26197e+06,,,11.4998,12.4689,37.0844,2.00278,0.00594843,565467,7.1537e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637397,0.607853,2.74289e+09,637397,,565530,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2332,637396,1.92302e-20,4.39154e-24,6.36028e-30,8.4465e-25,2.12845,637396,4.50996e-10,3.30139e-21,5.19089e-23,5.40835e-26,9.12372e-24,2.03506e-10,0.107854,8.18968,0.128971,0.000137478,0.0226687,2.60359e+09,2.26196e+06,8.65319e-15,1.36057e-16,1.41757e-19,2.39139e-17,0.000533403,113092,0.409484,0.00644854,6.87389e-06,0.00113343,1.3018e+08,113098,8.22676e+19,,3.46185e-15,5.44319e-17,5.67122e-20,9.56717e-18,0.000213397,113096,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.22676e+19,8.22676e+19,1.23401e+19,1.23401e+19,6013.54,300677,8.22676e+19,8.22676e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.61511e-20,2.19577e-23,3.18014e-29,4.22325e-24,10.6422,,1,,,8.18968,0.128971,0.000137478,0.0226687,2.60359e+09,2.87937e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.9152,19.9152,5.4781,16.0821,0.913267,-0.889508,-3.86177,-1.64457,9.41557,6.35449,9.41595,5.43122e-21,8.53971e-23,8.89745e-26,1.50097e-23,3.34794e-10,0.177434,5.44894e+06,272447,524298,9.61511e-20,2.19577e-23,3.18014e-29,4.22325e-24,10.6422,,1.17405e-20,1.70253e-22,2.3132e-25,1.86303e-22,4.08752e-09,4.80755e-19,1.09789e-22,1.59007e-28,2.11162e-23,53.2112,,,1.64535e+20,3.18698e+06,0.15,,,0.822559,0.822559,1.17405e-20,1.70253e-22,2.3132e-25,1.86303e-22,4.08752e-09,0.822559,1,,1.2082e+16,,113098,2.26196e+06,,,11.4998,12.4689,37.0844,2.00278,0.00556843,565472,8.22676e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637398,0.607854,2.60586e+09,637398,,565535,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2333,637397,1.53842e-20,3.51323e-24,5.08822e-30,6.7572e-25,1.70276,637397,4.50996e-10,2.78012e-21,4.37128e-23,4.5544e-26,7.68313e-24,1.71373e-10,0.107854,7.7802,0.122522,0.000130604,0.0215352,2.47341e+09,2.26196e+06,7.28693e-15,1.14575e-16,1.19375e-19,2.01382e-17,0.000449184,113093,0.38901,0.00612612,6.5302e-06,0.00107676,1.23671e+08,113098,9.46077e+19,,2.91525e-15,4.58375e-17,4.77577e-20,8.05657e-18,0.000179703,113096,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.46077e+19,9.46077e+19,1.41912e+19,1.41912e+19,6133.81,306691,9.46077e+19,9.46077e+19,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.69209e-20,1.75662e-23,2.54411e-29,3.3786e-24,8.51379,,1,,,7.7802,0.122522,0.000130604,0.0215352,2.47341e+09,3.31127e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,19.9759,19.9759,5.4867,16.0821,0.890991,-0.911785,-3.88404,-1.66685,9.3933,6.35448,9.39369,4.57366e-21,7.19133e-23,7.49259e-26,1.26398e-23,2.81931e-10,0.177434,5.44894e+06,272447,524299,7.69209e-20,1.75662e-23,2.54411e-29,3.3786e-24,8.51379,,9.88675e-21,1.43371e-22,1.94796e-25,1.56887e-22,3.44212e-09,3.84604e-19,8.78308e-23,1.27206e-28,1.6893e-23,42.569,,,1.89215e+20,3.18699e+06,0.15,,,0.822561,0.822561,9.88675e-21,1.43371e-22,1.94796e-25,1.56887e-22,3.44212e-09,0.822561,1,,1.2082e+16,,113098,2.26196e+06,,,11.4998,12.4689,37.0844,2.00278,0.00524842,565477,9.46077e+19,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637399,0.607854,2.47568e+09,637399,,565540,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2334,637398,1.23073e-20,2.81059e-24,4.07058e-30,5.40576e-25,1.36221,637398,4.50996e-10,2.34115e-21,3.68108e-23,3.83528e-26,6.47e-24,1.44314e-10,0.107854,7.39119,0.116396,0.000124074,0.0204585,2.34974e+09,2.26195e+06,6.13639e-15,9.64847e-17,1.00527e-19,1.69585e-17,0.000378262,113094,0.369559,0.00581981,6.20369e-06,0.00102292,1.17487e+08,113098,1.08799e+20,,2.45495e-15,3.86e-17,4.0217e-20,6.78449e-18,0.000151329,113096,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.08799e+20,1.08799e+20,1.63198e+19,1.63198e+19,6256.49,312824,1.08799e+20,1.08799e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.15367e-20,1.40529e-23,2.03529e-29,2.70288e-24,6.81104,,1,,,7.39119,0.116396,0.000124074,0.0204585,2.34974e+09,3.80796e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.0366,20.0366,5.4953,16.0821,0.868714,-0.934061,-3.90632,-1.68913,9.37102,6.35448,9.37144,3.8515e-21,6.05586e-23,6.30955e-26,1.0644e-23,2.37416e-10,0.177434,5.44894e+06,272447,524301,6.15367e-20,1.40529e-23,2.03529e-29,2.70288e-24,6.81104,,8.32569e-21,1.20734e-22,1.64039e-25,1.32115e-22,2.89863e-09,3.07684e-19,7.02647e-23,1.01764e-28,1.35144e-23,34.0552,,,2.17598e+20,3.18699e+06,0.15,,,0.822562,0.822562,8.32569e-21,1.20734e-22,1.64039e-25,1.32115e-22,2.89863e-09,0.822562,1,,1.2082e+16,,113098,2.26195e+06,,,11.4998,12.4689,37.0844,2.00278,0.00497894,565480,1.08799e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637400,0.607854,2.35201e+09,637400,,565543,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2335,637399,9.84587e-21,2.24847e-24,3.25646e-30,4.32461e-25,1.08977,637399,4.50996e-10,1.9715e-21,3.09985e-23,3.22971e-26,5.44842e-24,1.21528e-10,0.107854,7.02163,0.110576,0.00011787,0.0194355,2.23226e+09,2.26195e+06,5.16751e-15,8.12506e-17,8.46543e-20,1.42809e-17,0.000318538,113095,0.351081,0.00552882,5.8935e-06,0.000971777,1.11613e+08,113097,1.25119e+20,,2.06732e-15,3.25053e-17,3.3867e-20,5.71326e-18,0.000127435,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.25119e+20,1.25119e+20,1.87678e+19,1.87678e+19,6381.62,319081,1.25119e+20,1.25119e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.92294e-20,1.12423e-23,1.62823e-29,2.1623e-24,5.44883,,1,,,7.02163,0.110576,0.00011787,0.0194355,2.23226e+09,4.37915e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.0973,20.0973,5.5039,16.0821,0.846438,-0.956337,-3.9286,-1.7114,9.34874,6.35448,9.34918,3.24337e-21,5.09967e-23,5.3133e-26,8.96337e-24,1.99929e-10,0.177434,5.44894e+06,272447,524302,4.92294e-20,1.12423e-23,1.62823e-29,2.1623e-24,5.44883,,7.0111e-21,1.0167e-22,1.38138e-25,1.11255e-22,2.44095e-09,2.46147e-19,5.62117e-23,8.14116e-29,1.08115e-23,27.2441,,,2.50237e+20,3.187e+06,0.15,,,0.822563,0.822563,7.0111e-21,1.0167e-22,1.38138e-25,1.11255e-22,2.44095e-09,0.822563,1,,1.2082e+16,,113097,2.26195e+06,,,11.4998,12.4689,37.0844,2.00278,0.00475201,565483,1.25119e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637400,0.607854,2.23452e+09,637400,,565546,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2336,637400,7.8767e-21,1.79878e-24,2.60517e-30,3.45968e-25,0.871813,637400,4.50996e-10,1.66021e-21,2.6104e-23,2.71976e-26,4.58815e-24,1.02339e-10,0.107854,6.67055,0.105048,0.000111977,0.0184638,2.12064e+09,2.26194e+06,4.3516e-15,6.84217e-17,7.1288e-20,1.20261e-17,0.000268243,113095,0.333527,0.00525238,5.59883e-06,0.000923188,1.06032e+08,113097,1.43887e+20,,1.74091e-15,2.73729e-17,2.85196e-20,4.81116e-18,0.000107314,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.43887e+20,1.43887e+20,2.1583e+19,2.1583e+19,6509.25,325463,1.43887e+20,1.43887e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.93835e-20,8.99388e-24,1.30259e-29,1.72984e-24,4.35906,,1,,,6.67055,0.105048,0.000111977,0.0184638,2.12064e+09,5.03603e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.158,20.158,5.5125,16.0821,0.824161,-0.978614,-3.95087,-1.73368,9.32647,6.35448,9.32693,2.73126e-21,4.29446e-23,4.47436e-26,7.5481e-24,1.68361e-10,0.177434,5.44894e+06,272447,524302,3.93835e-20,8.99388e-24,1.30259e-29,1.72984e-24,4.35906,,5.90409e-21,8.56172e-23,1.16327e-25,9.36885e-23,2.05554e-09,1.96917e-19,4.49694e-23,6.51293e-29,8.64921e-24,21.7953,,,2.87773e+20,3.187e+06,0.15,,,0.822564,0.822564,5.90409e-21,8.56172e-23,1.16327e-25,9.36885e-23,2.05554e-09,0.822564,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0045609,565485,1.43887e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637400,0.607854,2.12291e+09,637400,,565548,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2337,637400,6.30136e-21,1.43902e-24,2.08414e-30,2.76775e-25,0.69745,637400,4.50996e-10,1.39807e-21,2.19823e-23,2.29032e-26,3.8637e-24,8.61804e-11,0.107854,6.33702,0.0997952,0.000106378,0.0175406,2.01461e+09,2.26194e+06,3.66451e-15,5.76184e-17,6.00321e-20,1.01272e-17,0.000225889,113096,0.316851,0.00498976,5.31889e-06,0.000877029,1.00731e+08,113097,1.65469e+20,,1.46603e-15,2.30509e-17,2.40165e-20,4.05151e-18,9.03694e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.65469e+20,1.65469e+20,2.48204e+19,2.48204e+19,6639.44,331972,1.65469e+20,1.65469e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.15068e-20,7.1951e-24,1.04207e-29,1.38387e-24,3.48725,,1,,,6.33702,0.0997952,0.000106378,0.0175406,2.01461e+09,5.79143e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.2187,20.2187,5.5211,16.0821,0.801885,-1.00089,-3.97315,-1.75596,9.30419,6.35448,9.30468,2.30001e-21,3.61638e-23,3.76788e-26,6.3563e-24,1.41778e-10,0.177434,5.44894e+06,272447,524303,3.15068e-20,7.1951e-24,1.04207e-29,1.38387e-24,3.48725,,4.97186e-21,7.20987e-23,9.79592e-26,7.88956e-23,1.73098e-09,1.57534e-19,3.59755e-23,5.21034e-29,6.91937e-24,17.4363,,,3.30939e+20,3.187e+06,0.15,,,0.822564,0.822564,4.97186e-21,7.20987e-23,9.79592e-26,7.88956e-23,1.73098e-09,0.822564,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00439997,565486,1.65469e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.01687e+09,637401,,565549,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2338,637400,5.04109e-21,1.15122e-24,1.66731e-30,2.2142e-25,0.55796,637400,4.50996e-10,1.17732e-21,1.85114e-23,1.92869e-26,3.25364e-24,7.25729e-11,0.107854,6.02017,0.0948055,0.000101059,0.0166636,1.91388e+09,2.26194e+06,3.08591e-15,4.85208e-17,5.05535e-20,8.52821e-18,0.000190223,113096,0.301008,0.00474027,5.05294e-06,0.000833178,9.56941e+07,113097,1.9029e+20,,1.23455e-15,1.94112e-17,2.02244e-20,3.4118e-18,7.61006e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.9029e+20,1.9029e+20,2.85435e+19,2.85435e+19,6772.22,338611,1.9029e+20,1.9029e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.52054e-20,5.75608e-24,8.33654e-30,1.1071e-24,2.7898,,1,,,6.02017,0.0948055,0.000101059,0.0166636,1.91388e+09,6.66015e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.2794,20.2794,5.5297,16.0821,0.779609,-1.02317,-3.99543,-1.77823,9.28191,6.35448,9.28243,1.93685e-21,3.04538e-23,3.17295e-26,5.35267e-24,1.19392e-10,0.177434,5.44894e+06,272447,524303,2.52054e-20,5.75608e-24,8.33654e-30,1.1071e-24,2.7898,,4.18683e-21,6.07147e-23,8.2492e-26,6.64384e-23,1.45767e-09,1.26027e-19,2.87804e-23,4.16827e-29,5.5355e-24,13.949,,,3.8058e+20,3.187e+06,0.15,,,0.822564,0.822564,4.18683e-21,6.07147e-23,8.2492e-26,6.64384e-23,1.45767e-09,0.822564,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00426446,565487,1.9029e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.91614e+09,637401,,565550,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2339,637401,4.03287e-21,9.20973e-25,1.33385e-30,1.77136e-25,0.446368,637401,4.50996e-10,9.91429e-22,1.55886e-23,1.62416e-26,2.73991e-24,6.1114e-11,0.107854,5.71916,0.0900652,9.60059e-05,0.0158304,1.81819e+09,2.26194e+06,2.59866e-15,4.08597e-17,4.25714e-20,7.18166e-18,0.000160188,113096,0.285958,0.00450326,4.8003e-06,0.000791519,9.09094e+07,113097,2.18833e+20,,1.03962e-15,1.63463e-17,1.70311e-20,2.87309e-18,6.40847e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.18833e+20,2.18833e+20,3.2825e+19,3.2825e+19,6907.67,345383,2.18833e+20,2.18833e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.01643e-20,4.60487e-24,6.66924e-30,8.85679e-25,2.23184,,1,,,5.71916,0.0900652,9.60059e-05,0.0158304,1.81819e+09,7.65917e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.3401,20.3401,5.5383,16.0821,0.757332,-1.04544,-4.0177,-1.80051,9.25964,6.35448,9.26018,1.63103e-21,2.56453e-23,2.67196e-26,4.50751e-24,1.00541e-10,0.177435,5.44894e+06,272447,524304,2.01643e-20,4.60487e-24,6.66924e-30,8.85679e-25,2.23184,,3.52575e-21,5.11281e-23,6.94669e-26,5.59481e-23,1.22751e-09,1.00822e-19,2.30243e-23,3.33462e-29,4.4284e-24,11.1592,,,4.37667e+20,3.187e+06,0.15,,,0.822565,0.822565,3.52575e-21,5.11281e-23,6.94669e-26,5.59481e-23,1.22751e-09,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00415033,565488,2.18833e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.82045e+09,637401,,565551,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2340,637401,3.2263e-21,7.36778e-25,1.06708e-30,1.41709e-25,0.357094,637401,4.50996e-10,8.34887e-22,1.31272e-23,1.36772e-26,2.30729e-24,5.14645e-11,0.107854,5.4332,0.0855619,9.12056e-05,0.0150389,1.72728e+09,2.26194e+06,2.18835e-15,3.44082e-17,3.58496e-20,6.04772e-18,0.000134895,113096,0.27166,0.0042781,4.56028e-06,0.000751943,8.63639e+07,113097,2.51658e+20,,8.7547e-16,1.37653e-17,1.4342e-20,2.41945e-18,5.39661e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.51658e+20,2.51658e+20,3.77488e+19,3.77488e+19,7045.82,352291,2.51658e+20,2.51658e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.61315e-20,3.68389e-24,5.33539e-30,7.08543e-25,1.78547,,1,,,5.4332,0.0855619,9.12056e-05,0.0150389,1.72728e+09,8.80804e+19,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.4008,20.4008,5.5469,16.0821,0.735056,-1.06772,-4.03998,-1.82279,9.23736,6.35448,9.23793,1.3735e-21,2.1596e-23,2.25007e-26,3.7958e-24,8.46658e-11,0.177435,5.44894e+06,272447,524304,1.61315e-20,3.68389e-24,5.33539e-30,7.08543e-25,1.78547,,2.96906e-21,4.30553e-23,5.84985e-26,4.71142e-23,1.03369e-09,8.06574e-20,1.84195e-23,2.66769e-29,3.54272e-24,8.92736,,,5.03317e+20,3.187e+06,0.15,,,0.822565,0.822565,2.96906e-21,4.30553e-23,5.84985e-26,4.71142e-23,1.03369e-09,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00405423,565489,2.51658e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.72954e+09,637401,,565552,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2341,637401,2.58104e-21,5.89423e-25,8.53662e-31,1.13367e-25,0.285676,637401,4.50996e-10,7.03063e-22,1.10545e-23,1.15176e-26,1.94298e-24,4.33385e-11,0.107854,5.16154,0.0812838,8.66453e-05,0.0142869,1.64091e+09,2.26194e+06,1.84282e-15,2.89754e-17,3.01892e-20,5.09282e-18,0.000113596,113097,0.258077,0.00406419,4.33227e-06,0.000714346,8.20457e+07,113097,2.89407e+20,,7.37237e-16,1.15918e-17,1.20775e-20,2.03743e-18,4.54451e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.89407e+20,2.89407e+20,4.34111e+19,4.34111e+19,7186.74,359337,2.89407e+20,2.89407e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.29052e-20,2.94711e-24,4.26831e-30,5.66835e-25,1.42838,,1,,,5.16154,0.0812838,8.66453e-05,0.0142869,1.64091e+09,1.01293e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.4615,20.4615,5.5555,16.0821,0.712779,-1.09,-4.06225,-1.84506,9.21509,6.35448,9.21568,1.15663e-21,1.81861e-23,1.8948e-26,3.19646e-24,7.12975e-11,0.177435,5.44894e+06,272447,524304,1.29052e-20,2.94711e-24,4.26831e-30,5.66835e-25,1.42838,,2.50026e-21,3.62571e-23,4.92619e-26,3.96751e-23,8.70477e-10,6.45259e-20,1.47356e-23,2.13416e-29,2.83417e-24,7.14189,,,5.78814e+20,3.187e+06,0.15,,,0.822565,0.822565,2.50026e-21,3.62571e-23,4.92619e-26,3.96751e-23,8.70477e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0039733,565489,2.89407e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.64318e+09,637401,,565552,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2342,637401,2.06483e-21,4.71538e-25,6.8293e-31,9.06936e-26,0.22854,637401,4.50996e-10,5.92053e-22,9.30906e-24,9.69903e-27,1.6362e-24,3.64956e-11,0.107854,4.90346,0.0772196,8.23131e-05,0.0135726,1.55887e+09,2.26194e+06,1.55185e-15,2.44003e-17,2.54225e-20,4.28869e-18,9.56599e-05,113097,0.245173,0.00386098,4.11565e-06,0.000678628,7.79434e+07,113097,3.32818e+20,,6.20832e-16,9.76156e-18,1.01705e-20,1.71573e-18,3.82696e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.32818e+20,3.32818e+20,4.99227e+19,4.99227e+19,7330.47,366524,3.32818e+20,3.32818e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.03241e-20,2.35769e-24,3.41465e-30,4.53468e-25,1.1427,,1,,,4.90346,0.0772196,8.23131e-05,0.0135726,1.55887e+09,1.16486e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.5222,20.5222,5.5641,16.0821,0.690503,-1.11227,-4.08453,-1.86734,9.19281,6.35448,9.19344,9.74005e-22,1.53146e-23,1.59562e-26,2.69176e-24,6.004e-11,0.177435,5.44894e+06,272447,524304,1.03241e-20,2.35769e-24,3.41465e-30,4.53468e-25,1.1427,,2.10548e-21,3.05323e-23,4.14837e-26,3.34106e-23,7.33033e-10,5.16207e-20,1.17885e-23,1.70732e-29,2.26734e-24,5.71351,,,6.65637e+20,3.187e+06,0.15,,,0.822565,0.822565,2.10548e-21,3.05323e-23,4.14837e-26,3.34106e-23,7.33033e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00390515,565490,3.32818e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.56113e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2343,637401,1.65186e-21,3.77231e-25,5.46344e-31,7.25548e-26,0.182832,637401,4.50996e-10,4.98571e-22,7.83921e-24,8.16761e-27,1.37785e-24,3.07331e-11,0.107854,4.65829,0.0733587,7.81974e-05,0.0128939,1.48092e+09,2.26194e+06,1.30682e-15,2.05476e-17,2.14084e-20,3.61153e-18,8.05557e-05,113097,0.232915,0.00366793,3.90987e-06,0.000644697,7.40462e+07,113097,3.82741e+20,,5.22805e-16,8.22026e-18,8.56462e-21,1.44482e-18,3.2227e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.82741e+20,3.82741e+20,5.74112e+19,5.74112e+19,7477.08,373854,3.82741e+20,3.82741e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.25932e-21,1.88615e-24,2.73172e-30,3.62774e-25,0.914162,,1,,,4.65829,0.0733587,7.81974e-05,0.0128939,1.48092e+09,1.33959e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.5829,20.5829,5.5727,16.0821,0.668227,-1.13455,-4.10681,-1.88961,9.17053,6.35448,9.1712,8.20214e-22,1.28965e-23,1.34368e-26,2.26674e-24,5.056e-11,0.177435,5.44894e+06,272447,524304,8.25932e-21,1.88615e-24,2.73172e-30,3.62774e-25,0.914162,,1.77304e-21,2.57114e-23,3.49336e-26,2.81353e-23,6.17291e-10,4.12966e-20,9.43076e-24,1.36586e-29,1.81387e-24,4.57081,,,7.65482e+20,3.187e+06,0.15,,,0.822565,0.822565,1.77304e-21,2.57114e-23,3.49336e-26,2.81353e-23,6.17291e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00384776,565490,3.82741e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.48319e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2344,637401,1.32149e-21,3.01784e-25,4.37075e-31,5.80439e-26,0.146266,637401,4.50996e-10,4.19849e-22,6.60144e-24,6.87798e-27,1.16029e-24,2.58805e-11,0.107854,4.42538,0.0696907,7.42875e-05,0.0122492,1.40688e+09,2.26194e+06,1.10048e-15,1.73033e-17,1.80281e-20,3.04129e-18,6.78364e-05,113097,0.221269,0.00348454,3.71438e-06,0.000612462,7.03439e+07,113097,4.40152e+20,,4.40257e-16,6.92232e-18,7.21231e-21,1.21669e-18,2.71385e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.40152e+20,4.40152e+20,6.60228e+19,6.60228e+19,7626.62,381331,4.40152e+20,4.40152e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.60745e-21,1.50892e-24,2.18538e-30,2.90219e-25,0.731329,,1,,,4.42538,0.0696907,7.42875e-05,0.0122492,1.40688e+09,1.54053e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.6436,20.6436,5.5813,16.0821,0.64595,-1.15683,-4.12908,-1.91189,9.14826,6.35448,9.14895,6.90707e-22,1.08602e-23,1.13152e-26,1.90884e-24,4.25768e-11,0.177435,5.44894e+06,272447,524304,6.60745e-21,1.50892e-24,2.18538e-30,2.90219e-25,0.731329,,1.49308e-21,2.16517e-23,2.94178e-26,2.36928e-23,5.19824e-10,3.30373e-20,7.54461e-24,1.09269e-29,1.4511e-24,3.65665,,,8.80304e+20,3.187e+06,0.15,,,0.822565,0.822565,1.49308e-21,2.16517e-23,2.94178e-26,2.36928e-23,5.19824e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00379943,565490,4.40152e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.40914e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2345,637401,1.05719e-21,2.41428e-25,3.4966e-31,4.64351e-26,0.117013,637401,4.50996e-10,3.53557e-22,5.55911e-24,5.79199e-27,9.7709e-25,2.17941e-11,0.107854,4.20411,0.0662062,7.05732e-05,0.0116368,1.33653e+09,2.26194e+06,9.26722e-16,1.45712e-17,1.51816e-20,2.56109e-18,5.71254e-05,113097,0.210205,0.00331031,3.52866e-06,0.000581839,6.68267e+07,113097,5.06175e+20,,3.70743e-16,5.82932e-18,6.07352e-21,1.02458e-18,2.28535e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.06175e+20,5.06175e+20,7.59262e+19,7.59262e+19,7779.16,388958,5.06175e+20,5.06175e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.28596e-21,1.20714e-24,1.7483e-30,2.32175e-25,0.585064,,1,,,4.20411,0.0662062,7.05732e-05,0.0116368,1.33653e+09,1.77161e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.7043,20.7043,5.5899,16.0821,0.623674,-1.1791,-4.15136,-1.93417,9.12598,6.35448,9.12671,5.81648e-22,9.14546e-24,9.52858e-27,1.60744e-24,3.58542e-11,0.177435,5.44894e+06,272447,524304,5.28596e-21,1.20714e-24,1.7483e-30,2.32175e-25,0.585064,,1.25733e-21,1.8233e-23,2.47729e-26,1.99519e-23,4.37747e-10,2.64298e-20,6.03569e-24,8.7415e-30,1.16088e-24,2.92532,,,1.01235e+21,3.187e+06,0.15,,,0.822565,0.822565,1.25733e-21,1.8233e-23,2.47729e-26,1.99519e-23,4.37747e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00375873,565490,5.06175e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.3388e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2346,637401,8.45754e-22,1.93142e-25,2.79728e-31,3.71481e-26,0.0936102,637401,4.50996e-10,2.97732e-22,4.68135e-24,4.87746e-27,8.22813e-25,1.83529e-11,0.107854,3.9939,0.0628959,6.70445e-05,0.0110549,1.26971e+09,2.26194e+06,7.80398e-16,1.22705e-17,1.27845e-20,2.15671e-18,4.81056e-05,113097,0.199695,0.00314479,3.35223e-06,0.000552747,6.34854e+07,113097,5.82101e+20,,3.12205e-16,4.9089e-18,5.11455e-21,8.62808e-19,1.9245e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.82101e+20,5.82101e+20,8.73152e+19,8.73152e+19,7934.74,396737,5.82101e+20,5.82101e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.22877e-21,9.6571e-25,1.39864e-30,1.8574e-25,0.468051,,1,,,3.9939,0.0628959,6.70445e-05,0.0110549,1.26971e+09,2.03735e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.765,20.765,5.5985,16.0821,0.601397,-1.20138,-4.17364,-1.95644,9.1037,6.35448,9.10448,4.89809e-22,7.70144e-24,8.02406e-27,1.35363e-24,3.0193e-11,0.177435,5.44894e+06,272447,524304,4.22877e-21,9.6571e-25,1.39864e-30,1.8574e-25,0.468051,,1.05881e-21,1.53541e-23,2.08614e-26,1.68016e-23,3.68629e-10,2.11438e-20,4.82855e-24,6.9932e-30,9.28702e-25,2.34025,,,1.1642e+21,3.187e+06,0.15,,,0.822565,0.822565,1.05881e-21,1.53541e-23,2.08614e-26,1.68016e-23,3.68629e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00372446,565490,5.82101e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.27197e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2347,637401,6.76603e-22,1.54514e-25,2.23782e-31,2.97185e-26,0.0748881,637401,4.50996e-10,2.50722e-22,3.94219e-24,4.10734e-27,6.92895e-25,1.54551e-11,0.107854,3.79421,0.0597511,6.36923e-05,0.0105022,1.20622e+09,2.26194e+06,6.57177e-16,1.0333e-17,1.07659e-20,1.81617e-18,4.051e-05,113097,0.18971,0.00298755,3.18461e-06,0.00052511,6.03111e+07,113097,6.69416e+20,,2.62909e-16,4.13381e-18,4.30699e-21,7.26575e-19,1.62063e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.69416e+20,6.69416e+20,1.00412e+20,1.00412e+20,8093.44,404672,6.69416e+20,6.69416e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.38302e-21,7.72568e-25,1.11891e-30,1.48592e-25,0.374441,,1,,,3.79421,0.0597511,6.36923e-05,0.0105022,1.20622e+09,2.34296e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.8257,20.8257,5.6071,16.0821,0.579121,-1.22365,-4.19591,-1.97872,9.08143,6.35448,9.08224,4.12471e-22,6.48542e-24,6.75711e-27,1.1399e-24,2.54257e-11,0.177435,5.44894e+06,272447,524304,3.38302e-21,7.72568e-25,1.11891e-30,1.48592e-25,0.374441,,8.91627e-22,1.29298e-23,1.75675e-26,1.41487e-23,3.10424e-10,1.69151e-20,3.86284e-24,5.59456e-30,7.42962e-25,1.8722,,,1.33883e+21,3.187e+06,0.15,,,0.822565,0.822565,8.91627e-22,1.29298e-23,1.75675e-26,1.41487e-23,3.10424e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0036956,565490,6.69416e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.20848e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2348,637401,5.41283e-22,1.23611e-25,1.79026e-31,2.37748e-26,0.0599105,637401,4.50996e-10,2.11134e-22,3.31974e-24,3.45881e-27,5.83491e-25,1.30148e-11,0.107854,3.6045,0.0567635,6.05077e-05,0.00997708,1.14591e+09,2.26194e+06,5.53412e-16,8.7015e-18,9.06602e-21,1.52941e-18,3.41137e-05,113097,0.180225,0.00283818,3.02538e-06,0.000498854,5.72956e+07,113097,7.69829e+20,,2.21397e-16,3.48111e-18,3.62694e-21,6.11853e-19,1.36475e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.69829e+20,7.69829e+20,1.15474e+20,1.15474e+20,8255.3,412765,7.69829e+20,7.69829e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.70641e-21,6.18055e-25,8.9513e-31,1.18874e-25,0.299553,,1,,,3.6045,0.0567635,6.05077e-05,0.00997708,1.14591e+09,2.6944e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.8864,20.8864,5.6157,16.0821,0.556845,-1.24593,-4.21819,-2.001,9.05915,6.35448,9.06001,3.47344e-22,5.46141e-24,5.69019e-27,9.59918e-25,2.14111e-11,0.177435,5.44894e+06,272447,524304,2.70641e-21,6.18055e-25,8.9513e-31,1.18874e-25,0.299553,,7.50843e-22,1.08882e-23,1.47937e-26,1.19147e-23,2.6141e-10,1.35321e-20,3.09027e-24,4.47565e-30,5.94369e-25,1.49776,,,1.53966e+21,3.187e+06,0.15,,,0.822565,0.822565,7.50843e-22,1.08882e-23,1.47937e-26,1.19147e-23,2.6141e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0036713,565490,7.69829e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.14817e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2349,637401,4.33026e-22,9.88887e-26,1.43221e-31,1.90198e-26,0.0479284,637401,4.50996e-10,1.77797e-22,2.79557e-24,2.91268e-27,4.9136e-25,1.09599e-11,0.107854,3.42427,0.0539254,5.74823e-05,0.00947823,1.08862e+09,2.26194e+06,4.66031e-16,7.32758e-18,7.63454e-21,1.28792e-18,2.87273e-05,113097,0.171214,0.00269627,2.87411e-06,0.000473911,5.44308e+07,113097,8.85303e+20,,1.8644e-16,2.93146e-18,3.05426e-21,5.15244e-19,1.14926e-05,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.85303e+20,8.85303e+20,1.32795e+20,1.32795e+20,8420.41,421021,8.85303e+20,8.85303e+20,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.16513e-21,4.94444e-25,7.16104e-31,9.50991e-26,0.239642,,1,,,3.42427,0.0539254,5.74823e-05,0.00947823,1.08862e+09,3.09856e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,20.9471,20.9471,5.6243,16.0821,0.534568,-1.26821,-4.24047,-2.02327,9.03687,6.35448,9.03778,2.925e-22,4.59908e-24,4.79174e-27,8.08352e-25,1.80304e-11,0.177435,5.44894e+06,272447,524304,2.16513e-21,4.94444e-25,7.16104e-31,9.50991e-26,0.239642,,6.32289e-22,9.16904e-24,1.24578e-26,1.00334e-23,2.20135e-10,1.08257e-20,2.47222e-24,3.58052e-30,4.75495e-25,1.19821,,,1.77061e+21,3.187e+06,0.15,,,0.822565,0.822565,6.32289e-22,9.16904e-24,1.24578e-26,1.00334e-23,2.20135e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00365083,565490,8.85303e+20,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.09088e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2350,637401,3.46421e-22,7.9111e-26,1.14577e-31,1.52159e-26,0.0383427,637401,4.50996e-10,1.49724e-22,2.35417e-24,2.45278e-27,4.13777e-25,9.22935e-12,0.107854,3.25306,0.0512291,5.46082e-05,0.00900432,1.03419e+09,2.26194e+06,3.92447e-16,6.17059e-18,6.42909e-21,1.08457e-18,2.41914e-05,113097,0.162653,0.00256145,2.73041e-06,0.000450216,5.17093e+07,113097,1.0181e+21,,1.57002e-16,2.4686e-18,2.57201e-21,4.3389e-19,9.67797e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.0181e+21,1.0181e+21,1.52715e+20,1.52715e+20,8588.82,429441,1.0181e+21,1.0181e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.7321e-21,3.95555e-25,5.72883e-31,7.60793e-26,0.191714,,1,,,3.25306,0.0512291,5.46082e-05,0.00900432,1.03419e+09,3.56335e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.0078,21.0078,5.6329,16.0821,0.512292,-1.29048,-4.26274,-2.04555,9.0146,6.35448,9.01555,2.46316e-22,3.87291e-24,4.03515e-27,6.80718e-25,1.51835e-11,0.177435,5.44894e+06,272447,524304,1.7321e-21,3.95555e-25,5.72883e-31,7.60793e-26,0.191714,,5.32454e-22,7.7213e-24,1.04908e-26,8.4492e-24,1.85377e-10,8.66052e-21,1.97777e-24,2.86442e-30,3.80396e-25,0.958568,,,2.0362e+21,3.187e+06,0.15,,,0.822565,0.822565,5.32454e-22,7.7213e-24,1.04908e-26,8.4492e-24,1.85377e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0036336,565490,1.0181e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.03645e+09,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2351,637401,2.77137e-22,6.32888e-26,9.16613e-32,1.21727e-26,0.0306742,637401,4.50996e-10,1.26083e-22,1.98245e-24,2.0655e-27,3.48444e-25,7.77209e-12,0.107854,3.09041,0.0486676,5.18778e-05,0.0085541,9.82476e+08,2.26194e+06,3.30482e-16,5.19629e-18,5.41397e-21,9.1332e-19,2.03717e-05,113097,0.15452,0.00243338,2.59389e-06,0.000427705,4.91238e+07,113097,1.17081e+21,,1.32212e-16,2.07882e-18,2.1659e-21,3.65381e-19,8.14987e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.17081e+21,1.17081e+21,1.75622e+20,1.75622e+20,8760.59,438030,1.17081e+21,1.17081e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.38568e-21,3.16444e-25,4.58306e-31,6.08634e-26,0.153371,,1,,,3.09041,0.0486676,5.18778e-05,0.0085541,9.82476e+08,4.09785e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.0685,21.0685,5.6415,16.0821,0.490015,-1.31276,-4.28502,-2.06783,8.99232,6.35448,8.99332,2.07424e-22,3.2614e-24,3.39802e-27,5.73236e-25,1.27861e-11,0.177435,5.44894e+06,272447,524304,1.38568e-21,3.16444e-25,4.58306e-31,6.08634e-26,0.153371,,4.48382e-22,6.50214e-24,8.83435e-27,7.11511e-24,1.56107e-10,6.92842e-21,1.58222e-24,2.29153e-30,3.04317e-25,0.766854,,,2.34163e+21,3.187e+06,0.15,,,0.822565,0.822565,4.48382e-22,6.50214e-24,8.83435e-27,7.11511e-24,1.56107e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00361908,565490,1.17081e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,9.84738e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2352,637401,2.21709e-22,5.0631e-26,7.3329e-32,9.73815e-27,0.0245393,637401,4.50996e-10,1.06176e-22,1.66944e-24,1.73937e-27,2.93427e-25,6.54491e-12,0.107854,2.93588,0.0462343,4.92839e-05,0.0081264,9.33352e+08,2.26194e+06,2.78301e-16,4.37582e-18,4.55913e-21,7.69111e-19,1.71551e-05,113097,0.146794,0.00231171,2.46419e-06,0.00040632,4.66676e+07,113097,1.34644e+21,,1.11336e-16,1.75058e-18,1.82392e-21,3.07689e-19,6.86305e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.34644e+21,1.34644e+21,2.01965e+20,2.01965e+20,8935.81,446790,1.34644e+21,1.34644e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.10855e-21,2.53155e-25,3.66645e-31,4.86907e-26,0.122697,,1,,,2.93588,0.0462343,4.92839e-05,0.0081264,9.33352e+08,4.71252e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.1292,21.1292,5.6501,16.0821,0.467739,-1.33504,-4.3073,-2.0901,8.97005,6.35448,8.9711,1.74673e-22,2.74644e-24,2.86149e-27,4.82725e-25,1.07672e-11,0.177435,5.44894e+06,272447,524304,1.10855e-21,2.53155e-25,3.66645e-31,4.86907e-26,0.122697,,3.77585e-22,5.47549e-24,7.43945e-27,5.99167e-24,1.31458e-10,5.54273e-21,1.26578e-24,1.83323e-30,2.43454e-25,0.613484,,,2.69287e+21,3.187e+06,0.15,,,0.822565,0.822565,3.77585e-22,5.47549e-24,7.43945e-27,5.99167e-24,1.31458e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00360686,565490,1.34644e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,9.35614e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2353,637401,1.77367e-22,4.05048e-26,5.86632e-32,7.79052e-27,0.0196315,637401,4.50996e-10,8.9411e-23,1.40584e-24,1.46473e-27,2.47096e-25,5.51151e-12,0.107854,2.78909,0.0439225,4.68197e-05,0.00772008,8.86684e+08,2.26194e+06,2.34358e-16,3.6849e-18,3.83927e-21,6.47673e-19,1.44464e-05,113097,0.139455,0.00219613,2.34098e-06,0.000386004,4.43342e+07,113097,1.5484e+21,,9.3757e-17,1.47418e-18,1.53593e-21,2.59107e-19,5.77941e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.5484e+21,1.5484e+21,2.3226e+20,2.3226e+20,9114.52,455726,1.5484e+21,1.5484e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.86837e-22,2.02524e-25,2.93316e-31,3.89526e-26,0.0981574,,1,,,2.78909,0.0439225,4.68197e-05,0.00772008,8.86684e+08,5.4194e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.1899,21.1899,5.6587,16.0821,0.445463,-1.35731,-4.32957,-2.11238,8.94777,6.35448,8.94888,1.47093e-22,2.31279e-24,2.40968e-27,4.06505e-25,9.06715e-12,0.177435,5.44894e+06,272447,524304,8.86837e-22,2.02524e-25,2.93316e-31,3.89526e-26,0.0981574,,3.17966e-22,4.61094e-24,6.2648e-27,5.04562e-24,1.10702e-10,4.43419e-21,1.01262e-24,1.46658e-30,1.94763e-25,0.490787,,,3.0968e+21,3.187e+06,0.15,,,0.822565,0.822565,3.17966e-22,4.61094e-24,6.2648e-27,5.04562e-24,1.10702e-10,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00359657,565490,1.5484e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,8.88946e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2354,637401,1.41894e-22,3.24039e-26,4.69306e-32,6.23241e-27,0.0157052,637401,4.50996e-10,7.52934e-23,1.18387e-24,1.23346e-27,2.08081e-25,4.64127e-12,0.107854,2.64964,0.0417264,4.44787e-05,0.00733407,8.4235e+08,2.26194e+06,1.97354e-16,3.10307e-18,3.23307e-21,5.45409e-19,1.21654e-05,113097,0.132482,0.00208632,2.22393e-06,0.000366704,4.21175e+07,113097,1.78066e+21,,7.89533e-17,1.24141e-18,1.29342e-21,2.18195e-19,4.86687e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.78066e+21,1.78066e+21,2.67099e+20,2.67099e+20,9296.81,464841,1.78066e+21,1.78066e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.0947e-22,1.62019e-25,2.34653e-31,3.11621e-26,0.0785259,,1,,,2.64964,0.0417264,4.44787e-05,0.00733407,8.4235e+08,6.23231e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.2506,21.2506,5.6673,16.0821,0.423186,-1.37959,-4.35185,-2.13465,8.92549,6.35448,8.92666,1.23868e-22,1.94761e-24,2.0292e-27,3.4232e-25,7.63549e-12,0.177435,5.44894e+06,272447,524304,7.0947e-22,1.62019e-25,2.34653e-31,3.11621e-26,0.0785259,,2.67761e-22,3.8829e-24,5.27562e-27,4.24894e-24,9.32224e-11,3.54735e-21,8.10096e-25,1.17326e-30,1.5581e-25,0.392629,,,3.56132e+21,3.187e+06,0.15,,,0.822565,0.822565,2.67761e-22,3.8829e-24,5.27562e-27,4.24894e-24,9.32224e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0035879,565490,1.78066e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,8.44612e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2355,637401,1.13515e-22,2.59231e-26,3.75445e-32,4.98593e-27,0.0125641,637401,4.50996e-10,6.3405e-23,9.9694e-25,1.0387e-27,1.75226e-25,3.90844e-12,0.107854,2.51715,0.0396401,4.22548e-05,0.00696737,8.00233e+08,2.26194e+06,1.66193e-16,2.61312e-18,2.72258e-21,4.59291e-19,1.02446e-05,113097,0.125858,0.001982,2.11274e-06,0.000348368,4.00116e+07,113097,2.04776e+21,,6.6487e-17,1.0454e-18,1.08919e-21,1.83743e-19,4.09842e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.04776e+21,2.04776e+21,3.07164e+20,3.07164e+20,9482.75,474137,2.04776e+21,2.04776e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.67576e-22,1.29615e-25,1.87722e-31,2.49297e-26,0.0628207,,1,,,2.51715,0.0396401,4.22548e-05,0.00696737,8.00233e+08,7.16716e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.3113,21.3113,5.6759,16.0821,0.40091,-1.40187,-4.37412,-2.15693,8.90322,6.35448,8.90444,1.0431e-22,1.6401e-24,1.7088e-27,2.8827e-25,6.42989e-12,0.177435,5.44894e+06,272447,524304,5.67576e-22,1.29615e-25,1.87722e-31,2.49297e-26,0.0628207,,2.25483e-22,3.26981e-24,4.44263e-27,3.57806e-24,7.85031e-11,2.83788e-21,6.48077e-25,9.38612e-31,1.24648e-25,0.314104,,,4.09552e+21,3.187e+06,0.15,,,0.822565,0.822565,2.25483e-22,3.26981e-24,4.44263e-27,3.57806e-24,7.85031e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0035806,565490,2.04776e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,8.02495e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2356,637401,9.08121e-23,2.07385e-26,3.00356e-32,3.98874e-27,0.0100513,637401,4.50996e-10,5.33937e-23,8.39528e-25,8.74697e-28,1.47559e-25,3.29132e-12,0.107854,2.3913,0.0376581,4.0142e-05,0.006619,7.60221e+08,2.26194e+06,1.39952e-16,2.20052e-18,2.2927e-21,3.86772e-19,8.62699e-06,113097,0.119565,0.0018829,2.0071e-06,0.00033095,3.80111e+07,113097,2.35492e+21,,5.5989e-17,8.80335e-19,9.17214e-22,1.54731e-19,3.4513e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.35492e+21,2.35492e+21,3.53239e+20,3.53239e+20,9672.4,483620,2.35492e+21,2.35492e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.54061e-22,1.03692e-25,1.50178e-31,1.99437e-26,0.0502566,,1,,,2.3913,0.0376581,4.0142e-05,0.006619,7.60221e+08,8.24224e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.372,21.372,5.6845,16.0821,0.378633,-1.42414,-4.3964,-2.17921,8.88094,6.35448,8.88223,8.78396e-23,1.38113e-24,1.43899e-27,2.42753e-25,5.41464e-12,0.177435,5.44894e+06,272447,524304,4.54061e-22,1.03692e-25,1.50178e-31,1.99437e-26,0.0502566,,1.89881e-22,2.75352e-24,3.74116e-27,3.0131e-24,6.61078e-11,2.2703e-21,5.18462e-25,7.50889e-31,9.97186e-26,0.251283,,,4.70985e+21,3.187e+06,0.15,,,0.822565,0.822565,1.89881e-22,2.75352e-24,3.74116e-27,3.0131e-24,6.61078e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00357446,565490,2.35492e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,7.62483e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2357,637401,7.26497e-23,1.65908e-26,2.40285e-32,3.191e-27,0.00804105,637401,4.50996e-10,4.49631e-23,7.06971e-25,7.36587e-28,1.2426e-25,2.77163e-12,0.107854,2.27173,0.0357752,3.81349e-05,0.00628805,7.2221e+08,2.26194e+06,1.17854e-16,1.85307e-18,1.9307e-21,3.25702e-19,7.26483e-06,113097,0.113587,0.00178876,1.90675e-06,0.000314403,3.61105e+07,113097,2.70816e+21,,4.71487e-17,7.41335e-19,7.72391e-22,1.303e-19,2.90636e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.70816e+21,2.70816e+21,4.06224e+20,4.06224e+20,9865.85,493293,2.70816e+21,2.70816e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.63249e-22,8.29539e-26,1.20142e-31,1.5955e-26,0.0402053,,1,,,2.27173,0.0357752,3.81349e-05,0.00628805,7.2221e+08,9.47857e+20,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.4327,21.4327,5.6931,16.0821,0.356357,-1.44642,-4.41868,-2.20148,8.85866,6.35448,8.86002,7.39702e-23,1.16306e-24,1.21178e-27,2.04424e-25,4.5597e-12,0.177435,5.44894e+06,272447,524304,3.63249e-22,8.29539e-26,1.20142e-31,1.5955e-26,0.0402053,,1.59899e-22,2.31875e-24,3.15045e-27,2.53735e-24,5.56698e-11,1.81624e-21,4.14769e-25,6.00711e-31,7.97749e-26,0.201026,,,5.41633e+21,3.187e+06,0.15,,,0.822565,0.822565,1.59899e-22,2.31875e-24,3.15045e-27,2.53735e-24,5.56698e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00356928,565490,2.70816e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,7.24472e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2358,637401,5.81198e-23,1.32726e-26,1.92228e-32,2.5528e-27,0.00643284,637401,4.50996e-10,3.78637e-23,5.95344e-25,6.20284e-28,1.0464e-25,2.33401e-12,0.107854,2.15815,0.0339864,3.62282e-05,0.00597365,6.861e+08,2.26194e+06,9.92459e-17,1.56048e-18,1.62585e-21,2.74276e-19,6.11775e-06,113097,0.107907,0.00169932,1.81141e-06,0.000298682,3.4305e+07,113097,3.11439e+21,,3.97041e-17,6.24282e-19,6.50434e-22,1.09726e-19,2.44746e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.11439e+21,3.11439e+21,4.67158e+20,4.67158e+20,10063.2,503158,3.11439e+21,3.11439e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.90599e-22,6.63631e-26,9.61138e-32,1.2764e-26,0.0321642,,1,,,2.15815,0.0339864,3.62282e-05,0.00597365,6.861e+08,1.09004e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.4934,21.4934,5.7017,16.0821,0.334081,-1.46869,-4.44095,-2.22376,8.83639,6.35448,8.83782,6.22907e-23,9.79419e-25,1.02045e-27,1.72146e-25,3.83975e-12,0.177435,5.44894e+06,272447,524304,2.90599e-22,6.63631e-26,9.61138e-32,1.2764e-26,0.0321642,,1.34652e-22,1.95264e-24,2.65301e-27,2.13671e-24,4.68798e-11,1.45299e-21,3.31816e-25,4.80569e-31,6.38199e-26,0.160821,,,6.22877e+21,3.187e+06,0.15,,,0.822565,0.822565,1.34652e-22,1.95264e-24,2.65301e-27,2.13671e-24,4.68798e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00356492,565490,3.11439e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,6.88361e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2359,637401,4.64958e-23,1.06181e-26,1.53782e-32,2.04224e-27,0.00514627,637401,4.50996e-10,3.18852e-23,5.01342e-25,5.22344e-28,8.81179e-26,1.96548e-12,0.107854,2.05024,0.0322871,3.44168e-05,0.00567497,6.51795e+08,2.26194e+06,8.35755e-17,1.31409e-18,1.36914e-21,2.30969e-19,5.15179e-06,113097,0.102512,0.00161436,1.72084e-06,0.000283748,3.25897e+07,113097,3.58155e+21,,3.34351e-17,5.25711e-19,5.47734e-22,9.24011e-20,2.06102e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.58155e+21,3.58155e+21,5.37232e+20,5.37232e+20,10264.4,513222,3.58155e+21,3.58155e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.32479e-22,5.30905e-26,7.68911e-32,1.02112e-26,0.0257314,,1,,,2.05024,0.0322871,3.44168e-05,0.00567497,6.51795e+08,1.25354e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.5541,21.5541,5.7103,16.0821,0.311804,-1.49097,-4.46323,-2.24604,8.81411,6.35448,8.81562,5.24553e-23,8.24774e-25,8.59325e-28,1.44965e-25,3.23347e-12,0.177435,5.44894e+06,272447,524304,2.32479e-22,5.30905e-26,7.68911e-32,1.02112e-26,0.0257314,,1.13391e-22,1.64432e-24,2.23412e-27,1.79934e-24,3.94777e-11,1.1624e-21,2.65452e-25,3.84455e-31,5.10559e-26,0.128657,,,7.16309e+21,3.187e+06,0.15,,,0.822565,0.822565,1.13391e-22,1.64432e-24,2.23412e-27,1.79934e-24,3.94777e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00356125,565490,3.58155e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,6.54056e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2360,637401,3.71967e-23,8.49448e-27,1.23026e-32,1.63379e-27,0.00411702,637401,4.50996e-10,2.68507e-23,4.22183e-25,4.39869e-28,7.42045e-26,1.65514e-12,0.107854,1.94773,0.0306727,3.26959e-05,0.00539122,6.19205e+08,2.26194e+06,7.03793e-17,1.1066e-18,1.15296e-21,1.945e-19,4.33835e-06,113097,0.0973863,0.00153364,1.6348e-06,0.000269561,3.09602e+07,113097,4.11878e+21,,2.81558e-17,4.42704e-19,4.6125e-22,7.78114e-20,1.73559e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.11878e+21,4.11878e+21,6.17817e+20,6.17817e+20,10469.7,523486,4.11878e+21,4.11878e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.85983e-22,4.24724e-26,6.15128e-32,8.16895e-27,0.0205851,,1,,,1.94773,0.0306727,3.26959e-05,0.00539122,6.19205e+08,1.44157e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.6148,21.6148,5.71891,16.0821,0.289528,-1.51325,-4.48551,-2.26831,8.79183,6.35448,8.79342,4.41729e-23,6.94546e-25,7.23642e-28,1.22076e-25,2.72292e-12,0.177435,5.44894e+06,272447,524304,1.85983e-22,4.24724e-26,6.15128e-32,8.16895e-27,0.0205851,,9.54874e-23,1.38469e-24,1.88136e-27,1.51523e-24,3.32444e-11,9.29916e-22,2.12362e-25,3.07564e-31,4.08447e-26,0.102925,,,8.23755e+21,3.187e+06,0.15,,,0.822565,0.822565,9.54874e-23,1.38469e-24,1.88136e-27,1.51523e-24,3.32444e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00355816,565490,4.11878e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,6.21467e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2361,637401,2.97573e-23,6.79558e-27,9.84206e-33,1.30703e-27,0.00329361,637401,4.50996e-10,2.26111e-23,3.55523e-25,3.70416e-28,6.2488e-26,1.3938e-12,0.107854,1.85034,0.0291391,3.10611e-05,0.00512166,5.88245e+08,2.26194e+06,5.92668e-17,9.31873e-19,9.70911e-22,1.6379e-19,3.65335e-06,113097,0.092517,0.00145696,1.55306e-06,0.000256083,2.94122e+07,113097,4.73659e+21,,2.37102e-17,3.72804e-19,3.88421e-22,6.55254e-20,1.46155e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.73659e+21,4.73659e+21,7.10489e+20,7.10489e+20,10679.1,533956,4.73659e+21,4.73659e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.48787e-22,3.39779e-26,4.92103e-32,6.53516e-27,0.0164681,,1,,,1.85034,0.0291391,3.10611e-05,0.00512166,5.88245e+08,1.65781e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.6755,21.6755,5.72751,16.0821,0.267251,-1.53552,-4.50778,-2.29059,8.76956,6.35448,8.77122,3.71982e-23,5.84881e-25,6.09383e-28,1.02801e-25,2.29299e-12,0.177435,5.44894e+06,272447,524304,1.48787e-22,3.39779e-26,4.92103e-32,6.53516e-27,0.0164681,,8.04104e-23,1.16606e-24,1.5843e-27,1.27599e-24,2.79953e-11,7.43933e-22,1.6989e-25,2.46051e-31,3.26758e-26,0.0823404,,,9.47319e+21,3.187e+06,0.15,,,0.822565,0.822565,8.04104e-23,1.16606e-24,1.5843e-27,1.27599e-24,2.79953e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00355556,565490,4.73659e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,5.90507e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2362,637401,2.38059e-23,5.43647e-27,7.87364e-33,1.04563e-27,0.00263489,637401,4.50996e-10,1.90409e-23,2.99387e-25,3.11929e-28,5.26215e-26,1.17373e-12,0.107854,1.75782,0.0276822,2.95081e-05,0.00486557,5.58832e+08,2.26194e+06,4.99089e-17,7.84735e-19,8.17609e-22,1.37928e-19,3.0765e-06,113097,0.0878911,0.00138411,1.4754e-06,0.000243279,2.79416e+07,113097,5.44708e+21,,1.99665e-17,3.1394e-19,3.27091e-22,5.51793e-20,1.23078e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.44708e+21,5.44708e+21,8.17062e+20,8.17062e+20,10892.7,544635,5.44708e+21,5.44708e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.19029e-22,2.71823e-26,3.93682e-32,5.22813e-27,0.0131745,,1,,,1.75782,0.0276822,2.95081e-05,0.00486557,5.58832e+08,1.90648e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.7362,21.7362,5.73611,16.0821,0.244975,-1.5578,-4.53006,-2.31287,8.74728,6.35448,8.74904,3.13248e-23,4.92531e-25,5.13164e-28,8.65692e-26,1.93094e-12,0.177435,5.44894e+06,272447,524304,1.19029e-22,2.71823e-26,3.93682e-32,5.22813e-27,0.0131745,,6.7714e-23,9.81944e-25,1.33415e-27,1.07451e-24,2.3575e-11,5.95146e-22,1.35912e-25,1.96841e-31,2.61406e-26,0.0658723,,,1.08942e+22,3.187e+06,0.15,,,0.822565,0.822565,6.7714e-23,9.81944e-25,1.33415e-27,1.07451e-24,2.3575e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00355337,565490,5.44708e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,5.61094e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2363,637401,1.90447e-23,4.34917e-27,6.29892e-33,8.365e-28,0.00210791,637401,4.50996e-10,1.60345e-23,2.52116e-25,2.62677e-28,4.43128e-26,9.88403e-13,0.107854,1.66993,0.026298,2.80327e-05,0.0046223,5.30891e+08,2.26194e+06,4.20285e-17,6.6083e-19,6.88513e-22,1.1615e-19,2.59074e-06,113097,0.0834966,0.0013149,1.40163e-06,0.000231115,2.65445e+07,113097,6.26415e+21,,1.68139e-17,2.6437e-19,2.75445e-22,4.64668e-20,1.03645e-06,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.26415e+21,6.26415e+21,9.39622e+20,9.39622e+20,11110.6,555528,6.26415e+21,6.26415e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.52234e-23,2.17459e-26,3.14946e-32,4.1825e-27,0.0105396,,1,,,1.66993,0.026298,2.80327e-05,0.0046223,5.30891e+08,2.19245e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.7969,21.7969,5.74471,16.0821,0.222699,-1.58008,-4.55234,-2.33514,8.72501,6.35448,8.72685,2.63788e-23,4.14763e-25,4.32138e-28,7.29004e-26,1.62605e-12,0.177435,5.44894e+06,272447,524304,9.52234e-23,2.17459e-26,3.14946e-32,4.1825e-27,0.0105396,,5.70224e-23,8.269e-25,1.1235e-27,9.04854e-25,1.98526e-11,4.76117e-22,1.08729e-25,1.57473e-31,2.09125e-26,0.0526978,,,1.25283e+22,3.187e+06,0.15,,,0.822565,0.822565,5.70224e-23,8.269e-25,1.1235e-27,9.04854e-25,1.98526e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00355152,565490,6.26415e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,5.33153e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2364,637401,1.52357e-23,3.47934e-27,5.03913e-33,6.692e-28,0.00168633,637401,4.50996e-10,1.35027e-23,2.12308e-25,2.21202e-28,3.73161e-26,8.3234e-13,0.107854,1.58644,0.0249831,2.6631e-05,0.00439118,5.04346e+08,2.26194e+06,3.53924e-17,5.56488e-19,5.798e-22,9.78105e-20,2.18168e-06,113097,0.0793218,0.00124916,1.33155e-06,0.000219559,2.52173e+07,113097,7.20377e+21,,1.4159e-17,2.22628e-19,2.31954e-22,3.91299e-20,8.72798e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.20377e+21,7.20377e+21,1.08057e+21,1.08057e+21,11332.8,566638,7.20377e+21,7.20377e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.61787e-23,1.73967e-26,2.51957e-32,3.346e-27,0.00843165,,1,,,1.58644,0.0249831,2.6631e-05,0.00439118,5.04346e+08,2.52132e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.8576,21.8576,5.75331,16.0821,0.200422,-1.60235,-4.57461,-2.35742,8.70273,6.35448,8.70467,2.22137e-23,3.49274e-25,3.63906e-28,6.13898e-26,1.36931e-12,0.177435,5.44894e+06,272447,524304,7.61787e-23,1.73967e-26,2.51957e-32,3.346e-27,0.00843165,,4.80188e-23,6.96337e-25,9.46101e-28,7.61982e-25,1.6718e-11,3.80894e-22,8.69834e-26,1.25978e-31,1.673e-26,0.0421583,,,1.44075e+22,3.187e+06,0.15,,,0.822565,0.822565,4.80188e-23,6.96337e-25,9.46101e-28,7.61982e-25,1.6718e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354997,565490,7.20377e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,5.06608e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2365,637401,1.21886e-23,2.78347e-27,4.03131e-33,5.3536e-28,0.00134906,637401,4.50996e-10,1.13707e-23,1.78786e-25,1.86275e-28,3.14241e-26,7.00918e-13,0.107854,1.50711,0.023734,2.52995e-05,0.00417162,4.79129e+08,2.26194e+06,2.98042e-17,4.68622e-19,4.88253e-22,8.23668e-20,1.8372e-06,113097,0.0753557,0.0011867,1.26497e-06,0.000208581,2.39564e+07,113097,8.28433e+21,,1.19234e-17,1.87476e-19,1.9533e-22,3.29515e-20,7.34987e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.28433e+21,8.28433e+21,1.24265e+21,1.24265e+21,11559.4,577971,8.28433e+21,8.28433e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.0943e-23,1.39174e-26,2.01565e-32,2.6768e-27,0.00674532,,1,,,1.50711,0.023734,2.52995e-05,0.00417162,4.79129e+08,2.89952e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.9183,21.9183,5.76191,16.0821,0.178146,-1.62463,-4.59689,-2.3797,8.68045,6.35448,8.6825,1.87063e-23,2.94126e-25,3.06447e-28,5.16967e-26,1.1531e-12,0.177435,5.44894e+06,272447,524304,6.0943e-23,1.39174e-26,2.01565e-32,2.6768e-27,0.00674532,,4.04369e-23,5.86389e-25,7.96717e-28,6.41669e-25,1.40783e-11,3.04715e-22,6.95868e-26,1.00783e-31,1.3384e-26,0.0337266,,,1.65687e+22,3.187e+06,0.15,,,0.822565,0.822565,4.04369e-23,5.86389e-25,7.96717e-28,6.41669e-25,1.40783e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354866,565490,8.28433e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,4.81391e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2366,637401,9.75088e-24,2.22678e-27,3.22504e-33,4.28288e-28,0.00107925,637401,4.50996e-10,9.57533e-24,1.50556e-25,1.56863e-28,2.64624e-26,5.90246e-13,0.107854,1.43176,0.0225473,2.40345e-05,0.00396304,4.55172e+08,2.26194e+06,2.50982e-17,3.94629e-19,4.1116e-22,6.93615e-20,1.54712e-06,113097,0.0715879,0.00112736,1.20173e-06,0.000198152,2.27586e+07,113097,9.52698e+21,,1.00408e-17,1.57874e-19,1.64488e-22,2.77486e-20,6.18937e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.52698e+21,9.52698e+21,1.42905e+21,1.42905e+21,11790.6,589530,9.52698e+21,9.52698e+21,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.87544e-23,1.11339e-26,1.61252e-32,2.14144e-27,0.00539626,,1,,,1.43176,0.0225473,2.40345e-05,0.00396304,4.55172e+08,3.33444e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,21.979,21.979,5.77051,16.0821,0.155869,-1.64691,-4.61916,-2.40197,8.65818,6.35448,8.66033,1.57527e-23,2.47685e-25,2.58061e-28,4.35341e-26,9.71033e-13,0.177435,5.44894e+06,272447,524304,4.87544e-23,1.11339e-26,1.61252e-32,2.14144e-27,0.00539626,,3.40521e-23,4.93801e-25,6.7092e-28,5.40353e-25,1.18554e-11,2.43772e-22,5.56694e-26,8.06261e-32,1.07072e-26,0.0269813,,,1.9054e+22,3.187e+06,0.15,,,0.822565,0.822565,3.40521e-23,4.93801e-25,6.7092e-28,5.40353e-25,1.18554e-11,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354756,565490,9.52698e+21,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,4.57434e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2367,637401,7.8007e-24,1.78142e-27,2.58004e-33,3.42631e-28,0.000863401,637401,4.50996e-10,8.06344e-24,1.26784e-25,1.32095e-28,2.22841e-26,4.9705e-13,0.107854,1.36017,0.0214199,2.28328e-05,0.00376489,4.32414e+08,2.26194e+06,2.11354e-17,3.32319e-19,3.4624e-22,5.84097e-20,1.30283e-06,113097,0.0680085,0.001071,1.14164e-06,0.000188244,2.16207e+07,113097,1.0956e+22,,8.45538e-18,1.32947e-19,1.38516e-22,2.33673e-20,5.2121e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.0956e+22,1.0956e+22,1.6434e+21,1.6434e+21,12026.4,601321,1.0956e+22,1.0956e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.90035e-23,8.9071e-27,1.29002e-32,1.71315e-27,0.00431701,,1,,,1.36017,0.0214199,2.28328e-05,0.00376489,4.32414e+08,3.83461e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.0397,22.0397,5.77911,16.0821,0.133593,-1.66918,-4.64144,-2.42425,8.6359,6.35448,8.63817,1.32654e-23,2.08577e-25,2.17314e-28,3.66603e-26,8.17712e-13,0.177435,5.44894e+06,272447,524304,3.90035e-23,8.9071e-27,1.29002e-32,1.71315e-27,0.00431701,,2.86755e-23,4.15833e-25,5.64985e-28,4.55034e-25,9.98351e-12,1.95018e-22,4.45355e-26,6.45009e-32,8.56576e-27,0.021585,,,2.19121e+22,3.187e+06,0.15,,,0.822565,0.822565,2.86755e-23,4.15833e-25,5.64985e-28,4.55034e-25,9.98351e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354663,565490,1.0956e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,4.34676e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2368,637401,6.24056e-24,1.42514e-27,2.06403e-33,2.74104e-28,0.000690721,637401,4.50996e-10,6.79026e-24,1.06766e-25,1.11238e-28,1.87656e-26,4.18568e-13,0.107854,1.29216,0.0203489,2.16911e-05,0.00357664,4.10793e+08,2.26194e+06,1.77982e-17,2.79847e-19,2.91571e-22,4.91871e-20,1.09712e-06,113097,0.0646081,0.00101745,1.08456e-06,0.000178832,2.05397e+07,113097,1.25994e+22,,7.12032e-18,1.11955e-19,1.16645e-22,1.96777e-20,4.38914e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.25994e+22,1.25994e+22,1.88992e+21,1.88992e+21,12266.9,613347,1.25994e+22,1.25994e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.12028e-23,7.12568e-27,1.03201e-32,1.37052e-27,0.00345361,,1,,,1.29216,0.0203489,2.16911e-05,0.00357664,4.10793e+08,4.4098e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.1004,22.1004,5.78771,16.0821,0.111317,-1.69146,-4.66372,-2.44652,8.61362,6.35448,8.61601,1.11709e-23,1.75644e-25,1.83002e-28,3.08718e-26,6.88599e-13,0.177435,5.44894e+06,272447,524304,3.12028e-23,7.12568e-27,1.03201e-32,1.37052e-27,0.00345361,,2.41478e-23,3.50175e-25,4.75777e-28,3.83187e-25,8.40716e-12,1.56014e-22,3.56284e-26,5.16007e-32,6.85261e-27,0.017268,,,2.51989e+22,3.187e+06,0.15,,,0.822565,0.822565,2.41478e-23,3.50175e-25,4.75777e-28,3.83187e-25,8.40716e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354585,565490,1.25994e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,4.13055e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2369,637401,4.99245e-24,1.14011e-27,1.65122e-33,2.19284e-28,0.000552577,637401,4.50996e-10,5.71811e-24,8.9908e-26,9.36744e-29,1.58026e-26,3.52478e-13,0.107854,1.22755,0.0193315,2.06066e-05,0.00339781,3.90253e+08,2.26194e+06,1.4988e-17,2.35661e-19,2.45533e-22,4.14207e-20,9.23894e-07,113097,0.0613777,0.000966574,1.03033e-06,0.000169891,1.95127e+07,113097,1.44893e+22,,5.99606e-18,9.42782e-20,9.82276e-23,1.65707e-20,3.69611e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.44893e+22,1.44893e+22,2.1734e+21,2.1734e+21,12512.3,625614,1.44893e+22,1.44893e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.49623e-23,5.70055e-27,8.25611e-33,1.09642e-27,0.00276288,,1,,,1.22755,0.0193315,2.06066e-05,0.00339781,3.90253e+08,5.07127e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.161,22.161,5.79631,16.0821,0.0890403,-1.71373,-4.68599,-2.4688,8.59135,6.35448,8.59386,9.40705e-24,1.4791e-25,1.54107e-28,2.59973e-26,5.79873e-13,0.177435,5.44894e+06,272447,524304,2.49623e-23,5.70055e-27,8.25611e-33,1.09642e-27,0.00276288,,2.0335e-23,2.94884e-25,4.00654e-28,3.22683e-25,7.07972e-12,1.24811e-22,2.85027e-26,4.12806e-32,5.48209e-27,0.0138144,,,2.89787e+22,3.187e+06,0.15,,,0.822565,0.822565,2.0335e-23,2.94884e-25,4.00654e-28,3.22683e-25,7.07972e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354519,565490,1.44893e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,3.92515e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2370,637401,3.99396e-24,9.12088e-28,1.32098e-33,1.75427e-28,0.000442061,637401,4.50996e-10,4.81525e-24,7.5712e-26,7.88837e-29,1.33074e-26,2.96824e-13,0.107854,1.16618,0.0183649,1.95763e-05,0.00322792,3.70741e+08,2.26194e+06,1.26214e-17,1.98451e-19,2.06765e-22,3.48806e-20,7.78016e-07,113097,0.0583088,0.000918245,9.78813e-07,0.000161396,1.8537e+07,113097,1.66628e+22,,5.04931e-18,7.93921e-20,8.2718e-23,1.39543e-20,3.11252e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.66628e+22,1.66628e+22,2.49941e+21,2.49941e+21,12762.5,638127,1.66628e+22,1.66628e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.99698e-23,4.56044e-27,6.60489e-33,8.77134e-28,0.00221031,,1,,,1.16618,0.0183649,1.95763e-05,0.00322792,3.70741e+08,5.83196e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.2217,22.2217,5.80491,16.0821,0.0667639,-1.73601,-4.70827,-2.49108,8.56907,6.35448,8.57171,7.92172e-24,1.24556e-25,1.29774e-28,2.18925e-26,4.88314e-13,0.177435,5.44894e+06,272447,524304,1.99698e-23,4.56044e-27,6.60489e-33,8.77134e-28,0.00221031,,1.71242e-23,2.48323e-25,3.37393e-28,2.71733e-25,5.96187e-12,9.9849e-23,2.28022e-26,3.30245e-32,4.38567e-27,0.0110515,,,3.33255e+22,3.187e+06,0.15,,,0.822565,0.822565,1.71242e-23,2.48323e-25,3.37393e-28,2.71733e-25,5.96187e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354463,565490,1.66628e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,3.73003e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2371,637401,3.19517e-24,7.2967e-28,1.05678e-33,1.40341e-28,0.000353649,637401,4.50996e-10,4.05495e-24,6.37574e-26,6.64284e-29,1.12063e-26,2.49957e-13,0.107854,1.10787,0.0174467,1.85974e-05,0.00306653,3.52204e+08,2.26194e+06,1.06286e-17,1.67117e-19,1.74118e-22,2.93731e-20,6.55171e-07,113097,0.0553933,0.000872333,9.29872e-07,0.000153326,1.76102e+07,113097,1.91622e+22,,4.25205e-18,6.68565e-20,6.96573e-23,1.1751e-20,2.62107e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.91622e+22,1.91622e+22,2.87432e+21,2.87432e+21,13017.8,650889,1.91622e+22,1.91622e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.59758e-23,3.64835e-27,5.28391e-33,7.01707e-28,0.00176825,,1,,,1.10787,0.0174467,1.85974e-05,0.00306653,3.52204e+08,6.70676e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.2824,22.2824,5.81351,16.0821,0.0444875,-1.75829,-4.73055,-2.51335,8.54679,6.35448,8.54957,6.67092e-24,1.04889e-25,1.09283e-28,1.84358e-26,4.11212e-13,0.177435,5.44894e+06,272447,524304,1.59758e-23,3.64835e-27,5.28391e-33,7.01707e-28,0.00176825,,1.44204e-23,2.09115e-25,2.8412e-28,2.28828e-25,5.02052e-12,7.98792e-23,1.82418e-26,2.64196e-32,3.50854e-27,0.00884123,,,3.83243e+22,3.187e+06,0.15,,,0.822565,0.822565,1.44204e-23,2.09115e-25,2.8412e-28,2.28828e-25,5.02052e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354417,565490,1.91622e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,3.54466e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2372,637401,2.55613e-24,5.83736e-28,8.45426e-34,1.12273e-28,0.000282919,637401,4.50996e-10,3.4147e-24,5.36905e-26,5.59397e-29,9.43685e-27,2.1049e-13,0.107854,1.05247,0.0165743,1.76676e-05,0.0029132,3.34594e+08,2.26194e+06,8.95038e-18,1.4073e-19,1.46625e-22,2.47353e-20,5.51723e-07,113097,0.0526237,0.000828716,8.83379e-07,0.00014566,1.67297e+07,113097,2.20365e+22,,3.58068e-18,5.63002e-20,5.86588e-23,9.89555e-21,2.20721e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.20365e+22,2.20365e+22,3.30547e+21,3.30547e+21,13278.1,663907,2.20365e+22,2.20365e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.27807e-23,2.91868e-27,4.22713e-33,5.61366e-28,0.0014146,,1,,,1.05247,0.0165743,1.76676e-05,0.0029132,3.34594e+08,7.71277e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.3431,22.3431,5.82211,16.0821,0.0222111,-1.78056,-4.75282,-2.53563,8.52452,6.35448,8.52744,5.61762e-24,8.83279e-26,9.20281e-29,1.55249e-26,3.46284e-13,0.177435,5.44894e+06,272447,524304,1.27807e-23,2.91868e-27,4.22713e-33,5.61366e-28,0.0014146,,1.21435e-23,1.76096e-25,2.39259e-28,1.92697e-25,4.22781e-12,6.39034e-23,1.45934e-26,2.11357e-32,2.80683e-27,0.00707298,,,4.4073e+22,3.187e+06,0.15,,,0.822565,0.822565,1.21435e-23,1.76096e-25,2.39259e-28,1.92697e-25,4.22781e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354377,565490,2.20365e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,3.36855e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2373,637401,2.04491e-24,4.66989e-28,6.76341e-34,8.98185e-29,0.000226335,637401,4.50996e-10,2.87553e-24,4.5213e-26,4.71071e-29,7.94682e-27,1.77255e-13,0.107854,0.99985,0.0157456,1.67842e-05,0.00276754,3.17864e+08,2.26194e+06,7.53717e-18,1.1851e-19,1.23474e-22,2.08297e-20,4.64609e-07,113097,0.0499925,0.000787281,8.3921e-07,0.000138377,1.58932e+07,113097,2.5342e+22,,3.01531e-18,4.74107e-20,4.93968e-23,8.33309e-21,1.85871e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.5342e+22,2.5342e+22,3.80129e+21,3.80129e+21,13543.7,677185,2.5342e+22,2.5342e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.02245e-23,2.33494e-27,3.3817e-33,4.49093e-28,0.00113168,,1,,,0.99985,0.0157456,1.67842e-05,0.00276754,3.17864e+08,8.86969e+21,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.4038,22.4038,5.83071,16.0821,-6.5269e-05,-1.80284,-4.7751,-2.55791,8.50224,6.35448,8.50532,4.73063e-24,7.43814e-26,7.74973e-29,1.30736e-26,2.91607e-13,0.177435,5.44894e+06,272447,524304,1.02245e-23,2.33494e-27,3.3817e-33,4.49093e-28,0.00113168,,1.02261e-23,1.48292e-25,2.01481e-28,1.62272e-25,3.56026e-12,5.11227e-23,1.16747e-26,1.69085e-32,2.24546e-27,0.00565839,,,5.06839e+22,3.187e+06,0.15,,,0.822565,0.822565,1.02261e-23,1.48292e-25,2.01481e-28,1.62272e-25,3.56026e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354344,565490,2.5342e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,3.20126e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2374,637401,1.63593e-24,3.73591e-28,5.41073e-34,7.18548e-29,0.000181068,637401,4.50996e-10,2.4215e-24,3.80741e-26,3.96691e-29,6.69206e-27,1.49267e-13,0.107854,0.949857,0.0149583,1.5945e-05,0.00262916,3.01971e+08,2.26194e+06,6.34709e-18,9.97975e-20,1.03978e-22,1.75408e-20,3.9125e-07,113097,0.0474929,0.000747917,7.97249e-07,0.000131458,1.50985e+07,113097,2.91433e+22,,2.5392e-18,3.99248e-20,4.15973e-23,7.01734e-21,1.56523e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.91433e+22,2.91433e+22,4.37149e+21,4.37149e+21,13814.6,690729,2.91433e+22,2.91433e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.17963e-24,1.86796e-27,2.70536e-33,3.59274e-28,0.000905342,,1,,,0.949857,0.0149583,1.5945e-05,0.00262916,3.01971e+08,1.02001e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.4645,22.4645,5.83931,16.0821,-0.0223417,-1.82512,-4.79738,-2.58018,8.47996,6.35448,8.48321,3.98369e-24,6.26369e-26,6.52609e-29,1.10093e-26,2.45564e-13,0.177435,5.44894e+06,272447,524304,8.17963e-24,1.86796e-27,2.70536e-33,3.59274e-28,0.000905342,,8.61143e-24,1.24877e-25,1.69669e-28,1.3665e-25,2.99811e-12,4.08982e-23,9.33978e-27,1.35268e-32,1.79637e-27,0.00452671,,,5.82865e+22,3.187e+06,0.15,,,0.822565,0.822565,8.61143e-24,1.24877e-25,1.69669e-28,1.3665e-25,2.99811e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354316,565490,2.91433e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,3.04233e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2375,637401,1.30874e-24,2.98873e-28,4.32858e-34,5.74839e-29,0.000144855,637401,4.50996e-10,2.03916e-24,3.20624e-26,3.34056e-29,5.63542e-27,1.25699e-13,0.107854,0.902364,0.0142104,1.51477e-05,0.0024977,2.86872e+08,2.26194e+06,5.34491e-18,8.404e-20,8.75606e-23,1.47712e-20,3.29473e-07,113097,0.0451182,0.000710521,7.57387e-07,0.000124885,1.43436e+07,113097,3.35147e+22,,2.13828e-18,3.36209e-20,3.50293e-23,5.90934e-21,1.31809e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.35147e+22,3.35147e+22,5.02721e+21,5.02721e+21,14090.9,704543,3.35147e+22,3.35147e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.5437e-24,1.49436e-27,2.16429e-33,2.87419e-28,0.000724274,,1,,,0.902364,0.0142104,1.51477e-05,0.0024977,2.86872e+08,1.17302e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.5252,22.5252,5.84791,16.0821,-0.0446181,-1.84739,-4.81965,-2.60246,8.45769,6.35448,8.4611,3.35468e-24,5.27469e-26,5.49565e-29,9.271e-27,2.06791e-13,0.177435,5.44894e+06,272447,524304,6.5437e-24,1.49436e-27,2.16429e-33,2.87419e-28,0.000724274,,7.25173e-24,1.0516e-25,1.42879e-28,1.15073e-25,2.52473e-12,3.27185e-23,7.47182e-27,1.08215e-32,1.4371e-27,0.00362137,,,6.70295e+22,3.187e+06,0.15,,,0.822565,0.822565,7.25173e-24,1.0516e-25,1.42879e-28,1.15073e-25,2.52473e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354293,565490,3.35147e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.89134e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2376,637401,1.04699e-24,2.39098e-28,3.46287e-34,4.59871e-29,0.000115884,637401,4.50996e-10,1.71719e-24,2.69999e-26,2.8131e-29,4.74562e-27,1.05852e-13,0.107854,0.857246,0.0134999,1.43903e-05,0.00237282,2.72529e+08,2.26194e+06,4.50098e-18,7.07705e-20,7.37352e-23,1.24389e-20,2.77451e-07,113097,0.0428623,0.000674995,7.19517e-07,0.000118641,1.36264e+07,113097,3.8542e+22,,1.80065e-18,2.83123e-20,2.94984e-23,4.97629e-21,1.10997e-07,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.8542e+22,3.8542e+22,5.78129e+21,5.78129e+21,14372.7,718634,3.8542e+22,3.8542e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.23496e-24,1.19549e-27,1.73143e-33,2.29935e-28,0.000579419,,1,,,0.857246,0.0134999,1.43903e-05,0.00237282,2.72529e+08,1.34897e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.5859,22.5859,5.85651,16.0821,-0.0668945,-1.86967,-4.84193,-2.62474,8.43541,6.35448,8.439,2.825e-24,4.44184e-26,4.62792e-29,7.80716e-27,1.7414e-13,0.177435,5.44894e+06,272447,524304,5.23496e-24,1.19549e-27,1.73143e-33,2.29935e-28,0.000579419,,6.10672e-24,8.85556e-26,1.20319e-28,9.69039e-26,2.12608e-12,2.61748e-23,5.97746e-27,8.65716e-33,1.14968e-27,0.00289709,,,7.70839e+22,3.187e+06,0.15,,,0.822565,0.822565,6.10672e-24,8.85556e-26,1.20319e-28,9.69039e-26,2.12608e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354273,565490,3.8542e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.7479e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2377,637401,8.37594e-25,1.91279e-28,2.77029e-34,3.67897e-29,9.2707e-05,637401,4.50996e-10,1.44605e-24,2.27368e-26,2.36893e-29,3.99631e-27,8.91381e-14,0.107854,0.814384,0.0128249,1.36708e-05,0.00225418,2.58902e+08,2.26194e+06,3.7903e-18,5.95962e-20,6.20928e-23,1.04749e-20,2.33643e-07,113097,0.0407192,0.000641245,6.83542e-07,0.000112709,1.29451e+07,113097,4.43233e+22,,1.51634e-18,2.3842e-20,2.48408e-23,4.19056e-21,9.34709e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.43233e+22,4.43233e+22,6.64849e+21,6.64849e+21,14660.1,733007,4.43233e+22,4.43233e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.18797e-24,9.56393e-28,1.38515e-33,1.83948e-28,0.000463535,,1,,,0.814384,0.0128249,1.36708e-05,0.00225418,2.58902e+08,1.55131e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.6466,22.6466,5.86511,16.0821,-0.0891708,-1.89195,-4.86421,-2.64701,8.41314,6.35448,8.41691,2.37894e-24,3.7405e-26,3.8972e-29,6.57445e-27,1.46644e-13,0.177435,5.44894e+06,272447,524304,4.18797e-24,9.56393e-28,1.38515e-33,1.83948e-28,0.000463535,,5.1425e-24,7.45731e-26,1.01321e-28,8.16033e-26,1.79039e-12,2.09399e-23,4.78197e-27,6.92573e-33,9.19742e-28,0.00231768,,,8.86465e+22,3.187e+06,0.15,,,0.822565,0.822565,5.1425e-24,7.45731e-26,1.01321e-28,8.16033e-26,1.79039e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354257,565490,4.43233e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.61164e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2378,637401,6.70075e-25,1.53023e-28,2.21623e-34,2.94317e-29,7.41656e-05,637401,4.50996e-10,1.21773e-24,1.91468e-26,1.99489e-29,3.36531e-27,7.50637e-14,0.107854,0.773665,0.0121837,1.29873e-05,0.00214147,2.45957e+08,2.26194e+06,3.19183e-18,5.01863e-20,5.22887e-23,8.82094e-21,1.96752e-07,113097,0.0386832,0.000609183,6.49365e-07,0.000107073,1.22979e+07,113097,5.09717e+22,,1.27692e-18,2.00774e-20,2.09185e-23,3.52889e-21,7.87123e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.09717e+22,5.09717e+22,7.64576e+21,7.64576e+21,14953.3,747667,5.09717e+22,5.09717e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.35038e-24,7.65114e-28,1.10812e-33,1.47159e-28,0.000370828,,1,,,0.773665,0.0121837,1.29873e-05,0.00214147,2.45957e+08,1.78401e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.7073,22.7073,5.87371,16.0821,-0.111447,-1.91422,-4.88648,-2.66929,8.39086,6.35448,8.39483,2.00332e-24,3.14989e-26,3.28185e-29,5.53638e-27,1.2349e-13,0.177435,5.44894e+06,272447,524304,3.35038e-24,7.65114e-28,1.10812e-33,1.47159e-28,0.000370828,,4.33053e-24,6.27984e-26,8.53232e-29,6.87186e-26,1.50769e-12,1.67519e-23,3.82557e-27,5.54058e-33,7.35794e-28,0.00185414,,,1.01943e+23,3.187e+06,0.15,,,0.822565,0.822565,4.33053e-24,6.27984e-26,8.53232e-29,6.87186e-26,1.50769e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354242,565490,5.09717e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.48219e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2379,637401,5.3606e-25,1.22418e-28,1.77299e-34,2.35454e-29,5.93325e-05,637401,4.50996e-10,1.02546e-24,1.61236e-26,1.6799e-29,2.83395e-27,6.32115e-14,0.107854,0.734981,0.0115745,1.23379e-05,0.0020344,2.33659e+08,2.26194e+06,2.68786e-18,4.22622e-20,4.40326e-23,7.42816e-21,1.65686e-07,113097,0.0367491,0.000578724,6.16896e-07,0.00010172,1.1683e+07,113097,5.86175e+22,,1.0753e-18,1.69073e-20,1.76156e-23,2.9717e-21,6.62841e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.86175e+22,5.86175e+22,8.79263e+21,8.79263e+21,15252.4,762620,5.86175e+22,5.86175e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.6803e-24,6.12092e-28,8.86494e-34,1.17727e-28,0.000296662,,1,,,0.734981,0.0115745,1.23379e-05,0.0020344,2.33659e+08,2.05161e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.768,22.768,5.88231,16.0821,-0.133724,-1.9365,-4.90876,-2.69156,8.36858,6.35448,8.37277,1.68701e-24,2.65254e-26,2.76366e-29,4.66221e-27,1.03991e-13,0.177435,5.44894e+06,272447,524304,2.6803e-24,6.12092e-28,8.86494e-34,1.17727e-28,0.000296662,,3.64676e-24,5.28829e-26,7.18511e-29,5.78683e-26,1.26964e-12,1.34015e-23,3.06046e-27,4.43247e-33,5.88635e-28,0.00148331,,,1.17235e+23,3.187e+06,0.15,,,0.822565,0.822565,3.64676e-24,5.28829e-26,7.18511e-29,5.78683e-26,1.26964e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354231,565490,5.86175e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.35921e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2380,637401,4.28848e-25,9.79347e-29,1.41839e-34,1.88363e-29,4.7466e-05,637401,4.50996e-10,8.63541e-25,1.35778e-26,1.41466e-29,2.38648e-27,5.32308e-14,0.107854,0.698232,0.0109957,1.1721e-05,0.00193268,2.21976e+08,2.26194e+06,2.26346e-18,3.55892e-20,3.70801e-23,6.25529e-21,1.39525e-07,113097,0.0349116,0.000549787,5.86051e-07,9.66338e-05,1.10988e+07,113097,6.74101e+22,,9.05516e-19,1.42377e-20,1.48342e-23,2.50248e-21,5.58182e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.74101e+22,6.74101e+22,1.01115e+22,1.01115e+22,15557.5,777873,6.74101e+22,6.74101e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.14424e-24,4.89673e-28,7.09195e-34,9.41816e-29,0.00023733,,1,,,0.698232,0.0109957,1.1721e-05,0.00193268,2.21976e+08,2.35935e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.8287,22.8287,5.89091,16.0821,-0.156,-1.95878,-4.93103,-2.71384,8.34631,6.35448,8.35071,1.42064e-24,2.23372e-26,2.32729e-29,3.92607e-27,8.75716e-14,0.177435,5.44894e+06,272447,524304,2.14424e-24,4.89673e-28,7.09195e-34,9.41816e-29,0.00023733,,3.07096e-24,4.4533e-26,6.05062e-29,4.87312e-26,1.06917e-12,1.07212e-23,2.44837e-27,3.54597e-33,4.70908e-28,0.00118665,,,1.3482e+23,3.187e+06,0.15,,,0.822565,0.822565,3.07096e-24,4.4533e-26,6.05062e-29,4.87312e-26,1.06917e-12,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354221,565490,6.74101e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.24238e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2381,637401,3.43079e-25,7.83477e-29,1.13471e-34,1.50691e-29,3.79728e-05,637401,4.50996e-10,7.27193e-25,1.14339e-26,1.19129e-29,2.00967e-27,4.48259e-14,0.107854,0.663321,0.010446,1.1135e-05,0.00183604,2.10877e+08,2.26194e+06,1.90607e-18,2.99698e-20,3.12253e-23,5.26762e-21,1.17495e-07,113097,0.033166,0.000522298,5.56749e-07,9.18021e-05,1.05439e+07,113097,7.75216e+22,,7.6254e-19,1.19897e-20,1.2492e-23,2.10735e-21,4.70048e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.75216e+22,7.75216e+22,1.16282e+22,1.16282e+22,15868.6,793430,7.75216e+22,7.75217e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.71539e-24,3.91739e-28,5.67356e-34,7.53453e-29,0.000189864,,1,,,0.663321,0.010446,1.1135e-05,0.00183604,2.10877e+08,2.71326e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.8894,22.8894,5.89951,16.0821,-0.178276,-1.98105,-4.95331,-2.73612,8.32403,6.35448,8.32866,1.19633e-24,1.88103e-26,1.95983e-29,3.30617e-27,7.37445e-14,0.177435,5.44894e+06,272447,524304,1.71539e-24,3.91739e-28,5.67356e-34,7.53453e-29,0.000189864,,2.58607e-24,3.75014e-26,5.09526e-29,4.10368e-26,9.00352e-13,8.57696e-24,1.95869e-27,2.83678e-33,3.76726e-28,0.00094932,,,1.55043e+23,3.187e+06,0.15,,,0.822565,0.822565,2.58607e-24,3.75014e-26,5.09526e-29,4.10368e-26,9.00352e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354212,565490,7.75217e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.13139e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2382,637401,2.74463e-25,6.26782e-29,9.07769e-35,1.20552e-29,3.03782e-05,637401,4.50996e-10,6.12373e-25,9.62856e-27,1.00319e-29,1.69235e-27,3.77481e-14,0.107854,0.630155,0.00992366,1.05782e-05,0.00174424,2.00334e+08,2.26194e+06,1.60511e-18,2.52378e-20,2.6295e-23,4.43589e-21,9.8943e-08,113097,0.0315077,0.000496183,5.28911e-07,8.7212e-05,1.00167e+07,113097,8.91499e+22,,6.42139e-19,1.00966e-20,1.05195e-23,1.77461e-21,3.9583e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.91499e+22,8.91499e+22,1.33725e+22,1.33725e+22,16186,809299,8.91499e+22,8.91499e+22,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.37231e-24,3.13391e-28,4.53885e-34,6.02762e-29,0.000151891,,1,,,0.630155,0.00992366,1.05782e-05,0.00174424,2.00334e+08,3.12025e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,22.9501,22.9501,5.90811,16.0821,-0.200553,-2.00333,-4.97559,-2.75839,8.30175,6.35448,8.30663,1.00743e-24,1.58402e-26,1.65038e-29,2.78414e-27,6.21006e-14,0.177435,5.44894e+06,272447,524304,1.37231e-24,3.13391e-28,4.53885e-34,6.02762e-29,0.000151891,,2.17774e-24,3.15802e-26,4.29074e-29,3.45573e-26,7.58191e-13,6.86157e-24,1.56695e-27,2.26942e-33,3.01381e-28,0.000759456,,,1.783e+23,3.187e+06,0.15,,,0.822565,0.822565,2.17774e-24,3.15802e-26,4.29074e-29,3.45573e-26,7.58191e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354205,565490,8.91499e+22,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,2.02595e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2383,637401,2.1957e-25,5.01425e-29,7.26215e-35,9.64419e-30,2.43026e-05,637401,4.50996e-10,5.15682e-25,8.10826e-27,8.44793e-30,1.42514e-27,3.17879e-14,0.107854,0.598647,0.00942748,1.00493e-05,0.00165703,1.90317e+08,2.26194e+06,1.35167e-18,2.12528e-20,2.21432e-23,3.73548e-21,8.33204e-08,113097,0.0299323,0.000471374,5.02466e-07,8.28514e-05,9.51584e+06,113097,1.02522e+23,,5.40748e-19,8.50238e-21,8.85856e-24,1.49441e-21,3.3333e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.02522e+23,1.02522e+23,1.53784e+22,1.53784e+22,16509.7,825485,1.02522e+23,1.02522e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.09785e-24,2.50713e-28,3.63108e-34,4.8221e-29,0.000121513,,1,,,0.598647,0.00942748,1.00493e-05,0.00165703,1.90317e+08,3.58828e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.0108,23.0108,5.91671,16.0821,-0.222829,-2.0256,-4.99786,-2.78067,8.27948,6.35448,8.28461,8.48365e-25,1.33391e-26,1.38979e-29,2.34454e-27,5.22953e-14,0.177435,5.44894e+06,272447,524304,1.09785e-24,2.50713e-28,3.63108e-34,4.8221e-29,0.000121513,,1.83389e-24,2.65938e-26,3.61326e-29,2.91009e-26,6.38477e-13,5.48926e-24,1.25356e-27,1.81554e-33,2.41105e-28,0.000607565,,,2.05045e+23,3.187e+06,0.15,,,0.822565,0.822565,1.83389e-24,2.65938e-26,3.61326e-29,2.91009e-26,6.38477e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354199,565490,1.02522e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.92579e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2384,637401,1.75656e-25,4.0114e-29,5.80972e-35,7.71535e-30,1.94421e-05,637401,4.50996e-10,4.34259e-25,6.82801e-27,7.11404e-30,1.20012e-27,2.67688e-14,0.107854,0.568715,0.00895611,9.54685e-06,0.00157418,1.80801e+08,2.26194e+06,1.13825e-18,1.78971e-20,1.86469e-23,3.14567e-21,7.01646e-08,113097,0.0284357,0.000447805,4.77343e-07,7.87088e-05,9.04005e+06,113097,1.17901e+23,,4.55367e-19,7.1599e-21,7.45984e-24,1.25845e-21,2.80699e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.17901e+23,1.17901e+23,1.76851e+22,1.76851e+22,16839.9,841994,1.17901e+23,1.17901e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,8.78281e-25,2.0057e-28,2.90486e-34,3.85768e-29,9.72104e-05,,1,,,0.568715,0.00895611,9.54685e-06,0.00157418,1.80801e+08,4.12653e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.0715,23.0715,5.92531,16.0821,-0.245106,-2.04788,-5.02014,-2.80295,8.2572,6.35448,8.2626,7.14412e-25,1.1233e-26,1.17035e-29,1.97435e-27,4.40381e-14,0.177435,5.44894e+06,272447,524304,8.78281e-25,2.0057e-28,2.90486e-34,3.85768e-29,9.72104e-05,,1.54433e-24,2.23948e-26,3.04274e-29,2.4506e-26,5.37665e-13,4.39141e-24,1.00285e-27,1.45243e-33,1.92884e-28,0.000486052,,,2.35801e+23,3.187e+06,0.15,,,0.822565,0.822565,1.54433e-24,2.23948e-26,3.04274e-29,2.4506e-26,5.37665e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354194,565490,1.17901e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.83063e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2385,637401,1.40525e-25,3.20912e-29,4.64778e-35,6.17228e-30,1.55537e-05,637401,4.50996e-10,3.65692e-25,5.7499e-27,5.99077e-30,1.01062e-27,2.25421e-14,0.107854,0.540279,0.0085083,9.06951e-06,0.00149547,1.71761e+08,2.26194e+06,9.58528e-19,1.50713e-20,1.57026e-23,2.64899e-21,5.9086e-08,113097,0.0270139,0.000425415,4.53475e-07,7.47734e-05,8.58805e+06,113097,1.35586e+23,,3.83467e-19,6.02939e-21,6.28197e-24,1.05975e-21,2.36378e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.35586e+23,1.35586e+23,2.03379e+22,2.03379e+22,17176.7,858834,1.35586e+23,1.35586e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.02625e-25,1.60456e-28,2.32389e-34,3.08614e-29,7.77683e-05,,1,,,0.540279,0.0085083,9.06951e-06,0.00149547,1.71761e+08,4.74551e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.1322,23.1322,5.93391,16.0821,-0.267382,-2.07016,-5.04242,-2.82522,8.23492,6.35448,8.24061,6.0161e-25,9.45934e-27,9.8556e-30,1.66261e-27,3.70847e-14,0.177435,5.44894e+06,272447,524304,7.02625e-25,1.60456e-28,2.32389e-34,3.08614e-29,7.77683e-05,,1.30049e-24,1.88588e-26,2.56231e-29,2.06366e-26,4.5277e-13,3.51312e-24,8.02281e-28,1.16194e-33,1.54307e-28,0.000388841,,,2.71172e+23,3.187e+06,0.15,,,0.822565,0.822565,1.30049e-24,1.88588e-26,2.56231e-29,2.06366e-26,4.5277e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0035419,565490,1.35586e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.74023e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2386,637401,1.1242e-25,2.5673e-29,3.71822e-35,4.93783e-30,1.24429e-05,637401,4.50996e-10,3.07951e-25,4.84202e-27,5.04486e-30,8.51052e-28,1.89828e-14,0.107854,0.513265,0.00808289,8.61603e-06,0.00142069,1.63173e+08,2.26194e+06,8.07181e-19,1.26916e-20,1.32233e-23,2.23072e-21,4.97566e-08,113097,0.0256632,0.000404144,4.30802e-07,7.10347e-05,8.15865e+06,113097,1.55924e+23,,3.2292e-19,5.07738e-21,5.29008e-24,8.9242e-22,1.99055e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.55924e+23,1.55924e+23,2.33886e+22,2.33886e+22,17520.2,876011,1.55924e+23,1.55924e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,5.621e-25,1.28365e-28,1.85911e-34,2.46891e-29,6.22146e-05,,1,,,0.513265,0.00808289,8.61603e-06,0.00142069,1.63173e+08,5.45733e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.1929,23.1929,5.94251,16.0821,-0.289658,-2.09243,-5.06469,-2.8475,8.21265,6.35448,8.21863,5.06619e-25,7.96576e-27,8.29946e-30,1.40009e-27,3.12292e-14,0.177435,5.44894e+06,272447,524304,5.621e-25,1.28365e-28,1.85911e-34,2.46891e-29,6.22146e-05,,1.09515e-24,1.58811e-26,2.15773e-29,1.73782e-26,3.8128e-13,2.8105e-24,6.41825e-28,9.29556e-34,1.23446e-28,0.000311073,,,3.11847e+23,3.187e+06,0.15,,,0.822565,0.822565,1.09515e-24,1.58811e-26,2.15773e-29,1.73782e-26,3.8128e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354187,565490,1.55924e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.65435e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2387,637401,8.9936e-26,2.05384e-29,2.97458e-35,3.95026e-30,9.95434e-06,637401,4.50996e-10,2.59327e-25,4.07749e-27,4.2483e-30,7.16676e-28,1.59855e-14,0.107854,0.487602,0.00767874,8.18523e-06,0.00134966,1.55014e+08,2.26194e+06,6.79731e-19,1.06877e-20,1.11354e-23,1.8785e-21,4.19003e-08,113097,0.0243801,0.000383937,4.09262e-07,6.7483e-05,7.75071e+06,113097,1.79312e+23,,2.71932e-19,4.27569e-21,4.4548e-24,7.51512e-22,1.67626e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.79312e+23,1.79312e+23,2.68968e+22,2.68968e+22,17870.6,893531,1.79312e+23,1.79312e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.4968e-25,1.02692e-28,1.48729e-34,1.97513e-29,4.97717e-05,,1,,,0.487602,0.00767874,8.18523e-06,0.00134966,1.55014e+08,6.27593e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.2536,23.2536,5.95111,16.0821,-0.311935,-2.11471,-5.08697,-2.86978,8.19037,6.35448,8.19666,4.26627e-25,6.70801e-27,6.98902e-30,1.17903e-27,2.62983e-14,0.177435,5.44894e+06,272447,524304,4.4968e-25,1.02692e-28,1.48729e-34,1.97513e-29,4.97717e-05,,9.22228e-25,1.33735e-26,1.81704e-29,1.46343e-26,3.21078e-13,2.2484e-24,5.1346e-28,7.43645e-34,9.87565e-29,0.000248858,,,3.58625e+23,3.187e+06,0.15,,,0.822565,0.822565,9.22228e-25,1.33735e-26,1.81704e-29,1.46343e-26,3.21078e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354184,565490,1.79312e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.57276e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2388,637401,7.19488e-26,1.64307e-29,2.37966e-35,3.16021e-30,7.96347e-06,637401,4.50996e-10,2.18381e-25,3.43368e-27,3.57752e-30,6.03516e-28,1.34615e-14,0.107854,0.463222,0.0072948,7.77597e-06,0.00128218,1.47264e+08,2.26194e+06,5.72405e-19,9.00014e-21,9.37717e-24,1.5819e-21,3.52845e-08,113097,0.0231611,0.00036474,3.88799e-07,6.41088e-05,7.36318e+06,113097,2.06209e+23,,2.28996e-19,3.60058e-21,3.75141e-24,6.32852e-22,1.41158e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.06209e+23,2.06209e+23,3.09314e+22,3.09314e+22,18228,911402,2.06209e+23,2.06209e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.59744e-25,8.21535e-29,1.18983e-34,1.5801e-29,3.98174e-05,,1,,,0.463222,0.0072948,7.77597e-06,0.00128218,1.47264e+08,7.21732e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.3143,23.3143,5.95971,16.0821,-0.334211,-2.13699,-5.10925,-2.89205,8.1681,6.35448,8.17472,3.59265e-25,5.64885e-27,5.88549e-30,9.92863e-28,2.21459e-14,0.177435,5.44894e+06,272447,524304,3.59744e-25,8.21535e-29,1.18983e-34,1.5801e-29,3.98174e-05,,7.76613e-25,1.12619e-26,1.53014e-29,1.23236e-26,2.70382e-13,1.79872e-24,4.10768e-28,5.94916e-34,7.90052e-29,0.000199087,,,4.12418e+23,3.187e+06,0.15,,,0.822565,0.822565,7.76613e-25,1.12619e-26,1.53014e-29,1.23236e-26,2.70382e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354181,565490,2.06209e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.49525e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2389,637401,5.7559e-26,1.31446e-29,1.90373e-35,2.52817e-30,6.37078e-06,637401,4.50996e-10,1.83899e-25,2.89152e-27,3.01265e-30,5.08224e-28,1.1336e-14,0.107854,0.440061,0.00693006,7.38717e-06,0.00121807,1.399e+08,2.26194e+06,4.82026e-19,7.57906e-21,7.89656e-24,1.33213e-21,2.97132e-08,113097,0.022003,0.000346503,3.69359e-07,6.09034e-05,6.99502e+06,113097,2.37141e+23,,1.92838e-19,3.03207e-21,3.15908e-24,5.32928e-22,1.1887e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.37141e+23,2.37141e+23,3.55711e+22,3.55711e+22,18592.6,929630,2.37141e+23,2.37141e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.87795e-25,6.57228e-29,9.51865e-35,1.26408e-29,3.18539e-05,,1,,,0.440061,0.00693006,7.38717e-06,0.00121807,1.399e+08,8.29992e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.375,23.375,5.96831,16.0821,-0.356488,-2.15926,-5.13152,-2.91433,8.14582,6.35448,8.15278,3.02539e-25,4.75692e-27,4.9562e-30,8.36096e-28,1.86492e-14,0.177435,5.44894e+06,272447,524304,2.87795e-25,6.57228e-29,9.51865e-35,1.26408e-29,3.18539e-05,,6.5399e-25,9.48373e-27,1.28854e-29,1.03778e-26,2.2769e-13,1.43898e-24,3.28614e-28,4.75933e-34,6.32042e-29,0.000159269,,,4.74281e+23,3.187e+06,0.15,,,0.822565,0.822565,6.5399e-25,9.48373e-27,1.28854e-29,1.03778e-26,2.2769e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354179,565490,2.37141e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.42162e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2390,637401,4.60472e-26,1.05157e-29,1.52298e-35,2.02253e-30,5.09662e-06,637401,4.50996e-10,1.54863e-25,2.43496e-27,2.53697e-30,4.27978e-28,9.54611e-15,0.107854,0.418058,0.00658356,7.01781e-06,0.00115716,1.32905e+08,2.26194e+06,4.05916e-19,6.38237e-21,6.64974e-24,1.12179e-21,2.50217e-08,113097,0.0209029,0.000329178,3.50891e-07,5.78582e-05,6.64527e+06,113097,2.72712e+23,,1.6239e-19,2.55332e-21,2.66028e-24,4.48781e-22,1.00101e-08,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,2.72712e+23,2.72712e+23,4.09067e+22,4.09067e+22,18964.5,948223,2.72712e+23,2.72712e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.30236e-25,5.25783e-29,7.61492e-35,1.01127e-29,2.54831e-05,,1,,,0.418058,0.00658356,7.01781e-06,0.00115716,1.32905e+08,9.54491e+22,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.4357,23.4357,5.97691,16.0821,-0.378764,-2.18154,-5.1538,-2.9366,8.12354,6.35448,8.13087,2.54769e-25,4.00583e-27,4.17364e-30,7.0408e-28,1.57046e-14,0.177435,5.44894e+06,272447,524304,2.30236e-25,5.25783e-29,7.61492e-35,1.01127e-29,2.54831e-05,,5.50728e-25,7.9863e-27,1.08508e-29,8.73918e-27,1.91739e-13,1.15118e-24,2.62891e-28,3.80746e-34,5.05633e-29,0.000127416,,,5.45423e+23,3.187e+06,0.15,,,0.822565,0.822565,5.50728e-25,7.9863e-27,1.08508e-29,8.73918e-27,1.91739e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354177,565490,2.72712e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.35167e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2391,637401,3.68378e-26,8.41252e-30,1.21839e-35,1.61803e-30,4.0773e-06,637401,4.50996e-10,1.30411e-25,2.05049e-27,2.13639e-30,3.60403e-28,8.03883e-15,0.107854,0.397155,0.00625438,6.66692e-06,0.00109931,1.2626e+08,2.26194e+06,3.41824e-19,5.37463e-21,5.59978e-24,9.44665e-22,2.10709e-08,113097,0.0198577,0.000312719,3.33346e-07,5.49653e-05,6.313e+06,113097,3.13618e+23,,1.3675e-19,2.15016e-21,2.24024e-24,3.77921e-22,8.42958e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.13618e+23,3.13618e+23,4.70428e+22,4.70428e+22,19343.7,967187,3.13618e+23,3.13618e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.84189e-25,4.20626e-29,6.09194e-35,8.09014e-30,2.03865e-05,,1,,,0.397155,0.00625438,6.66692e-06,0.00109931,1.2626e+08,1.09766e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.4964,23.4964,5.98551,16.0821,-0.40104,-2.20382,-5.17607,-2.95888,8.10127,6.35448,8.10898,2.14543e-25,3.37333e-27,3.51465e-30,5.9291e-28,1.32249e-14,0.177435,5.44894e+06,272447,524304,1.84189e-25,4.20626e-29,6.09194e-35,8.09014e-30,2.03865e-05,,4.63771e-25,6.7253e-27,9.13755e-30,7.35931e-27,1.61464e-13,9.20945e-25,2.10313e-28,3.04597e-34,4.04507e-29,0.000101932,,,6.27237e+23,3.187e+06,0.15,,,0.822565,0.822565,4.63771e-25,6.7253e-27,9.13755e-30,7.35931e-27,1.61464e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354176,565490,3.13618e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.28522e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2392,637401,2.94702e-26,6.73002e-30,9.7471e-36,1.29442e-30,3.26184e-06,637401,4.50996e-10,1.0982e-25,1.72673e-27,1.79907e-30,3.03497e-28,6.76954e-15,0.107854,0.377297,0.00594166,6.33358e-06,0.00104434,1.19947e+08,2.26194e+06,2.87852e-19,4.526e-21,4.7156e-24,7.95507e-22,1.77439e-08,113097,0.0188648,0.000297083,3.16679e-07,5.2217e-05,5.99735e+06,113097,3.60661e+23,,1.15158e-19,1.81066e-21,1.88652e-24,3.18249e-22,7.09859e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,3.60661e+23,3.60661e+23,5.40992e+22,5.40992e+22,19730.6,986531,3.60661e+23,3.60661e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.47351e-25,3.36501e-29,4.87355e-35,6.47211e-30,1.63092e-05,,1,,,0.377297,0.00594166,6.33358e-06,0.00104434,1.19947e+08,1.26231e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.5571,23.5571,5.99411,16.0821,-0.423317,-2.22609,-5.19835,-2.98116,8.07899,6.35448,8.0871,1.80668e-25,2.8407e-27,2.9597e-30,4.99293e-28,1.11368e-14,0.177435,5.44894e+06,272447,524304,1.47351e-25,3.36501e-29,4.87355e-35,6.47211e-30,1.63092e-05,,3.90544e-25,5.66341e-27,7.69478e-30,6.19731e-27,1.3597e-13,7.36756e-25,1.6825e-28,2.43677e-34,3.23605e-29,8.1546e-05,,,7.21322e+23,3.187e+06,0.15,,,0.822565,0.822565,3.90544e-25,5.66341e-27,7.69478e-30,6.19731e-27,1.3597e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354174,565490,3.60661e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.22209e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2393,637401,2.35762e-26,5.38401e-30,7.79768e-36,1.03554e-30,2.60947e-06,637401,4.50996e-10,9.24796e-26,1.45409e-27,1.515e-30,2.55577e-28,5.70067e-15,0.107854,0.358432,0.00564458,6.0169e-06,0.000992124,1.1395e+08,2.26194e+06,2.42402e-19,3.81137e-21,3.97103e-24,6.69901e-22,1.49422e-08,113097,0.0179216,0.000282229,3.00845e-07,4.96062e-05,5.69749e+06,113097,4.1476e+23,,9.69748e-20,1.52477e-21,1.58864e-24,2.67999e-22,5.97776e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.1476e+23,4.1476e+23,6.2214e+22,6.2214e+22,20125.2,1.00626e+06,4.1476e+23,4.1476e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,1.17881e-25,2.69201e-29,3.89884e-35,5.17769e-30,1.30474e-05,,1,,,0.358432,0.00564458,6.0169e-06,0.000992124,1.1395e+08,1.45166e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.6178,23.6178,6.00271,16.0821,-0.445593,-2.24837,-5.22063,-3.00343,8.05671,6.35448,8.06525,1.52141e-25,2.39217e-27,2.49238e-30,4.20457e-28,9.37834e-15,0.177435,5.44894e+06,272447,524304,1.17881e-25,2.69201e-29,3.89884e-35,5.17769e-30,1.30474e-05,,3.28879e-25,4.76919e-27,6.47982e-30,5.21879e-27,1.14501e-13,5.89404e-25,1.346e-28,1.94942e-34,2.58884e-29,6.52368e-05,,,8.2952e+23,3.187e+06,0.15,,,0.822565,0.822565,3.28879e-25,4.76919e-27,6.47982e-30,5.21879e-27,1.14501e-13,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354173,565490,4.1476e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.16212e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2394,637401,1.88609e-26,4.30721e-30,6.23814e-36,8.2843e-31,2.08758e-06,637401,4.50996e-10,7.78776e-26,1.2245e-27,1.27579e-30,2.15222e-28,4.80056e-15,0.107854,0.34051,0.00536235,5.71605e-06,0.000942518,1.08252e+08,2.26194e+06,2.04128e-19,3.20957e-21,3.34403e-24,5.64127e-22,1.25829e-08,113097,0.0170255,0.000268118,2.85803e-07,4.71259e-05,5.41261e+06,113097,4.76974e+23,,8.1663e-20,1.28402e-21,1.33781e-24,2.25684e-22,5.0339e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,4.76974e+23,4.76974e+23,7.15461e+22,7.15461e+22,20527.7,1.02639e+06,4.76974e+23,4.76974e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,9.43047e-26,2.15361e-29,3.11907e-35,4.14215e-30,1.04379e-05,,1,,,0.34051,0.00536235,5.71605e-06,0.000942518,1.08252e+08,1.66941e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.6785,23.6785,6.01131,16.0821,-0.46787,-2.27064,-5.2429,-3.02571,8.03444,6.35448,8.04342,1.28119e-25,2.01446e-27,2.09885e-30,3.54069e-28,7.89755e-15,0.177435,5.44894e+06,272447,524304,9.43047e-26,2.15361e-29,3.11907e-35,4.14215e-30,1.04379e-05,,2.76951e-25,4.01616e-27,5.45669e-30,4.39477e-27,9.64219e-14,4.71524e-25,1.0768e-28,1.55954e-34,2.07107e-29,5.21894e-05,,,9.53949e+23,3.187e+06,0.15,,,0.822565,0.822565,2.76951e-25,4.01616e-27,5.45669e-30,4.39477e-27,9.64219e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354173,565490,4.76974e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.10514e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2395,637401,1.50888e-26,3.44577e-30,4.99051e-36,6.62744e-31,1.67006e-06,637401,4.50996e-10,6.55811e-26,1.03116e-27,1.07435e-30,1.8124e-28,4.04258e-15,0.107854,0.323485,0.00509423,5.43025e-06,0.000895392,1.0284e+08,2.26194e+06,1.71897e-19,2.7028e-21,2.81602e-24,4.75054e-22,1.05961e-08,113097,0.0161742,0.000254712,2.71513e-07,4.47696e-05,5.14198e+06,113097,5.4852e+23,,6.87688e-20,1.08128e-21,1.12657e-24,1.90049e-22,4.23908e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,5.4852e+23,5.4852e+23,8.22781e+22,8.22781e+22,20938.3,1.04691e+06,5.4852e+23,5.4852e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,7.54438e-26,1.72288e-29,2.49526e-35,3.31372e-30,8.35031e-06,,1,,,0.323485,0.00509423,5.43025e-06,0.000895392,1.0284e+08,1.91982e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.7392,23.7392,6.01991,16.0821,-0.490146,-2.29292,-5.26518,-3.04799,8.01216,6.35448,8.02161,1.0789e-25,1.69639e-27,1.76745e-30,2.98163e-28,6.65057e-15,0.177435,5.44894e+06,272447,524304,7.54438e-26,1.72288e-29,2.49526e-35,3.31372e-30,8.35031e-06,,2.33222e-25,3.38203e-27,4.59511e-30,3.70086e-27,8.11974e-14,3.77219e-25,8.61442e-29,1.24763e-34,1.65686e-29,4.17515e-05,,,1.09704e+24,3.187e+06,0.15,,,0.822565,0.822565,2.33222e-25,3.38203e-27,4.59511e-30,3.70086e-27,8.11974e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354172,565490,5.4852e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,1.05102e+08,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2396,637401,1.2071e-26,2.75662e-30,3.99241e-36,5.30195e-31,1.33605e-06,637401,4.50996e-10,5.52262e-26,8.68341e-28,9.04718e-31,1.52623e-28,3.40428e-15,0.107854,0.307311,0.00483952,5.15874e-06,0.000850622,9.76976e+07,2.26194e+06,1.44755e-19,2.27604e-21,2.37139e-24,4.00046e-22,8.92307e-09,113097,0.0153655,0.000241976,2.57937e-07,4.25311e-05,4.88488e+06,113097,6.30798e+23,,5.79106e-20,9.10549e-22,9.48694e-25,1.60042e-22,3.56975e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,6.30798e+23,6.30798e+23,9.46198e+22,9.46198e+22,21357.1,1.06785e+06,6.30798e+23,6.30799e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,6.0355e-26,1.37831e-29,1.99621e-35,2.65098e-30,6.68024e-06,,1,,,0.307311,0.00483952,5.15874e-06,0.000850622,9.76976e+07,2.20779e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.7999,23.7999,6.02851,16.0821,-0.512422,-2.3152,-5.28746,-3.07026,7.98988,6.35448,7.99982,9.08543e-26,1.42854e-27,1.48838e-30,2.51085e-28,5.60048e-15,0.177435,5.44894e+06,272447,524304,6.0355e-26,1.37831e-29,1.99621e-35,2.65098e-30,6.68024e-06,,1.96397e-25,2.84802e-27,3.86956e-30,3.11651e-27,6.83767e-14,3.01775e-25,6.89154e-29,9.98103e-35,1.32549e-29,3.34012e-05,,,1.2616e+24,3.187e+06,0.15,,,0.822565,0.822565,1.96397e-25,2.84802e-27,3.86956e-30,3.11651e-27,6.83767e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354171,565490,6.30799e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,9.99596e+07,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2397,637401,9.6568e-27,2.20529e-30,3.19393e-36,4.24156e-31,1.06884e-06,637401,4.50996e-10,4.65063e-26,7.31235e-28,7.61867e-31,1.28525e-28,2.86676e-15,0.107854,0.291945,0.00459755,4.9008e-06,0.000808091,9.28128e+07,2.26194e+06,1.21899e-19,1.91667e-21,1.99696e-24,3.36881e-22,7.51417e-09,113097,0.0145973,0.000229877,2.4504e-07,4.04046e-05,4.64064e+06,113097,7.25418e+23,,4.87668e-20,7.66778e-22,7.989e-25,1.34772e-22,3.0061e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,7.25418e+23,7.25418e+23,1.08813e+23,1.08813e+23,21784.2,1.08921e+06,7.25418e+23,7.25418e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,4.8284e-26,1.10265e-29,1.59696e-35,2.12078e-30,5.3442e-06,,1,,,0.291945,0.00459755,4.9008e-06,0.000808091,9.28128e+07,2.53896e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.8606,23.8606,6.03711,16.0821,-0.534699,-2.33747,-5.30973,-3.09254,7.96761,6.35448,7.97806,7.65089e-26,1.20298e-27,1.25337e-30,2.1144e-28,4.71619e-15,0.177435,5.44894e+06,272447,524304,4.8284e-26,1.10265e-29,1.59696e-35,2.12078e-30,5.3442e-06,,1.65387e-25,2.39834e-27,3.25858e-30,2.62443e-27,5.75804e-14,2.4142e-25,5.51323e-29,7.98482e-35,1.06039e-29,2.6721e-05,,,1.45084e+24,3.187e+06,0.15,,,0.822565,0.822565,1.65387e-25,2.39834e-27,3.25858e-30,2.62443e-27,5.75804e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354171,565490,7.25418e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,9.50747e+07,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2398,637401,7.72544e-27,1.76423e-30,2.55514e-36,3.39325e-31,8.55071e-07,637401,4.50996e-10,3.91632e-26,6.15777e-28,6.41573e-31,1.08231e-28,2.41411e-15,0.107854,0.277348,0.00436767,4.65576e-06,0.000767686,8.81721e+07,2.26194e+06,1.02652e-19,1.61403e-21,1.68165e-24,2.83689e-22,6.32772e-09,113097,0.0138674,0.000218383,2.32788e-07,3.83843e-05,4.40861e+06,113097,8.34231e+23,,4.10668e-20,6.45708e-22,6.72758e-25,1.13492e-22,2.53146e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,8.34231e+23,8.34231e+23,1.25135e+23,1.25135e+23,22219.9,1.11099e+06,8.34231e+23,8.34231e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.86272e-26,8.82117e-30,1.27757e-35,1.69662e-30,4.27536e-06,,1,,,0.277348,0.00436767,4.65576e-06,0.000767686,8.81721e+07,2.91981e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.9213,23.9213,6.04571,16.0821,-0.556975,-2.35975,-5.33201,-3.11482,7.94533,6.35448,7.95633,6.44286e-26,1.01303e-27,1.05547e-30,1.78055e-28,3.97153e-15,0.177435,5.44894e+06,272447,524304,3.86272e-26,8.82117e-30,1.27757e-35,1.69662e-30,4.27536e-06,,1.39274e-25,2.01965e-27,2.74407e-30,2.21005e-27,4.84888e-14,1.93136e-25,4.41058e-29,6.38786e-35,8.48312e-30,2.13768e-05,,,1.66846e+24,3.187e+06,0.15,,,0.822565,0.822565,1.39274e-25,2.01965e-27,2.74407e-30,2.21005e-27,4.84888e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0035417,565490,8.34231e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,9.04341e+07,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2399,637401,6.18035e-27,1.41139e-30,2.04411e-36,2.7146e-31,6.84057e-07,637401,4.50996e-10,3.29795e-26,5.18549e-28,5.40272e-31,9.11422e-29,2.03294e-15,0.107854,0.26348,0.00414929,4.42297e-06,0.000729302,8.37635e+07,2.26194e+06,8.64438e-20,1.35919e-21,1.41613e-24,2.38896e-22,5.32861e-09,113097,0.013174,0.000207464,2.21149e-07,3.64651e-05,4.18818e+06,113097,9.59366e+23,,3.45826e-20,5.43754e-22,5.66533e-25,9.55723e-23,2.13175e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,9.59366e+23,9.59366e+23,1.43905e+23,1.43905e+23,22664.3,1.13321e+06,9.59366e+23,9.59366e+23,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,3.09018e-26,7.05694e-30,1.02206e-35,1.3573e-30,3.42029e-06,,1,,,0.26348,0.00414929,4.42297e-06,0.000729302,8.37635e+07,3.35778e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,23.982,23.982,6.05431,16.0821,-0.579252,-2.38203,-5.35429,-3.13709,7.92305,6.35448,7.93463,5.42556e-26,8.53081e-28,8.88817e-31,1.49941e-28,3.34445e-15,0.177435,5.44894e+06,272447,524304,3.09018e-26,7.05694e-30,1.02206e-35,1.3573e-30,3.42029e-06,,1.17283e-25,1.70076e-27,2.31079e-30,1.86109e-27,4.08326e-14,1.54509e-25,3.52847e-29,5.11029e-35,6.7865e-30,1.71014e-05,,,1.91873e+24,3.187e+06,0.15,,,0.822565,0.822565,1.17283e-25,1.70076e-27,2.31079e-30,1.86109e-27,4.08326e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.0035417,565490,9.59366e+23,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,8.60255e+07,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,
2400,637401,4.94428e-27,1.12911e-30,1.63529e-36,2.17168e-31,5.47246e-07,637401,4.50996e-10,2.77722e-26,4.36673e-28,4.54966e-31,7.67513e-29,1.71195e-15,0.107854,0.250306,0.00394182,4.20182e-06,0.000692837,7.95753e+07,2.26194e+06,7.27948e-20,1.14458e-21,1.19253e-24,2.01176e-22,4.48725e-09,113097,0.0125153,0.000197091,2.10091e-07,3.46419e-05,3.97877e+06,113097,1.10327e+24,,2.91222e-20,4.57898e-22,4.7708e-25,8.0482e-23,1.79516e-09,113097,1,,,178,193,148,31,0.01,83,,,,,,,,,,,,,1.10327e+24,1.10327e+24,1.65491e+23,1.65491e+23,23117.6,1.15588e+06,1.10327e+24,1.10327e+24,2.82743e+17,1.27516e+08,,,2.77951e-08,,,0.345,0.0345633,0.000525263,0.00542325,,2.47214e-26,5.64555e-30,8.17646e-36,1.08584e-30,2.73623e-06,,1,,,0.250306,0.00394182,4.20182e-06,0.000692837,7.95753e+07,3.86145e+23,,,,,,,,,,,,577472,33412.7,273.741,,1.5939e+13,,4.62e+13,,,,,,,,,,,,,,,,,,,24.0427,24.0427,6.06291,16.0821,-0.601528,-2.4043,-5.37656,-3.15937,7.90078,6.35448,7.91295,4.56889e-26,7.18384e-28,7.48478e-31,1.26266e-28,2.81638e-15,0.177435,5.44894e+06,272447,524304,2.47214e-26,5.64555e-30,8.17646e-36,1.08584e-30,2.73623e-06,,9.87646e-26,1.43222e-27,1.94593e-30,1.56724e-27,3.43854e-14,1.23607e-25,2.82277e-29,4.08823e-35,5.4292e-30,1.36811e-05,,,2.20654e+24,3.187e+06,0.15,,,0.822565,0.822565,9.87646e-26,1.43222e-27,1.94593e-30,1.56724e-27,3.43854e-14,0.822565,1,,1.2082e+16,,113097,2.26194e+06,,,11.4998,12.4689,37.0844,2.00278,0.00354169,565490,1.10327e+24,,,147.015,60.403,2.51797e+10,1,,,,1,,,,,637401,0.607854,8.18373e+07,637401,,565553,-1.2687,-1.1878,-1.45327,-3.0165,-3,-2.03165,


==> anc/tables.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Tables VIII and IX: Rate Coefficients and Energy Depletion Timelines\n",
    "\n",
    "This notebook reproduces the values for Tables VIII and IX of\n",
    "*AI Hastens Limits to Exponential Growth*.\n",
    "\n",
    "**Table VIII** — Calculated Rate Coefficients $k_1$–$k_5$ for five growth rates $r$.\n",
    "\n",
    "**Table IX** — Energy Depletion Timelines $t = k/r$ (yr) for a grid of $k$ and $r$ values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "pd.set_option('display.precision', 1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Physical constants and baseline values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Physical constants\n",
    "sigma_B    = 5.670e-8      # Stefan-Boltzmann constant, W/m^2/K^4\n",
    "s_per_year = 365*24*60*60  # s/yr\n",
    "J_per_EJ   = 1e18          # J/EJ\n",
    "m_per_km   = 1e3           # m/km\n",
    "Tboil      = 373           # K, boiling point of water\n",
    "\n",
    "# Astronomical parameters\n",
    "L_W  = 3.828e26  # Solar luminosity, W\n",
    "Xo   = 150e6     # Earth-Sun distance, km\n",
    "Xe   = 6.37e3    # Earth radius, km\n",
    "\n",
    "# Energy resources and demand\n",
    "R0 = 15.8e12  # Total non-renewable resources (dominated by deuterium), EJ\n",
    "D0 = 633      # Baseline demand, EJ/yr\n",
    "\n",
    "# Stellar density\n",
    "Vinv = 0.004  # stars/ly^3 (local galactic neighbourhood)\n",
    "\n",
    "# Albedo\n",
    "albedo = 0.31  # Dmnl\n",
    "\n",
    "# Derived quantities\n",
    "L     = L_W * s_per_year / J_per_EJ   # Solar luminosity, EJ/yr\n",
    "alpha = Xe**2 / (4 * Xo**2)           # Geometric flux fraction, Dmnl\n",
    "\n",
    "# Earth surface area and equilibrium temperature T0\n",
    "area_earth = 4 * np.pi * (Xe * m_per_km)**2   # m^2\n",
    "Pa   = L_W * alpha * (1 - albedo)              # Absorbed solar power, W\n",
    "T0   = (Pa / (sigma_B * area_earth))**0.25     # Equilibrium surface temp, K\n",
    "\n",
    "print(f'L     = {L:.3e} EJ/yr')\n",
    "print(f'alpha = {alpha:.3e}')\n",
    "print(f'T0    = {T0:.1f} K  (equilibrium surface temperature)')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Table VIII — Rate Coefficients $k_1$–$k_5$\n",
    "\n",
    "$$\n",
    "\\begin{align}\n",
    "k_1(r) &= \\ln\\!\\left[\\frac{R(0)}{D(0)/r} + 1\\right] \\\\\n",
    "k_2     &= \\ln\\!\\left[\\frac{L\\,\\alpha\\,(1-a)}{D(0)}\\left(\\left[\\frac{T_2}{T_0}\\right]^4-1\\right)\\right] \\\\\n",
    "k_3     &= \\ln\\!\\left[\\frac{L\\,\\alpha}{D(0)}\\right] \\\\\n",
    "k_4     &= \\ln\\!\\left[\\frac{L}{D(0)}\\right] \\\\\n",
    "k_5(r)  &= \\ln\\!\\left[\\frac{L}{D(0)}\\cdot\\frac{4\\pi/3}{V}\\cdot\\left(\\frac{c}{r/3}\\right)^3\\right]\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_vals = [0.010, 0.015, 0.030, 0.10, 0.15]  # 1/yr\n",
    "\n",
    "# Constant coefficients (independent of r)\n",
    "k2 = np.log(L * alpha * (1 - albedo) / D0 * ((Tboil / T0)**4 - 1))\n",
    "k3 = np.log(L * alpha / D0)\n",
    "k4 = np.log(L / D0)\n",
    "\n",
    "rows = []\n",
    "for r in r_vals:\n",
    "    k1 = np.log(R0 / (D0 / r) + 1)  # = ln(R0*r/D0 + 1); dimensionally correct\n",
    "    Asimov = 4 * np.pi / 3 * Vinv * (3 / r)**3\n",
    "    k5 = np.log(L / D0 * Asimov)\n",
    "    rows.append({'r (1/yr)': r, 'k1 Non-Renew.': k1, 'k2 Kelvin': k2,\n",
    "                 'k3 Renew.': k3, 'k4 Dyson': k4, 'k5 Stellar': k5})\n",
    "\n",
    "df8 = pd.DataFrame(rows).set_index('r (1/yr)')\n",
    "print('Table VIII — Calculated Rate Coefficients')\n",
    "df8.round(1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Table IX — Energy Depletion Timelines (yr)\n",
    "\n",
    "$$t = k / r$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "k_vals = [10, 20, 30, 40, 50]\n",
    "\n",
    "col_r = np.array(r_vals).reshape(-1, 1)\n",
    "row_k = np.array(k_vals).reshape(1, -1)\n",
    "t_grid = row_k / col_r\n",
    "\n",
    "df9 = pd.DataFrame(data=t_grid,\n",
    "                   index=[str(r) for r in r_vals],\n",
    "                   columns=[f'k={k}' for k in k_vals])\n",
    "df9.index.name = 'r (1/yr)'\n",
    "\n",
    "print('Table IX — Energy Depletion Timelines (yr)')\n",
    "df9.round(0).astype(int)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.12.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

